Ans\"atze for Scattering Amplitudes from $p$-adic Numbers and Algebraic Geometry

Rational coefficients of special functions in scattering amplitudes are known to simplify on singular surfaces, often diverging less strongly than the na\"ive expectation. To systematically study these surfaces and rational functions on them, we employ tools from algebraic geometry. We show how the divergences of a rational function constrain its numerator to belong to symbolic powers of ideals associated to the singular surfaces. To study the divergences of the coefficients, we make use of $p$-adic numbers, closely related to finite fields. These allow us to perform numerical evaluations close to the singular surfaces in a stable manner and thereby characterize the divergences of the coefficients. We then use this information to construct low-dimensional Ans\"atze for the rational coefficients. As a proof-of-concept application of our algorithm, we reconstruct the two-loop $0 \rightarrow q\bar q\gamma\gamma\gamma$ pentagon-function coefficients with fewer than 1000 numerical evaluations.

==> anc/2l_pmmpp_coo.json <==
{"(0, 2)": "1", "(0, 6)": "-14803/972", "(0, 16)": "-44/3", "(0, 23)": "2/3", "(0, 27)": "-241/18", "(0, 29)": "-103/12", "(0, 31)": "41071/4212", "(0, 36)": "-31/4", "(0, 37)": "-50657/4212", "(0, 40)": "-7", "(0, 41)": "-9", "(0, 45)": "18", "(0, 46)": "1", "(0, 50)": "44/3", "(0, 51)": "2/3", "(0, 64)": "5/2", "(0, 75)": "19/3", "(0, 77)": "-18373/2106", "(0, 80)": "9", "(0, 81)": "13", "(0, 84)": "1", "(0, 85)": "-1", "(0, 86)": "-5/2", "(0, 88)": "-1", "(0, 89)": "-1/2", "(0, 93)": "-23/3", "(0, 95)": "-77/12", "(0, 96)": "-5/2", "(0, 98)": "3/2", "(0, 99)": "29/12", "(0, 100)": "4", "(0, 102)": "-1/2", "(0, 103)": "-5/2", "(0, 104)": "23/12", "(0, 105)": "23/4", "(0, 106)": "1", "(0, 107)": "-5/18", "(0, 108)": "101/24", "(0, 111)": "53/24", "(0, 112)": "1/3", "(0, 113)": "71/72", "(0, 114)": "1/2", "(0, 115)": "13/2", "(0, 116)": "-3/4", "(0, 117)": "-7/12", "(0, 119)": "-17/9", "(0, 120)": "-1/4", "(0, 123)": "1/4", "(0, 124)": "-236/9", "(0, 126)": "-160/9", "(0, 129)": "-14/3", "(0, 130)": "11/18", "(0, 131)": "-41/24", "(0, 132)": "107/36", "(0, 133)": "-143/72", "(0, 134)": "-55/12", "(0, 135)": "101/72", "(0, 136)": "-1/3", "(0, 137)": "-10/9", "(0, 140)": "1/4", "(0, 141)": "1/2", "(0, 142)": "-12/5", "(0, 143)": "-220/9", "(0, 144)": "-101/18", "(0, 145)": "4703/108", "(0, 146)": "-53/27", "(0, 147)": "-745/108", "(0, 148)": "202/27", "(0, 149)": "-275/108", "(0, 150)": "-25/6", "(0, 152)": "109/54", "(0, 154)": "-193/27", "(0, 155)": "77/18", "(0, 156)": "13/4", "(0, 157)": "289/36", "(0, 158)": "280/27", "(0, 159)": "-1/3", "(0, 160)": "319/9", "(0, 161)": "-1", "(0, 162)": "-533/18", "(0, 163)": "13/6", "(0, 166)": "19/3", "(0, 168)": "-215/9", "(0, 169)": "-2", "(0, 170)": "40/9", "(0, 171)": "-49/3", "(0, 172)": "-17/9", "(0, 173)": "59/9", "(0, 174)": "61/18", "(0, 175)": "-59/9", "(0, 176)": "-83/18", "(0, 178)": "-101/18", "(0, 180)": "-61/18", "(0, 184)": "-19/3", "(0, 186)": "215/18", "(0, 187)": "2", "(0, 190)": "1", "(0, 195)": "-40/9", "(0, 197)": "17/18", "(0, 198)": "-61/18", "(0, 199)": "59/9", "(0, 202)": "2", "(0, 203)": "-59/9", "(0, 204)": "58/3", "(0, 205)": "71/9", "(0, 207)": "-44/3", "(0, 208)": "-10/3", "(0, 209)": "-23/3", "(0, 212)": "-13/6", "(0, 213)": "-44/3", "(0, 214)": "-7", "(0, 216)": "-181/18", "(0, 218)": "1", "(0, 219)": "-83/18", "(0, 221)": "2", "(0, 223)": "-2", "(0, 224)": "-1", "(0, 225)": "71/9", "(0, 226)": "-13/6", "(0, 228)": "3", "(0, 231)": "-40/9", "(0, 232)": "11/2", "(0, 233)": "-59/9", "(0, 234)": "-1", "(0, 235)": "59/9", "(0, 239)": "-3", "(0, 241)": "215/18", "(0, 243)": "40/9", "(0, 244)": "65/6", "(0, 245)": "17/18", "(0, 248)": "-59/9", "(0, 251)": "-23/3", "(0, 255)": "233/9", "(0, 256)": "-11/540", "(0, 257)": "107/18", "(0, 258)": "-233/54", "(0, 259)": "317/36", "(0, 261)": "1/20", "(0, 262)": "47/9", "(0, 263)": "19/54", "(0, 264)": "49/6", "(0, 265)": "-1243/216", "(0, 267)": "13/36", "(0, 268)": "-17/18", "(0, 269)": "34/27", "(0, 270)": "5/2", "(0, 271)": "-53/9", "(0, 272)": "-299/72", "(0, 273)": "-1/12", "(0, 274)": "35/8", "(0, 275)": "-47/12", "(0, 276)": "-143/12", "(0, 277)": "3175/216", "(0, 278)": "-665/36", "(0, 279)": "181/54", "(0, 280)": "65/18", "(0, 281)": "-130/27", "(0, 282)": "-13/6", "(0, 284)": "2", "(0, 285)": "-19/3", "(0, 286)": "59/9", "(0, 287)": "61/18", "(0, 288)": "4/3", "(0, 289)": "3/4", "(0, 290)": "-1/4", "(0, 291)": "-5/9", "(0, 292)": "11/36", "(0, 293)": "-199/36", "(0, 294)": "115/36", "(0, 295)": "-1", "(0, 296)": "11/3", "(0, 297)": "143/36", "(0, 298)": "28/9", "(0, 299)": "31/36", "(0, 300)": "85/36", "(0, 301)": "71/72", "(0, 302)": "-1/4", "(0, 303)": "-5/3", "(0, 304)": "11/12", "(0, 305)": "1/4", "(0, 306)": "137/24", "(0, 307)": "-241/36", "(0, 308)": "23/12", "(0, 309)": "71/72", "(0, 311)": "-5", "(0, 312)": "77/12", "(0, 313)": "-3/4", "(0, 314)": "77/24", "(0, 315)": "7/9", "(0, 316)": "23/12", "(0, 317)": "59/36", "(0, 319)": "-163/72", "(0, 320)": "-101/72", "(0, 321)": "53/24", "(0, 322)": "-115/36", "(0, 323)": "-59/36", "(0, 324)": "143/36", "(0, 326)": "-163/72", "(0, 327)": "-101/72", "(0, 328)": "53/24", "(0, 329)": "-49/18", "(0, 330)": "143/36", "(0, 331)": "-5/4", "(0, 332)": "23/6", "(0, 333)": "-11/36", "(0, 334)": "-379/36", "(0, 335)": "133/36", "(0, 336)": "76/9", "(0, 337)": "14/9", "(0, 338)": "-11/4", "(0, 339)": "5/2", "(0, 340)": "3/4", "(0, 341)": "7/4", "(0, 343)": "-29/6", "(0, 344)": "3", "(0, 345)": "-13/2", "(0, 346)": "-23/6", "(0, 347)": "-41/24", "(0, 348)": "35/36", "(0, 349)": "-35/36", "(0, 350)": "23/4", "(0, 351)": "-41/24", "(0, 352)": "-25/9", "(0, 353)": "-43/9", "(0, 354)": "23/4", "(0, 355)": "-107/36", "(0, 356)": "3/4", "(0, 357)": "-14/3", "(0, 358)": "-71/36", "(0, 359)": "1/4", "(0, 360)": "-14/3", "(0, 361)": "-65/12", "(0, 362)": "-233/36", "(0, 363)": "-11/3", "(0, 364)": "-199/36", "(0, 365)": "25/36", "(0, 366)": "-143/36", "(0, 367)": "2", "(0, 368)": "-71/18", "(0, 369)": "-19/9", "(0, 370)": "29/18", "(0, 371)": "-31/18", "(0, 372)": "-5/18", "(0, 373)": "-61/18", "(0, 374)": "-71/36", "(0, 375)": "1/2", "(0, 376)": "4", "(0, 377)": "-53/6", "(0, 378)": "3/2", "(0, 379)": "-101/12", "(0, 380)": "97/18", "(0, 381)": "-23/6", "(0, 384)": "-2", "(0, 385)": "19/3", "(0, 387)": "1", "(0, 388)": "-59/18", "(0, 390)": "163/36", "(0, 391)": "101/36", "(0, 392)": "-53/12", "(0, 393)": "115/18", "(0, 394)": "59/18", "(0, 396)": "-61/18", "(0, 397)": "133/18", "(0, 398)": "-25/3", "(0, 399)": "49/9", "(0, 400)": "53/18", "(0, 402)": "-59/9", "(0, 403)": "-29/3", "(0, 404)": "-6", "(0, 405)": "16", "(0, 406)": "-23/3", "(0, 408)": "10/3", "(0, 409)": "-41/12", "(0, 410)": "19/18", "(0, 411)": "-29/9", "(0, 412)": "23/2", "(0, 413)": "13/6", "(0, 414)": "7", "(0, 415)": "1", "(0, 416)": "71/18", "(0, 417)": "1/2", "(0, 418)": "-28/3", "(0, 419)": "-2", "(0, 420)": "-2", "(0, 421)": "-1", "(0, 422)": "103/6", "(0, 423)": "233/18", "(0, 424)": "13/6", "(0, 427)": "-3", "(0, 428)": "-59/9", "(0, 429)": "-1", "(0, 430)": "-143/18", "(0, 434)": "3", "(0, 440)": "-1/2", "(0, 441)": "-1/2", "(0, 442)": "-1/2", "(0, 443)": "10/9", "(0, 444)": "-11/18", "(0, 445)": "49/18", "(0, 446)": "-20/9", "(0, 447)": "49/18", "(0, 448)": "-49/18", "(0, 449)": "1/2", "(0, 450)": "-31/18", "(0, 452)": "1/2", "(0, 453)": "-71/12", "(0, 454)": "71/18", "(0, 459)": "29/3", "(0, 460)": "-1/2", "(0, 461)": "-7/2", "(0, 462)": "23/3", "(0, 463)": "-5/2", "(0, 464)": "5/2", "(0, 465)": "-23/2", "(0, 467)": "-1/2", "(0, 468)": "-1/2", "(0, 470)": "59/18", "(0, 471)": "-59/18", "(0, 472)": "-143/18", "(0, 475)": "41/12", "(0, 476)": "-49/18", "(0, 477)": "49/18", "(0, 478)": "-1/2", "(0, 479)": "3/2", "(0, 480)": "-59/18", "(0, 481)": "59/18", "(0, 482)": "-97/18", "(0, 484)": "-95/18", "(0, 485)": "31/18", "(0, 486)": "59/18", "(0, 487)": "1/2", "(0, 488)": "-1/2", "(0, 489)": "1/2", "(0, 491)": "68/9", "(0, 493)": "28/3", "(0, 494)": "59/18", "(0, 495)": "-1/2", "(0, 496)": "-1/4", "(0, 497)": "-1/8", "(0, 498)": "1/8", "(0, 499)": "1/4", "(0, 500)": "7/24", "(0, 501)": "7/24", "(0, 502)": "1/3", "(0, 503)": "1/2", "(0, 504)": "17/24", "(0, 505)": "17/24", "(0, 507)": "1/3", "(0, 508)": "-1/3", "(0, 509)": "-1/3", "(0, 511)": "-5/16", "(0, 514)": "-1/8", "(0, 517)": "-5/16", "(0, 534)": "-5/4", "(0, 535)": "4/3", "(0, 536)": "1/3", "(0, 537)": "2/3", "(0, 538)": "-1/3", "(0, 539)": "-1", "(0, 540)": "-1", "(0, 541)": "-2/3", "(0, 542)": "-2", "(0, 543)": "1/3", "(0, 544)": "43/48", "(0, 545)": "5/6", "(0, 546)": "-5/6", "(0, 547)": "-1/3", "(0, 549)": "43/24", "(0, 550)": "3095963/4608", "(0, 551)": "4640849/13824", "(0, 552)": "11585171/41472", "(0, 553)": "1608317/4608", "(0, 554)": "2226053/14688", "(0, 555)": "152465/1152", "(0, 556)": "-335129/29376", "(0, 557)": "1841/144", "(0, 558)": "4105/72", "(0, 559)": "40723/864", "(0, 560)": "23855/576", "(0, 561)": "5921/144", "(0, 562)": "20581/432", "(0, 563)": "235141/3456", "(0, 564)": "298687/3264", "(0, 565)": "23165/1728", "(0, 566)": "219/8", "(0, 567)": "13931/576", "(0, 568)": "831769/29376", "(0, 569)": "1633/96", "(0, 570)": "1117/72", "(0, 571)": "-315077/88128", "(0, 572)": "19375/1152", "(0, 573)": "1117/96", "(0, 574)": "10315/9792", "(0, 575)": "325175/29376", "(0, 576)": "4841/384", "(0, 577)": "11341/576", "(0, 578)": "4019/384", "(0, 579)": "4019/384", "(0, 580)": "-817/288", "(0, 582)": "3/2", "(0, 583)": "67/48", "(0, 584)": "6689/432", "(0, 585)": "2867/2754", "(0, 586)": "79843/6912", "(0, 587)": "4159/576", "(0, 588)": "13/3", "(0, 589)": "917/192", "(0, 590)": "1777/432", "(0, 591)": "38/9", "(0, 592)": "1447/192", "(0, 595)": "-31/12", "(0, 596)": "3875/1152", "(0, 597)": "2309/288", "(0, 598)": "-1/3", "(0, 599)": "3043/384", "(0, 600)": "35/12", "(0, 601)": "35/18", "(0, 602)": "1", "(0, 603)": "-505/576", "(0, 604)": "1/3", "(0, 607)": "4", "(0, 608)": "989/576", "(0, 609)": "5/3", "(0, 610)": "-11/3", "(0, 611)": "19/24", "(0, 614)": "1/3", "(0, 615)": "1/3", "(0, 616)": "505/192", "(0, 617)": "71/18", "(0, 619)": "4757/816", "(0, 620)": "4/3", "(0, 621)": "-1/9", "(0, 622)": "19/36", "(0, 623)": "7/6", "(0, 624)": "125/96", "(0, 625)": "7/9", "(0, 627)": "-4019/1152", "(0, 628)": "2171761/88128", "(0, 630)": "-2/3", "(0, 631)": "-2/3", "(0, 635)": "16/9", "(0, 636)": "13/12", "(0, 639)": "-605/48", "(0, 640)": "1/3", "(0, 641)": "7/12", "(0, 642)": "1/2", "(0, 643)": "1/2", "(0, 645)": "-1/3", "(0, 646)": "-7/24", "(0, 647)": "1/3", "(0, 649)": "-1623409/88128", "(0, 650)": "1/9", "(0, 651)": "1/4", "(0, 652)": "-2563/144", "(0, 653)": "-145765/9792", "(0, 654)": "1/6", "(0, 656)": "2/9", "(0, 657)": "1/9", "(0, 658)": "-1/9", "(0, 659)": "-1/6", "(0, 661)": "-1/6", "(0, 662)": "-5/9", "(0, 663)": "-5/9", "(0, 664)": "83/64", "(0, 666)": "-1/3", "(0, 670)": "565/384", "(0, 671)": "2/3", "(0, 672)": "1/12", "(0, 674)": "-1/2", "(0, 675)": "1049/204", "(0, 676)": "17/36", "(0, 678)": "-1/8", "(0, 681)": "-1/3", "(0, 682)": "-28/9", "(0, 683)": "-10/9", "(0, 686)": "-1/2", "(0, 687)": "-7/6", "(0, 688)": "-4/3", "(0, 689)": "2147/144", "(0, 690)": "-1/2", "(0, 691)": "-19/2", "(0, 693)": "-5/2", "(0, 694)": "3/8", "(0, 695)": "3/8", "(0, 696)": "-131/36", "(0, 697)": "-463/32", "(0, 698)": "-2327/576", "(0, 699)": "-28/9", "(0, 700)": "-7/3", "(0, 701)": "-917/576", "(0, 702)": "-1357/576", "(0, 704)": "-16/9", "(0, 705)": "-2/3", "(0, 708)": "-43/24", "(0, 709)": "-13/4", "(0, 710)": "1/6", "(0, 711)": "-241/576", "(0, 712)": "-47/576", "(0, 713)": "-1877/288", "(0, 714)": "1/9", "(0, 716)": "1/3", "(0, 717)": "51979/4896", "(0, 718)": "4/3", "(0, 719)": "1/4", "(0, 720)": "-113/9", "(0, 721)": "-2269/96", "(0, 722)": "1/3", "(0, 723)": "-18367/1152", "(0, 725)": "1/3", "(0, 726)": "-419/64", "(0, 727)": "-4859/153", "(0, 728)": "-254237/22032", "(0, 729)": "-1", "(0, 730)": "-4163/432", "(0, 731)": "-1099/144", "(0, 732)": "-105241/6912", "(0, 733)": "-71137/3456", "(0, 734)": "-2005/1728", "(0, 735)": "-23449/2304", "(0, 736)": "35/384", "(0, 737)": "290081/29376", "(0, 738)": "-1573/36", "(0, 739)": "-35/3", "(0, 740)": "223/24", "(0, 741)": "-2452793/29376", "(0, 742)": "-10429/384", "(0, 743)": "-90619/4608", "(0, 744)": "541/192", "(0, 745)": "-3547/216", "(0, 746)": "-6797/432", "(0, 747)": "-10261/288", "(0, 748)": "-1412479/41472", "(0, 749)": "541/144", "(0, 750)": "-572333/13824", "(0, 751)": "-34327/1152", "(0, 752)": "-1747/72", "(0, 753)": "-37907/1728", "(0, 754)": "-6373/144", "(0, 756)": "-1433/48", "(0, 757)": "-1385/48", "(0, 758)": "-4019/144", "(0, 759)": "-4019/144", "(0, 760)": "3560617/29376", "(0, 761)": "-2063/144", "(0, 762)": "-85193/1536", "(0, 763)": "-28181/576", "(0, 764)": "-1117981/6912", "(0, 765)": "-3913/216", "(0, 766)": "-5379719/41472", "(0, 767)": "-19493/576", "(0, 768)": "-196855/1728", "(0, 769)": "-162005/1152", "(0, 770)": "-98231/576", "(0, 771)": "-5316179/13824", "(0, 772)": "-253/54", "(0, 773)": "-4", "(0, 774)": "-2/3", "(0, 775)": "-7/4", "(0, 776)": "-19/6", "(0, 777)": "45/16", "(0, 778)": "29/2", "(0, 779)": "41/8", "(0, 780)": "-77464633/10575360", "(0, 781)": "-32/27", "(0, 782)": "-17356847/62208", "(0, 783)": "743/144", "(0, 784)": "-1571921/13824", "(0, 785)": "-71153/864", "(0, 786)": "-6550577/248832", "(0, 787)": "-19336079/705024", "(0, 788)": "-4852963/528768", "(0, 789)": "41659183/1057536", "(0, 790)": "619957/7776", "(0, 791)": "-138167/6912", "(0, 792)": "-13186109/248832", "(0, 793)": "22270609/31104", "(0, 794)": "19/16", "(0, 795)": "1089709/2754", "(0, 796)": "-3347/192", "(0, 797)": "382651/29376", "(0, 798)": "2891/64", "(0, 799)": "-14279/576", "(0, 800)": "94177/3672", "(0, 801)": "27695/512", "(0, 802)": "-11/4", "(0, 803)": "-3701/192", "(0, 804)": "9665/64", "(0, 806)": "-310687/3456", "(0, 807)": "1301/576", "(0, 808)": "-3281/576", "(0, 809)": "372457/3672", "(0, 810)": "-2141/192", "(0, 811)": "1/6", "(0, 813)": "1/3", "(0, 814)": "65/12", "(0, 815)": "-382651/44064", "(0, 816)": "5335/72", "(0, 817)": "-11", "(0, 818)": "153775/4896", "(0, 819)": "3", "(0, 821)": "8/3", "(0, 822)": "-3/2", "(0, 823)": "13/3", "(0, 824)": "-23725/72", "(0, 826)": "79/24", "(0, 827)": "3", "(0, 828)": "-116329/2448", "(0, 829)": "-654581/4896", "(0, 830)": "-467321/216", "(0, 831)": "-1169/72", "(0, 832)": "-371291/768", "(0, 833)": "-3776047/5184", "(0, 834)": "-36583/144", "(0, 835)": "-2720455/20736", "(0, 836)": "461/16", "(0, 837)": "1042831/6912", "(0, 839)": "-9", "(0, 840)": "495919/1296", "(0, 841)": "-1303/32", "(0, 842)": "1193/48", "(0, 843)": "-61/144", "(0, 844)": "-41381/4896", "(0, 845)": "-3/2", "(0, 846)": "25805/432", "(0, 847)": "-4181/432", "(0, 848)": "233843/14688", "(0, 849)": "-7/4", "(0, 850)": "1184957/14688", "(0, 851)": "-64", "(0, 852)": "1097/9", "(0, 853)": "-4970005/88128", "(0, 854)": "-312497/2448", "(0, 855)": "-3722341/117504", "(0, 856)": "-3803/216", "(0, 857)": "15109/288", "(0, 858)": "2551381/352512", "(0, 859)": "45791/864", "(0, 860)": "-2169349/117504", "(0, 861)": "-11297/864", "(0, 862)": "125293/4896", "(0, 863)": "10313/216", "(0, 864)": "-70747/4896", "(0, 865)": "-79/48", "(0, 866)": "-1/3", "(0, 867)": "-12/5", "(0, 868)": "-2", "(0, 869)": "6", "(0, 870)": "-1/4", "(0, 871)": "-431/24", "(0, 872)": "65/108", "(0, 874)": "2", "(0, 875)": "-38363/256", "(0, 876)": "-966515/4608", "(0, 877)": "-230960873/248832", "(0, 878)": "-1/3", "(0, 879)": "1/3", "(0, 880)": "1/6", "(0, 881)": "1/3", "(0, 882)": "1/6", "(0, 883)": "-1/2", "(0, 884)": "-1/6", "(0, 885)": "-1/3", "(0, 886)": "1/6", "(0, 887)": "-5/6", "(0, 888)": "20/3", "(0, 889)": "-5/3", "(0, 891)": "-5/4", "(0, 892)": "-1", "(0, 893)": "3347/48", "(0, 895)": "1", "(0, 900)": "-1", "(0, 901)": "8/3", "(0, 902)": "-1/3", "(0, 903)": "-2", "(0, 904)": "5/12", "(0, 905)": "5/4", "(0, 906)": "14/3", "(0, 907)": "2/3", "(0, 908)": "7/3", "(0, 909)": "28/9", "(0, 910)": "14/9", "(0, 911)": "16/9", "(0, 912)": "2/3", "(0, 913)": "2/9", "(0, 915)": "-8/9", "(0, 916)": "-1", "(0, 917)": "1", "(0, 918)": "3731/432", "(0, 919)": "-1/6", "(0, 920)": "-1127/16", "(0, 921)": "4733/216", "(0, 922)": "-11525/576", "(0, 923)": "-29185/1728", "(0, 924)": "20239/1728", "(0, 925)": "-11131/432", "(0, 926)": "1/6", "(0, 927)": "1/2", "(0, 928)": "-1/6", "(0, 929)": "-8", "(0, 931)": "1", "(0, 932)": "-4848421/20736", "(0, 935)": "1/3", "(0, 936)": "1/3", "(0, 937)": "-1/3", "(0, 939)": "-1/6", "(0, 940)": "-1/6", "(0, 941)": "1/6", "(0, 942)": "1/6", "(0, 944)": "-1/6", "(0, 945)": "1/6", "(0, 947)": "1/6", "(0, 949)": "-1/3", "(0, 951)": "112/27", "(0, 952)": "-4855/72", "(0, 953)": "11", "(0, 954)": "-10027/576", "(0, 955)": "3", "(0, 957)": "-16/3", "(0, 964)": "56125/576", "(0, 968)": "10859/576", "(0, 969)": "55409/576", "(0, 970)": "582257/1728", "(0, 971)": "-2", "(0, 972)": "-157939/3456", "(0, 973)": "5695/144", "(0, 974)": "-35405/2592", "(0, 975)": "22295/1152", "(0, 976)": "-4835/144", "(0, 977)": "-633023/10368", "(0, 979)": "-6", "(0, 980)": "-383791/10368", "(0, 981)": "4595/96", "(0, 982)": "3", "(0, 983)": "56/27", "(0, 984)": "14/3", "(0, 985)": "-25805/432", "(0, 986)": "-28/3", "(0, 987)": "1/6", "(0, 988)": "-112/27", "(0, 989)": "304/9", "(0, 990)": "16", "(0, 992)": "5735/72", "(0, 995)": "2", "(0, 996)": "3/2", "(0, 998)": "11/2", "(0, 999)": "-112/27", "(0, 1000)": "-1/2", "(0, 1001)": "-56/27", "(0, 1002)": "2", "(0, 1003)": "14/3", "(0, 1006)": "-1/3", "(0, 1007)": "1/6", "(0, 1013)": "2952035/6912", "(0, 1014)": "2592605/13824", "(0, 1015)": "-264466783/248832", "(0, 1016)": "-1/6", "(0, 1017)": "-1/6", "(0, 1018)": "-1/6", "(0, 1019)": "1/6", "(0, 1021)": "1/6", "(0, 1022)": "-8/3", "(0, 1023)": "382651/44064", "(0, 1024)": "13/36", "(0, 1025)": "-119071/9792", "(0, 1026)": "1/2", "(0, 1028)": "17/12", "(0, 1029)": "3/2", "(0, 1030)": "7/8", "(0, 1031)": "-5057/192", "(0, 1033)": "-3", "(0, 1034)": "374077/9792", "(0, 1035)": "41413/1088", "(0, 1036)": "49583/64", "(0, 1037)": "-5/12", "(0, 1038)": "1137377/3456", "(0, 1039)": "948991/2592", "(0, 1040)": "1010425/10368", "(0, 1041)": "908491/10368", "(0, 1042)": "1", "(0, 1043)": "-1318031/10368", "(0, 1045)": "-144589/576", "(0, 1046)": "-3/2", "(0, 1047)": "9/8", "(0, 1048)": "35941/4896", "(0, 1049)": "9/8", "(0, 1050)": "4181/432", "(0, 1051)": "-197123/14688", "(0, 1052)": "1/6", "(0, 1053)": "-1119677/14688", "(0, 1054)": "508/9", "(0, 1055)": "34/3", "(0, 1056)": "3686029/88128", "(0, 1057)": "125395/2448", "(0, 1058)": "3686029/117504", "(0, 1060)": "925/27", "(0, 1061)": "-697/18", "(0, 1062)": "-3686029/352512", "(0, 1063)": "-643/108", "(0, 1064)": "1960861/117504", "(0, 1065)": "1835/216", "(0, 1066)": "-35941/4896", "(0, 1067)": "-1589/54", "(0, 1068)": "74215/4896", "(0, 1070)": "1/6", "(0, 1072)": "1/4", "(0, 1076)": "1/12", "(0, 1077)": "1/12", "(0, 1078)": "1/12", "(0, 1079)": "-80873/1152", "(0, 1080)": "392057/2304", "(0, 1081)": "-357081973/176256", "(0, 1082)": "-1/6", "(0, 1084)": "-1/6", "(0, 1088)": "1/6", "(0, 1089)": "1/6", "(0, 1090)": "-8/3", "(0, 1091)": "280/27", "(0, 1092)": "-2/3", "(0, 1094)": "394211/9792", "(0, 1095)": "-1/2", "(0, 1096)": "-8/3", "(0, 1097)": "-1/6", "(0, 1098)": "-16", "(0, 1099)": "1/3", "(0, 1100)": "13/3", "(0, 1101)": "-398563/3264", "(0, 1102)": "-395843/3264", "(0, 1103)": "-103/9", "(0, 1104)": "-4", "(0, 1105)": "4/9", "(0, 1106)": "-71/27", "(0, 1107)": "119/27", "(0, 1108)": "-49/54", "(0, 1109)": "-13/9", "(0, 1110)": "97/54", "(0, 1112)": "64/27", "(0, 1113)": "13/6", "(0, 1114)": "6", "(0, 1115)": "-559/432", "(0, 1116)": "8389/136", "(0, 1117)": "8/3", "(0, 1118)": "-82729/544", "(0, 1119)": "-13/12", "(0, 1120)": "-45094/459", "(0, 1121)": "-30106/153", "(0, 1122)": "32", "(0, 1123)": "-1266719/44064", "(0, 1124)": "-399107/2448", "(0, 1125)": "-2965835/58752", "(0, 1126)": "2141/48", "(0, 1127)": "4", "(0, 1128)": "3", "(0, 1129)": "7957103/176256", "(0, 1130)": "11", "(0, 1131)": "-3062173/19584", "(0, 1132)": "-1", "(0, 1133)": "-18727/459", "(0, 1134)": "4", "(0, 1135)": "-281131/4896", "(0, 1136)": "-1/6", "(0, 1137)": "-13/6", "(0, 1138)": "1/6", "(0, 1143)": "8/5", "(0, 1144)": "2/9", "(0, 1145)": "-67/18", "(0, 1146)": "574814171/1057536", "(0, 1147)": "-1/6", "(0, 1148)": "1/2", "(0, 1149)": "1/3", "(0, 1150)": "1/2", "(0, 1151)": "-1/6", "(0, 1153)": "-20/3", "(0, 1154)": "-280/27", "(0, 1155)": "-2671/27", "(0, 1157)": "-5325745/176256", "(0, 1158)": "2/3", "(0, 1160)": "-8921/48", "(0, 1162)": "-1/12", "(0, 1163)": "-16/9", "(0, 1165)": "-3832699/58752", "(0, 1166)": "-345455/58752", "(0, 1167)": "337/36", "(0, 1168)": "-31/6", "(0, 1169)": "-299/72", "(0, 1170)": "-305/54", "(0, 1171)": "-173/108", "(0, 1172)": "-413/216", "(0, 1173)": "-8/3", "(0, 1174)": "-853/216", "(0, 1176)": "-4", "(0, 1177)": "-241/108", "(0, 1178)": "4", "(0, 1179)": "35/4", "(0, 1180)": "7087/216", "(0, 1181)": "-31/12", "(0, 1182)": "-1921/144", "(0, 1183)": "-81235/1632", "(0, 1184)": "-7717/27", "(0, 1185)": "-5153/27", "(0, 1186)": "124/3", "(0, 1187)": "-691463/7344", "(0, 1188)": "-2672177/44064", "(0, 1189)": "-691463/9792", "(0, 1191)": "31/6", "(0, 1192)": "41/8", "(0, 1193)": "691463/29376", "(0, 1194)": "371/24", "(0, 1195)": "-4002053/29376", "(0, 1196)": "-41/24", "(0, 1197)": "-7087/216", "(0, 1198)": "41/6", "(0, 1199)": "-118939/4896", "(0, 1200)": "1/3", "(0, 1202)": "1/6", "(0, 1203)": "-1/6", "(0, 1204)": "1/6", "(0, 1205)": "-1/6", "(0, 1206)": "-1/6", "(0, 1208)": "-4/9", "(0, 1209)": "19/9", "(0, 1210)": "765917651/1057536", "(0, 1211)": "65/12", "(0, 1212)": "145/81", "(0, 1214)": "209911/5184", "(0, 1215)": "-29/96", "(0, 1217)": "2903/16", "(0, 1218)": "1", "(0, 1223)": "-83/24", "(0, 1224)": "-121/18", "(0, 1225)": "1/3", "(0, 1226)": "-5/3", "(0, 1227)": "-2", "(0, 1228)": "45875/5184", "(0, 1229)": "-71077/1728", "(0, 1230)": "7/24", "(0, 1231)": "115/9", "(0, 1232)": "-7/16", "(0, 1233)": "25/12", "(0, 1234)": "-55/72", "(0, 1235)": "-39/16", "(0, 1236)": "11/9", "(0, 1237)": "253/144", "(0, 1239)": "9/8", "(0, 1240)": "-11/6", "(0, 1241)": "-1795/96", "(0, 1242)": "-10/9", "(0, 1243)": "-3/8", "(0, 1244)": "-1973/162", "(0, 1245)": "989/324", "(0, 1246)": "5/2", "(0, 1247)": "-13/12", "(0, 1248)": "40/9", "(0, 1249)": "-68/9", "(0, 1250)": "-1889/144", "(0, 1251)": "5/3", "(0, 1252)": "9311/1296", "(0, 1253)": "5/6", "(0, 1254)": "-16817/1296", "(0, 1255)": "18925/864", "(0, 1256)": "-19667/2592", "(0, 1257)": "20/9", "(0, 1258)": "-5329/2592", "(0, 1259)": "10/9", "(0, 1260)": "5617/648", "(0, 1261)": "17/24", "(0, 1262)": "-1/6", "(0, 1263)": "5/6", "(0, 1264)": "-1/6", "(0, 1266)": "1/4", "(0, 1267)": "1/12", "(0, 1268)": "1/12", "(0, 1269)": "1/12", "(0, 1270)": "24/5", "(0, 1271)": "104/9", "(0, 1272)": "29/18", "(0, 1273)": "475037/2592", "(0, 1274)": "-1", "(0, 1275)": "-11", "(0, 1276)": "-3/4", "(0, 1277)": "-3/2", "(0, 1278)": "-3347/48", "(0, 1288)": "1/4", "(0, 1289)": "3/4", "(0, 1290)": "-3731/48", "(0, 1291)": "1", "(0, 1292)": "-3491/192", "(0, 1293)": "-3491/144", "(0, 1295)": "-3491/576", "(0, 1296)": "-3731/144", "(0, 1297)": "-3491/192", "(0, 1299)": "3", "(0, 1301)": "3491/96", "(0, 1302)": "-3/2", "(0, 1303)": "-47/324", "(0, 1306)": "989/324", "(0, 1308)": "-1/3", "(0, 1311)": "-8", "(0, 1312)": "2935/1296", "(0, 1314)": "-2351/432", "(0, 1315)": "-2141/48", "(0, 1316)": "-16867/648", "(0, 1317)": "29095/864", "(0, 1318)": "10117/648", "(0, 1319)": "12043/2592", "(0, 1320)": "-7037/1296", "(0, 1321)": "-74059/2592", "(0, 1322)": "14821/648", "(0, 1323)": "1337/1296", "(0, 1327)": "-1/3", "(0, 1333)": "16/5", "(0, 1334)": "-4", "(0, 1335)": "-1", "(0, 1336)": "361943/1728", "(0, 1337)": "-65/12", "(0, 1338)": "-112/27", "(0, 1339)": "97/36", "(0, 1340)": "29/16", "(0, 1341)": "2/3", "(0, 1343)": "-11/12", "(0, 1344)": "1/2", "(0, 1349)": "-29/8", "(0, 1350)": "-30979/72", "(0, 1352)": "145/24", "(0, 1353)": "-1", "(0, 1354)": "-151/144", "(0, 1355)": "-19/16", "(0, 1356)": "1500559/3456", "(0, 1357)": "281/24", "(0, 1358)": "-746093/6912", "(0, 1359)": "214841/2592", "(0, 1360)": "-94709/1296", "(0, 1361)": "-2970341/20736", "(0, 1362)": "-121/72", "(0, 1363)": "-1289327/20736", "(0, 1366)": "-611935/10368", "(0, 1367)": "121/48", "(0, 1368)": "-289/16", "(0, 1369)": "61/144", "(0, 1370)": "-26/27", "(0, 1371)": "-35/8", "(0, 1372)": "13/6", "(0, 1373)": "5/4", "(0, 1374)": "-680/27", "(0, 1375)": "44/9", "(0, 1376)": "-257/3", "(0, 1377)": "275/24", "(0, 1378)": "-2/3", "(0, 1379)": "89/288", "(0, 1381)": "-265/24", "(0, 1382)": "-273/32", "(0, 1383)": "479/288", "(0, 1384)": "-2987/96", "(0, 1385)": "-1603/864", "(0, 1386)": "289/96", "(0, 1387)": "-2419/108", "(0, 1388)": "-265/24", "(0, 1389)": "-5/8", "(0, 1391)": "-145/48", "(0, 1392)": "1/2", "(0, 1393)": "1/6", "(0, 1394)": "-1/12", "(0, 1395)": "-1/4", "(0, 1396)": "1/12", "(0, 1397)": "1/12", "(0, 1399)": "3640603/3456", "(0, 1400)": "1982113/6912", "(0, 1401)": "-342253301/124416", "(0, 1402)": "8/3", "(0, 1403)": "8/3", "(0, 1404)": "-175/18", "(0, 1405)": "-263/72", "(0, 1406)": "-43/6", "(0, 1408)": "13/6", "(0, 1409)": "-1/2", "(0, 1414)": "-19/12", "(0, 1415)": "66113/96", "(0, 1417)": "-28/3", "(0, 1418)": "1", "(0, 1419)": "-611/72", "(0, 1420)": "5/8", "(0, 1421)": "711527/1152", "(0, 1422)": "125/18", "(0, 1423)": "177403/576", "(0, 1424)": "1243363/5184", "(0, 1425)": "2522843/10368", "(0, 1426)": "434063/2592", "(0, 1427)": "49/9", "(0, 1428)": "1031471/10368", "(0, 1430)": "15", "(0, 1431)": "-961/27", "(0, 1432)": "-49/6", "(0, 1433)": "-131/12", "(0, 1436)": "1/12", "(0, 1438)": "14/3", "(0, 1439)": "1/6", "(0, 1440)": "224/9", "(0, 1441)": "-280/9", "(0, 1442)": "-572/9", "(0, 1443)": "28/9", "(0, 1444)": "-23/9", "(0, 1447)": "-137/18", "(0, 1448)": "-161/24", "(0, 1449)": "14/9", "(0, 1450)": "-1543/72", "(0, 1451)": "70/9", "(0, 1452)": "149/72", "(0, 1453)": "56/9", "(0, 1454)": "-167/18", "(0, 1455)": "-19/4", "(0, 1457)": "14/3", "(0, 1458)": "-1/6", "(0, 1459)": "-1/6", "(0, 1461)": "-1/6", "(0, 1465)": "1/6", "(0, 1466)": "-1/6", "(0, 1467)": "-1/6", "(0, 1469)": "38875/256", "(0, 1470)": "976883/4608", "(0, 1471)": "233107049/248832", "(0, 1472)": "-382651/44064", "(0, 1473)": "2245/1296", "(0, 1475)": "151397/19584", "(0, 1476)": "5/3", "(0, 1477)": "53/12", "(0, 1478)": "7/8", "(0, 1479)": "107/6", "(0, 1480)": "-1/3", "(0, 1481)": "3", "(0, 1482)": "-9764359/176256", "(0, 1483)": "-1183151/19584", "(0, 1484)": "-301/24", "(0, 1485)": "41/36", "(0, 1486)": "55/48", "(0, 1487)": "-101/36", "(0, 1488)": "389/72", "(0, 1489)": "829/144", "(0, 1490)": "-1", "(0, 1491)": "-719/144", "(0, 1493)": "-4", "(0, 1494)": "-3/8", "(0, 1495)": "3/2", "(0, 1496)": "-41/24", "(0, 1497)": "-47/324", "(0, 1498)": "506771/44064", "(0, 1499)": "55/24", "(0, 1500)": "-1973/162", "(0, 1501)": "-50831/2448", "(0, 1502)": "11/12", "(0, 1503)": "-24174313/44064", "(0, 1504)": "-128477/459", "(0, 1505)": "-82/9", "(0, 1506)": "-10131007/88128", "(0, 1507)": "-143747/4896", "(0, 1508)": "-8891911/117504", "(0, 1510)": "-41/36", "(0, 1511)": "-41/48", "(0, 1512)": "7738087/352512", "(0, 1513)": "-451/144", "(0, 1514)": "-13449095/117504", "(0, 1515)": "41/144", "(0, 1516)": "-310715/14688", "(0, 1517)": "-41/36", "(0, 1518)": "72379/7344", "(0, 1519)": "-1/6", "(0, 1520)": "-3/2", "(0, 1521)": "-1/3", "(0, 1522)": "-1/6", "(0, 1524)": "-1/12", "(0, 1528)": "-1/4", "(0, 1529)": "1/12", "(0, 1530)": "1/12", "(0, 1531)": "-8/5", "(0, 1532)": "-16/3", "(0, 1534)": "261160691/1057536", "(0, 1535)": "-41/540", "(0, 1536)": "11852521/31104", "(0, 1537)": "-1716419/44064", "(0, 1538)": "-41/108", "(0, 1539)": "-39124603/6912", "(0, 1540)": "44589179/31104", "(0, 1541)": "1/3", "(0, 1542)": "1/36", "(0, 1544)": "-5/3", "(0, 1545)": "-17/12", "(0, 1546)": "-1731089/6912", "(0, 1547)": "942899/3456", "(0, 1548)": "431083/5184", "(0, 1549)": "-429169/6912", "(0, 1550)": "-5", "(0, 1551)": "-4/3", "(0, 1552)": "108837181/1057536", "(0, 1553)": "-101697121/1410048", "(0, 1554)": "289475/2304", "(0, 1555)": "-2592605/10368", "(0, 1556)": "22425401/176256", "(0, 1557)": "7493533/176256", "(0, 1558)": "-156643/324", "(0, 1559)": "-392057/1728", "(0, 1560)": "-1511443/66096", "(0, 1561)": "626543/62208", "(0, 1562)": "-35/54", "(0, 1563)": "134/27", "(0, 1564)": "908705/66096", "(0, 1565)": "132506747/1057536", "(0, 1566)": "152/27", "(0, 1567)": "-76/27", "(0, 1568)": "2065679/14688", "(0, 1569)": "-2473355/352512", "(0, 1570)": "47/108", "(0, 1571)": "-58/27", "(0, 1572)": "6697919/176256", "(0, 1573)": "27988733/1057536", "(0, 1574)": "3515/144", "(0, 1575)": "4/3", "(0, 1576)": "11905373/62208", "(0, 1577)": "587166545/4230144", "(0, 1578)": "1144885/3456", "(0, 1579)": "-1982113/5184", "(0, 1580)": "-80310977/31104", "(0, 1581)": "-11791753/31104", "(0, 1582)": "-9049577/20736", "(0, 1583)": "-976883/3456", "(0, 1584)": "-267/8", "(0, 1585)": "269606891/1057536", "(0, 1586)": "-7304275/66096", "(0, 1587)": "-5/4", "(0, 1589)": "-1025/1152", "(0, 1590)": "383941/44064", "(0, 1591)": "-463/192", "(0, 1592)": "5353/1632", "(0, 1593)": "229561/29376", "(0, 1594)": "56271739/13824", "(0, 1595)": "-1329/32", "(0, 1596)": "-12979/384", "(0, 1597)": "17160367/10368", "(0, 1598)": "-2671051/41472", "(0, 1599)": "561229/22032", "(0, 1600)": "-81853/1728", "(0, 1601)": "1071143/58752", "(0, 1602)": "-323/1152", "(0, 1603)": "267/8", "(0, 1604)": "-383941/44064", "(0, 1605)": "1329/32", "(0, 1606)": "-5353/1632", "(0, 1607)": "561229/22032", "(0, 1608)": "-81853/1728", "(0, 1609)": "-1/3", "(0, 1610)": "5/3", "(0, 1611)": "32574865/10368", "(0, 1612)": "-3", "(0, 1613)": "2317/1728", "(0, 1614)": "-55523/2592", "(0, 1615)": "8653/1728", "(0, 1616)": "9095/864", "(0, 1617)": "77999/1944", "(0, 1618)": "308359/3888", "(0, 1619)": "-20797/864", "(0, 1620)": "-302/27", "(0, 1621)": "-37/24", "(0, 1622)": "-4/3", "(0, 1623)": "-61469/864", "(0, 1624)": "1/2", "(0, 1627)": "-8209/108", "(0, 1628)": "-1/3", "(0, 1629)": "-4/3", "(0, 1630)": "-24037/864", "(0, 1631)": "18079/1728", "(0, 1632)": "541/18", "(0, 1633)": "20095/1728", "(0, 1634)": "205/27", "(0, 1635)": "-1669/144", "(0, 1636)": "-5939/144", "(0, 1637)": "13037/864", "(0, 1638)": "182/27", "(0, 1639)": "14/27", "(0, 1640)": "-10/9", "(0, 1641)": "76/3", "(0, 1642)": "-10/3", "(0, 1643)": "-40/3", "(0, 1644)": "-2968553/132192", "(0, 1645)": "2474389/29376", "(0, 1646)": "-2273683/44064", "(0, 1647)": "572083/7776", "(0, 1648)": "-3715/288", "(0, 1649)": "57071/1152", "(0, 1650)": "-1524509/31104", "(0, 1651)": "14943205/264384", "(0, 1654)": "-28/9", "(0, 1655)": "-1/6", "(0, 1656)": "16445/576", "(0, 1657)": "17/18", "(0, 1658)": "2921741/20736", "(0, 1659)": "-5075/96", "(0, 1661)": "45541/1152", "(0, 1662)": "44/3", "(0, 1664)": "-63623/972", "(0, 1665)": "13849/5184", "(0, 1666)": "-98587/1728", "(0, 1667)": "-81287/864", "(0, 1668)": "-103/9", "(0, 1669)": "-36863/2304", "(0, 1670)": "-3345709/15552", "(0, 1671)": "-14806117/176256", "(0, 1673)": "1546585/10368", "(0, 1675)": "929417/5184", "(0, 1676)": "-24213203/264384", "(0, 1677)": "-7209769/132192", "(0, 1678)": "-58483/3888", "(0, 1679)": "-2056/243", "(0, 1680)": "728623/3888", "(0, 1681)": "-480503/3888", "(0, 1682)": "-961691/66096", "(0, 1683)": "-1/3", "(0, 1685)": "155581/9792", "(0, 1686)": "9851/612", "(0, 1687)": "1685/48", "(0, 1688)": "4/3", "(0, 1689)": "4711/384", "(0, 1690)": "-435757/10368", "(0, 1691)": "59/864", "(0, 1692)": "16763/816", "(0, 1693)": "1958347/16524", "(0, 1694)": "382873/16524", "(0, 1695)": "-110719/3672", "(0, 1696)": "27917/6528", "(0, 1697)": "-2866433/62208", "(0, 1698)": "7646159/31104", "(0, 1699)": "-37229587/528768", "(0, 1700)": "13701073/5184", "(0, 1701)": "-9010919/5184", "(0, 1702)": "247271/3672", "(0, 1703)": "-53/54", "(0, 1704)": "-799015/15552", "(0, 1705)": "3539959/88128", "(0, 1706)": "226673/3672", "(0, 1707)": "-11029625/132192", "(0, 1708)": "1/3", "(0, 1709)": "-56/3", "(0, 1710)": "1/3", "(0, 1711)": "45533/612", "(0, 1714)": "5/3", "(0, 1715)": "16/9", "(0, 1716)": "-4411201/22032", "(0, 1717)": "7000037/29376", "(0, 1718)": "9120241/88128", "(0, 1719)": "4523069/44064", "(0, 1720)": "1228873/14688", "(0, 1721)": "3293545/44064", "(0, 1722)": "-13439/1296", "(0, 1723)": "509/108", "(0, 1724)": "81668887/528768", "(0, 1725)": "31/18", "(0, 1726)": "-236/9", "(0, 1727)": "2/3", "(0, 1728)": "112/9", "(0, 1729)": "1729309/15552", "(0, 1730)": "4931/1728", "(0, 1731)": "-113/216", "(0, 1732)": "35695/1728", "(0, 1733)": "-11420285/264384", "(0, 1734)": "4/3", "(0, 1736)": "-112/9", "(0, 1737)": "-7134785/88128", "(0, 1738)": "3967915/88128", "(0, 1739)": "238139/1728", "(0, 1740)": "-2/3", "(0, 1742)": "-1/2", "(0, 1743)": "2/9", "(0, 1744)": "-19/9", "(0, 1745)": "-119/36", "(0, 1747)": "-58817/459", "(0, 1748)": "1388417/29376", "(0, 1749)": "4213/864", "(0, 1750)": "-25283/1728", "(0, 1751)": "43495859/264384", "(0, 1752)": "-2/3", "(0, 1753)": "-515/18", "(0, 1755)": "27/2", "(0, 1756)": "10271/864", "(0, 1757)": "143/36", "(0, 1758)": "-163/8", "(0, 1759)": "-1365677/264384", "(0, 1760)": "-377/16", "(0, 1762)": "1059973/5184", "(0, 1763)": "-1973/108", "(0, 1764)": "107/18", "(0, 1767)": "26065/2592", "(0, 1768)": "20/9", "(0, 1769)": "2/3", "(0, 1770)": "-989/72", "(0, 1771)": "-5/9", "(0, 1772)": "202681/7776", "(0, 1773)": "-37/3", "(0, 1774)": "-89/54", "(0, 1775)": "-4199341/176256", "(0, 1776)": "13/6", "(0, 1777)": "-355/36", "(0, 1778)": "2", "(0, 1779)": "469/36", "(0, 1780)": "-37333/2592", "(0, 1781)": "-28391/1728", "(0, 1782)": "27834385/528768", "(0, 1783)": "30311/324", "(0, 1786)": "-2", "(0, 1787)": "-2915/96", "(0, 1788)": "-1/2", "(0, 1789)": "47/216", "(0, 1790)": "-989/216", "(0, 1791)": "-23/6", "(0, 1792)": "-70087/5184", "(0, 1793)": "2857/972", "(0, 1794)": "-49799/1728", "(0, 1795)": "-28348669/352512", "(0, 1796)": "16/9", "(0, 1797)": "-17887/72", "(0, 1798)": "4/3", "(0, 1799)": "17455/144", "(0, 1800)": "1970539/31104", "(0, 1801)": "12113/1944", "(0, 1802)": "-309/16", "(0, 1803)": "28/9", "(0, 1804)": "1/6", "(0, 1805)": "7/9", "(0, 1806)": "1557/16", "(0, 1807)": "-275/12", "(0, 1808)": "-1113589/2592", "(0, 1809)": "538927/3456", "(0, 1810)": "-2491/864", "(0, 1811)": "-173/54", "(0, 1813)": "-1215775/3888", "(0, 1814)": "-28926397/352512", "(0, 1815)": "-3/2", "(0, 1816)": "-2654027/2592", "(0, 1818)": "2380621/2592", "(0, 1819)": "-19/108", "(0, 1820)": "-1/3", "(0, 1824)": "-32/9", "(0, 1825)": "15454579/20736", "(0, 1827)": "125/9", "(0, 1828)": "8457581/10368", "(0, 1829)": "2452405/10368", "(0, 1831)": "28/9", "(0, 1833)": "-406913/22032", "(0, 1834)": "-2/3", "(0, 1835)": "38748943/10368", "(0, 1837)": "-8012545/5184", "(0, 1838)": "1/3", "(0, 1839)": "-70643/3264", "(0, 1840)": "1/6", "(0, 1841)": "-1973/36", "(0, 1842)": "1284799/5184", "(0, 1843)": "4/3", "(0, 1845)": "-2", "(0, 1846)": "-13/6", "(0, 1847)": "47/72", "(0, 1848)": "50889527/88128", "(0, 1850)": "-31/18", "(0, 1851)": "-7/36", "(0, 1852)": "-2/3", "(0, 1853)": "-187/36", "(0, 1854)": "-476441/243", "(0, 1855)": "280705/14688", "(0, 1856)": "41/8", "(0, 1857)": "-210109/10368", "(0, 1858)": "2", "(0, 1859)": "1810/27", "(0, 1860)": "1", "(0, 1861)": "5/3", "(0, 1862)": "-112/9", "(0, 1863)": "-2", "(0, 1864)": "6893/54", "(0, 1865)": "-104/9", "(0, 1866)": "8/3", "(0, 1867)": "69257/864", "(0, 1868)": "-419756395/2820096", "(0, 1869)": "-6", "(0, 1871)": "56/9", "(0, 1872)": "1/3", "(0, 1873)": "-156703/2448", "(0, 1874)": "-17/9", "(0, 1875)": "-5971397/2592", "(0, 1876)": "1439/16", "(0, 1877)": "-4", "(0, 1878)": "-26743/216", "(0, 1879)": "5128343/5184", "(0, 1880)": "112/27", "(0, 1881)": "-6", "(0, 1882)": "-112/27", "(0, 1884)": "-35833111/264384", "(0, 1885)": "-3/2", "(0, 1887)": "-10619/3672", "(0, 1888)": "123287/2448", "(0, 1889)": "-9749/306", "(0, 1890)": "-5189093/2592", "(0, 1891)": "-3", "(0, 1892)": "1103/36", "(0, 1893)": "-134309/162", "(0, 1894)": "183913/1728", "(0, 1895)": "-2392153/88128", "(0, 1896)": "22243/432", "(0, 1897)": "-53009/1224", "(0, 1898)": "115673869/1057536", "(0, 1899)": "-22/3", "(0, 1900)": "3237775/14688", "(0, 1901)": "2/3", "(0, 1902)": "-397475/2448", "(0, 1903)": "16379/306", "(0, 1904)": "380/27", "(0, 1905)": "13/3", "(0, 1906)": "-8", "(0, 1907)": "124/27", "(0, 1908)": "-32/9", "(0, 1909)": "1715275/9792", "(0, 1910)": "-12", "(0, 1911)": "-2649491/29376", "(0, 1912)": "3284557/88128", "(0, 1913)": "489313/117504", "(0, 1914)": "-15", "(0, 1916)": "6415/72", "(0, 1917)": "23225/136", "(0, 1918)": "-503339/11016", "(0, 1919)": "495757/2448", "(0, 1920)": "256/27", "(0, 1921)": "4", "(0, 1922)": "-34/3", "(0, 1923)": "347/27", "(0, 1924)": "25/2", "(0, 1925)": "1173379/7344", "(0, 1926)": "-103/6", "(0, 1927)": "-7381/108", "(0, 1929)": "-212778577/2115072", "(0, 1930)": "459/8", "(0, 1932)": "-17/6", "(0, 1933)": "23225/136", "(0, 1934)": "-112951/648", "(0, 1935)": "104/9", "(0, 1936)": "4/9", "(0, 1937)": "-11/3", "(0, 1938)": "19693/108", "(0, 1939)": "23/18", "(0, 1940)": "85/36", "(0, 1941)": "-20/9", "(0, 1942)": "19037/1296", "(0, 1943)": "10/9", "(0, 1944)": "7783879/352512", "(0, 1945)": "3", "(0, 1946)": "1810/27", "(0, 1949)": "1", "(0, 1951)": "3683/24", "(0, 1952)": "1175/16", "(0, 1953)": "1", "(0, 1954)": "3491/72", "(0, 1955)": "3491/72", "(0, 1956)": "6265/324", "(0, 1957)": "-17203/324", "(0, 1958)": "-23/3", "(0, 1959)": "3284557/88128", "(0, 1960)": "-158136809/497664", "(0, 1961)": "329/6", "(0, 1962)": "-61/18", "(0, 1963)": "-1", "(0, 1964)": "-103/36", "(0, 1965)": "-17/9", "(0, 1966)": "-1206937/2592", "(0, 1967)": "121/24", "(0, 1968)": "494/9", "(0, 1969)": "80797/1728", "(0, 1970)": "468125/5184", "(0, 1971)": "-2066773/88128", "(0, 1972)": "273/8", "(0, 1973)": "-91231/7344", "(0, 1975)": "42094027/20736", "(0, 1976)": "64/3", "(0, 1978)": "-2/3", "(0, 1979)": "-29/6", "(0, 1980)": "-70/9", "(0, 1981)": "-17495117/5184", "(0, 1982)": "-37/3", "(0, 1983)": "-175/12", "(0, 1984)": "-4149415/1728", "(0, 1985)": "-2851495/2592", "(0, 1986)": "-56/9", "(0, 1987)": "47/2", "(0, 1988)": "18871/816", "(0, 1990)": "-3/2", "(0, 1991)": "-19/8", "(0, 1992)": "-189716579/2115072", "(0, 1993)": "21023/2448", "(0, 1994)": "-1/3", "(0, 1995)": "-1171765/44064", "(0, 1996)": "517789/2448", "(0, 1997)": "196/9", "(0, 1998)": "3", "(0, 1999)": "41/18", "(0, 2000)": "-493/18", "(0, 2001)": "137/36", "(0, 2002)": "11982991/88128", "(0, 2003)": "41/12", "(0, 2004)": "13049/11016", "(0, 2006)": "-382651/14688", "(0, 2007)": "14279/288", "(0, 2008)": "11/2", "(0, 2009)": "1301/288", "(0, 2010)": "-3281/288", "(0, 2011)": "19/16", "(0, 2012)": "382651/29376", "(0, 2013)": "-11/4", "(0, 2014)": "-14279/576", "(0, 2015)": "1301/576", "(0, 2016)": "-3281/576", "(0, 2017)": "19/324", "(0, 2018)": "-109/972", "(0, 2019)": "-1024115/13824", "(0, 2020)": "1/20", "(0, 2021)": "1/2", "(0, 2022)": "53/6", "(0, 2023)": "7/6", "(0, 2024)": "-1/4", "(0, 2025)": "2867/1152", "(0, 2026)": "5467/108", "(0, 2027)": "4019/1152", "(0, 2028)": "413/288", "(0, 2029)": "118349/5184", "(0, 2030)": "63335/2592", "(0, 2031)": "-2693/576", "(0, 2032)": "287/18", "(0, 2033)": "41/36", "(0, 2034)": "2", "(0, 2036)": "-5/3", "(0, 2037)": "56/9", "(0, 2038)": "2", "(0, 2039)": "10", "(0, 2041)": "-8/3", "(0, 2042)": "6", "(0, 2043)": "2/3", "(0, 2044)": "-10523/216", "(0, 2046)": "-9371/216", "(0, 2047)": "2/3", "(0, 2048)": "-4/3", "(0, 2049)": "-7405/432", "(0, 2050)": "4", "(0, 2051)": "20", "(0, 2052)": "12", "(0, 2053)": "41/6", "(0, 2054)": "-3", "(0, 2055)": "-5/3", "(0, 2056)": "-5/3", "(0, 2058)": "173/6", "(0, 2059)": "103/6", "(0, 2060)": "-8/3", "(0, 2061)": "7439/324", "(0, 2062)": "-3", "(0, 2065)": "-48499/1296", "(0, 2066)": "2/3", "(0, 2067)": "-4/3", "(0, 2068)": "-13103/1296", "(0, 2069)": "33653/1296", "(0, 2072)": "2", "(0, 2073)": "2942/81", "(0, 2075)": "8837/162", "(0, 2076)": "-2", "(0, 2077)": "-289/24", "(0, 2078)": "-1", "(0, 2080)": "-1333/24", "(0, 2081)": "52/9", "(0, 2082)": "4/3", "(0, 2083)": "-273/8", "(0, 2084)": "-2/3", "(0, 2085)": "-149/18", "(0, 2086)": "56/9", "(0, 2087)": "-697/18", "(0, 2088)": "46/9", "(0, 2090)": "-47/2", "(0, 2091)": "-41/36", "(0, 2092)": "-5/3", "(0, 2093)": "-205/36", "(0, 2094)": "4", "(0, 2095)": "-41/12", "(0, 2096)": "-11/162", "(0, 2097)": "-22/9", "(0, 2098)": "-82471/3456", "(0, 2099)": "29/3", "(0, 2100)": "1137/64", "(0, 2101)": "1/6", "(0, 2102)": "-214295/2304", "(0, 2103)": "6515/1152", "(0, 2104)": "-11633291/176256", "(0, 2105)": "-555667/10368", "(0, 2106)": "1505/32", "(0, 2107)": "-98059/6912", "(0, 2108)": "-2520875/6912", "(0, 2109)": "-615481/44064", "(0, 2111)": "-56/9", "(0, 2112)": "-123287/2448", "(0, 2113)": "-73/9", "(0, 2114)": "5189093/5184", "(0, 2115)": "3", "(0, 2116)": "4", "(0, 2117)": "-4069/128", "(0, 2118)": "-6986849/10368", "(0, 2119)": "6", "(0, 2120)": "112/27", "(0, 2122)": "-112/9", "(0, 2123)": "397475/2448", "(0, 2125)": "-190/27", "(0, 2126)": "-13/3", "(0, 2127)": "64/9", "(0, 2128)": "-112/27", "(0, 2129)": "112/27", "(0, 2133)": "56/9", "(0, 2134)": "-5413/48", "(0, 2135)": "1946737/22032", "(0, 2136)": "-18415/144", "(0, 2137)": "-128/27", "(0, 2138)": "-4", "(0, 2140)": "-4/9", "(0, 2141)": "-125/36", "(0, 2144)": "6", "(0, 2146)": "-1815/16", "(0, 2147)": "112951/648", "(0, 2148)": "-10", "(0, 2149)": "-2/9", "(0, 2150)": "11/3", "(0, 2151)": "14", "(0, 2152)": "-5/9", "(0, 2153)": "77/24", "(0, 2154)": "2", "(0, 2156)": "-1", "(0, 2158)": "-3683/48", "(0, 2159)": "-4019/48", "(0, 2164)": "6", "(0, 2166)": "-2/3", "(0, 2167)": "103/36", "(0, 2168)": "1/3", "(0, 2169)": "1206937/5184", "(0, 2170)": "-121/24", "(0, 2171)": "4", "(0, 2172)": "27175/432", "(0, 2173)": "-546151/1728", "(0, 2174)": "-112/27", "(0, 2175)": "112/27", "(0, 2179)": "56/9", "(0, 2180)": "2/3", "(0, 2181)": "29/6", "(0, 2182)": "70/9", "(0, 2183)": "2723929/3456", "(0, 2184)": "37/3", "(0, 2185)": "-4", "(0, 2186)": "47105/3456", "(0, 2187)": "-297059/10368", "(0, 2188)": "-112/27", "(0, 2191)": "-1/3", "(0, 2192)": "1171765/44064", "(0, 2193)": "-19487/144", "(0, 2194)": "-98/9", "(0, 2195)": "-3", "(0, 2196)": "1", "(0, 2197)": "-301/72", "(0, 2198)": "56/27", "(0, 2201)": "-790327/15552", "(0, 2202)": "5022473/41472", "(0, 2203)": "-772103/5184", "(0, 2204)": "-75415/576", "(0, 2206)": "3702067/44064", "(0, 2207)": "398687/22032", "(0, 2208)": "-22903/1296", "(0, 2209)": "21793/1296", "(0, 2210)": "238621/2592", "(0, 2211)": "-2665483/3456", "(0, 2212)": "-1008743/176256", "(0, 2213)": "-3237775/14688", "(0, 2214)": "-1767/34", "(0, 2216)": "8", "(0, 2217)": "-4", "(0, 2218)": "16/9", "(0, 2219)": "2392153/88128", "(0, 2220)": "12", "(0, 2221)": "2524643/29376", "(0, 2222)": "-3686029/88128", "(0, 2223)": "-6415/72", "(0, 2224)": "-124375/2448", "(0, 2225)": "-123287/2448", "(0, 2226)": "-12345/136", "(0, 2227)": "8/3", "(0, 2228)": "31/3", "(0, 2229)": "1/3", "(0, 2230)": "-73/12", "(0, 2231)": "103/6", "(0, 2232)": "7501/108", "(0, 2233)": "13/6", "(0, 2235)": "17/6", "(0, 2236)": "-122743/2448", "(0, 2237)": "1/3", "(0, 2239)": "-13559/216", "(0, 2240)": "-1/3", "(0, 2241)": "-85/72", "(0, 2242)": "-19037/1296", "(0, 2243)": "-20/9", "(0, 2244)": "-10523/216", "(0, 2247)": "3", "(0, 2248)": "-1", "(0, 2250)": "-3491/144", "(0, 2251)": "17203/324", "(0, 2253)": "-3686029/88128", "(0, 2254)": "3/2", "(0, 2255)": "61/18", "(0, 2256)": "2/3", "(0, 2257)": "1/3", "(0, 2258)": "-1525/24", "(0, 2259)": "-247/12", "(0, 2260)": "134417/324", "(0, 2261)": "-468125/10368", "(0, 2262)": "2392153/88128", "(0, 2263)": "-273/8", "(0, 2264)": "139375/7344", "(0, 2265)": "2/3", "(0, 2267)": "-2/3", "(0, 2268)": "67/9", "(0, 2269)": "5154533/5184", "(0, 2270)": "-301/18", "(0, 2271)": "4369627/10368", "(0, 2272)": "1203835/1728", "(0, 2273)": "-47/2", "(0, 2274)": "-51173/2448", "(0, 2276)": "-14087/2448", "(0, 2277)": "2/3", "(0, 2278)": "-119809/1224", "(0, 2279)": "-8/3", "(0, 2280)": "-41/18", "(0, 2281)": "10/3", "(0, 2282)": "-149/72", "(0, 2283)": "-41/12", "(0, 2284)": "-72107/11016", "(0, 2286)": "-4710485/62208", "(0, 2287)": "38258935/352512", "(0, 2288)": "2957447/5184", "(0, 2289)": "130241/3672", "(0, 2290)": "2378285/29376", "(0, 2291)": "7/9", "(0, 2292)": "3545567/176256", "(0, 2293)": "1434521/11016", "(0, 2294)": "48209/1632", "(0, 2295)": "-2628197/22032", "(0, 2296)": "2/3", "(0, 2297)": "280/9", "(0, 2298)": "394211/2448", "(0, 2299)": "397475/2448", "(0, 2300)": "519463/1224", "(0, 2302)": "-1173379/7344", "(0, 2303)": "126092/459", "(0, 2304)": "691463/7344", "(0, 2305)": "8", "(0, 2306)": "392579/2448", "(0, 2307)": "14/9", "(0, 2308)": "28", "(0, 2309)": "-22/3", "(0, 2310)": "20/9", "(0, 2311)": "-50/9", "(0, 2312)": "4", "(0, 2315)": "-13/3", "(0, 2317)": "-8005/324", "(0, 2318)": "4561/648", "(0, 2319)": "2989619/22032", "(0, 2320)": "22/3", "(0, 2321)": "56/9", "(0, 2322)": "-2/3", "(0, 2323)": "-14/9", "(0, 2325)": "8", "(0, 2326)": "-62/27", "(0, 2327)": "-32/9", "(0, 2328)": "-9205259/44064", "(0, 2329)": "124769/918", "(0, 2330)": "-5/3", "(0, 2332)": "56/9", "(0, 2333)": "-190/27", "(0, 2334)": "-8", "(0, 2335)": "46/27", "(0, 2336)": "-16/9", "(0, 2337)": "56/9", "(0, 2338)": "-83117/612", "(0, 2339)": "56/9", "(0, 2340)": "-2/3", "(0, 2341)": "-2381081/14688", "(0, 2342)": "-2/3", "(0, 2343)": "173789/408", "(0, 2346)": "4", "(0, 2347)": "-32/9", "(0, 2348)": "-12002167/88128", "(0, 2349)": "536271/1088", "(0, 2350)": "8471263/88128", "(0, 2351)": "-17/405", "(0, 2352)": "100/27", "(0, 2353)": "-27768755/176256", "(0, 2354)": "-1/2", "(0, 2355)": "7667/576", "(0, 2356)": "-1/30", "(0, 2357)": "871991/58752", "(0, 2358)": "4931/1152", "(0, 2359)": "15/64", "(0, 2360)": "1825/384", "(0, 2361)": "-26656241/176256", "(0, 2362)": "47/3", "(0, 2364)": "-347435/7344", "(0, 2365)": "4325/81", "(0, 2366)": "50641/1296", "(0, 2369)": "235/6", "(0, 2370)": "-1/9", "(0, 2371)": "1/6", "(0, 2372)": "10/9", "(0, 2373)": "41/6", "(0, 2374)": "-3", "(0, 2375)": "-1", "(0, 2376)": "-1", "(0, 2377)": "4", "(0, 2378)": "-4", "(0, 2381)": "691463/7344", "(0, 2382)": "15", "(0, 2383)": "49/12", "(0, 2384)": "103/36", "(0, 2385)": "103/36", "(0, 2387)": "34/3", "(0, 2388)": "-365/54", "(0, 2389)": "5/6", "(0, 2390)": "-1173379/7344", "(0, 2391)": "6967/108", "(0, 2393)": "-56/9", "(0, 2394)": "-203/18", "(0, 2395)": "29/6", "(0, 2396)": "239/18", "(0, 2397)": "-200/27", "(0, 2399)": "-31/3", "(0, 2400)": "-323/54", "(0, 2401)": "-34/9", "(0, 2402)": "-7087/108", "(0, 2403)": "-2/3", "(0, 2404)": "-6863/72", "(0, 2405)": "356893/4896", "(0, 2406)": "1976749/44064", "(0, 2407)": "7014425/22032", "(0, 2408)": "-8/3", "(0, 2410)": "-1/3", "(0, 2411)": "73/18", "(0, 2412)": "651367/1836", "(0, 2414)": "2/81", "(0, 2415)": "-653/72", "(0, 2416)": "-19034723/176256", "(0, 2417)": "-191/18", "(0, 2418)": "-25289/576", "(0, 2420)": "36983/864", "(0, 2421)": "2515/288", "(0, 2422)": "-547/36", "(0, 2423)": "-1142971/14688", "(0, 2424)": "-3", "(0, 2425)": "7439/324", "(0, 2426)": "-3", "(0, 2428)": "11/3", "(0, 2429)": "2780/81", "(0, 2431)": "4945/216", "(0, 2432)": "-1045/24", "(0, 2434)": "19/4", "(0, 2435)": "-14/9", "(0, 2437)": "-7429/72", "(0, 2438)": "-47/36", "(0, 2439)": "-4/3", "(0, 2440)": "20/9", "(0, 2441)": "-10/9", "(0, 2442)": "-22", "(0, 2443)": "-215/18", "(0, 2445)": "-1/3", "(0, 2446)": "-2/9", "(0, 2447)": "-547/18", "(0, 2448)": "11/12", "(0, 2449)": "-55/18", "(0, 2450)": "20/9", "(0, 2451)": "5/6", "(0, 2452)": "17/6", "(0, 2453)": "363421/4896", "(0, 2454)": "9865/108", "(0, 2455)": "53089/1296", "(0, 2456)": "-287/36", "(0, 2457)": "1/3", "(0, 2458)": "-1/6", "(0, 2459)": "-20/3", "(0, 2460)": "-2/135", "(0, 2461)": "-2441/432", "(0, 2462)": "-13253/648", "(0, 2463)": "53/9", "(0, 2464)": "-197/9", "(0, 2465)": "-1/10", "(0, 2466)": "-59131/5184", "(0, 2467)": "14147/1152", "(0, 2468)": "-10018739/117504", "(0, 2469)": "-3", "(0, 2470)": "-289/24", "(0, 2472)": "-121/24", "(0, 2473)": "-2", "(0, 2474)": "-3491/144", "(0, 2476)": "-6265/324", "(0, 2477)": "23/3", "(0, 2478)": "-5/3", "(0, 2479)": "-149/18", "(0, 2480)": "-3683/48", "(0, 2481)": "37/3", "(0, 2482)": "2", "(0, 2483)": "-3491/144", "(0, 2484)": "-3491/144", "(0, 2487)": "56/9", "(0, 2488)": "-41/36", "(0, 2490)": "-1", "(0, 2492)": "-3", "(0, 2494)": "-235/216", "(0, 2495)": "4561/648", "(0, 2496)": "8471263/88128", "(0, 2497)": "-1/45", "(0, 2498)": "-3203/108", "(0, 2499)": "42485/864", "(0, 2500)": "-3743/72", "(0, 2501)": "223/24", "(0, 2502)": "-1/15", "(0, 2503)": "-8432755/20736", "(0, 2504)": "-35165609/352512", "(0, 2505)": "-64/3", "(0, 2507)": "-56/9", "(0, 2508)": "2/3", "(0, 2509)": "-1/3", "(0, 2510)": "527401/5184", "(0, 2511)": "271/36", "(0, 2512)": "1735193/5184", "(0, 2513)": "-424781/10368", "(0, 2514)": "56/9", "(0, 2515)": "-116/27", "(0, 2517)": "3/2", "(0, 2518)": "-17/6", "(0, 2520)": "59/36", "(0, 2522)": "-41/18", "(0, 2523)": "493/36", "(0, 2524)": "49/18", "(0, 2525)": "-11982991/88128", "(0, 2526)": "990455/22032", "(0, 2528)": "1/18", "(0, 2529)": "-147733/15552", "(0, 2530)": "1794727/20736", "(0, 2531)": "-6193819/10368", "(0, 2532)": "-2255/576", "(0, 2534)": "-441899/88128", "(0, 2535)": "361/18", "(0, 2536)": "-74/9", "(0, 2537)": "41/18", "(0, 2538)": "337/36", "(0, 2539)": "-5/18", "(0, 2540)": "-918035/22032", "(0, 2541)": "2/81", "(0, 2542)": "-4309729/62208", "(0, 2543)": "795635/13824", "(0, 2544)": "5956225/5184", "(0, 2545)": "-2/3", "(0, 2547)": "17/405", "(0, 2548)": "527/432", "(0, 2549)": "-11159663/58752", "(0, 2550)": "-79/18", "(0, 2551)": "-1216807/29376", "(0, 2552)": "1/30", "(0, 2553)": "-5171/576", "(0, 2554)": "-4175/54", "(0, 2555)": "-8627/576", "(0, 2556)": "-5041/288", "(0, 2557)": "94267/2592", "(0, 2558)": "-30175/1296", "(0, 2559)": "859/32", "(0, 2560)": "-715/36", "(0, 2561)": "43/12", "(0, 2562)": "4/3", "(0, 2564)": "-24037/864", "(0, 2565)": "-17023/576", "(0, 2566)": "225023/6912", "(0, 2567)": "-108323/864", "(0, 2568)": "546541/5184", "(0, 2569)": "4019/576", "(0, 2570)": "-7091/2304", "(0, 2571)": "557/144", "(0, 2572)": "-1055/144", "(0, 2573)": "-491183/5184", "(0, 2574)": "-105137/7776", "(0, 2575)": "-270199/5184", "(0, 2576)": "-731749/15552", "(0, 2577)": "-1585/32", "(0, 2578)": "188027/3456", "(0, 2579)": "-149/16", "(0, 2580)": "-1453/216", "(0, 2581)": "61/36", "(0, 2582)": "56/27", "(0, 2583)": "-2", "(0, 2584)": "2", "(0, 2585)": "-5/3", "(0, 2586)": "69257/864", "(0, 2588)": "38557559/352512", "(0, 2589)": "-910805/9792", "(0, 2590)": "5840755/22032", "(0, 2591)": "-1666723/29376", "(0, 2592)": "-1473/32", "(0, 2593)": "-4699847/6912", "(0, 2594)": "6230155/10368", "(0, 2595)": "-3935747/22032", "(0, 2597)": "28/9", "(0, 2598)": "5075/96", "(0, 2599)": "-16445/576", "(0, 2600)": "4435279/20736", "(0, 2601)": "-11111935/235008", "(0, 2602)": "-28505/1728", "(0, 2603)": "18816701/352512", "(0, 2604)": "159769/864", "(0, 2605)": "-1991305/7344", "(0, 2606)": "786763/11016", "(0, 2607)": "66995693/1057536", "(0, 2608)": "-851/12", "(0, 2609)": "20965/1152", "(0, 2610)": "-3715049/6912", "(0, 2611)": "78749395/62208", "(0, 2612)": "2537185/1728", "(0, 2613)": "-44172049/41472", "(0, 2614)": "-5246909/88128", "(0, 2615)": "231101459/1057536", "(0, 2616)": "6", "(0, 2617)": "-56/9", "(0, 2618)": "-1439/16", "(0, 2619)": "156703/2448", "(0, 2620)": "112/27", "(0, 2621)": "-6", "(0, 2622)": "61/3", "(0, 2623)": "4664153/88128", "(0, 2624)": "3256249/44064", "(0, 2625)": "203087/2592", "(0, 2626)": "77663/2592", "(0, 2627)": "-4160267/6912", "(0, 2628)": "4044361/10368", "(0, 2629)": "424033/11016", "(0, 2630)": "1/3", "(0, 2631)": "-155581/9792", "(0, 2632)": "59/864", "(0, 2633)": "-3949289/19584", "(0, 2634)": "14147/4131", "(0, 2635)": "-542201/11016", "(0, 2636)": "-18443677/264384", "(0, 2637)": "4684867/88128", "(0, 2638)": "-945689/9792", "(0, 2639)": "-13926965/352512", "(0, 2640)": "-4710715/132192", "(0, 2641)": "-2812267/20736", "(0, 2642)": "1250886133/2115072", "(0, 2643)": "264791/324", "(0, 2644)": "-7657351/20736", "(0, 2645)": "-24079699/352512", "(0, 2646)": "1628713/33048", "(0, 2647)": "3/2", "(0, 2648)": "10619/3672", "(0, 2649)": "3", "(0, 2650)": "-123287/2448", "(0, 2651)": "-2392153/88128", "(0, 2652)": "22243/432", "(0, 2653)": "7", "(0, 2654)": "2092073/14688", "(0, 2655)": "1/2", "(0, 2656)": "699895/14688", "(0, 2657)": "-4701151/176256", "(0, 2658)": "268511/4896", "(0, 2659)": "10082627/88128", "(0, 2660)": "-1/3", "(0, 2661)": "56/3", "(0, 2663)": "-4411201/22032", "(0, 2664)": "83777/3672", "(0, 2665)": "25197029/176256", "(0, 2666)": "349603/9792", "(0, 2667)": "-106493/2448", "(0, 2668)": "2755267/44064", "(0, 2669)": "-938929/528768", "(0, 2670)": "6649381/88128", "(0, 2671)": "-35299813/528768", "(0, 2672)": "-43895/3264", "(0, 2673)": "-243305/29376", "(0, 2674)": "642775/3264", "(0, 2675)": "-152298583/528768", "(0, 2676)": "22/3", "(0, 2677)": "-3237775/14688", "(0, 2678)": "-13/3", "(0, 2679)": "397475/2448", "(0, 2680)": "1715275/9792", "(0, 2681)": "-12", "(0, 2682)": "2/3", "(0, 2683)": "6737/816", "(0, 2684)": "5795/576", "(0, 2685)": "-13/96", "(0, 2686)": "-2273/192", "(0, 2687)": "-45567/272", "(0, 2688)": "-4/3", "(0, 2689)": "112/9", "(0, 2691)": "-3967915/88128", "(0, 2692)": "-2874101/176256", "(0, 2693)": "68376373/528768", "(0, 2694)": "111595/3672", "(0, 2695)": "-8330063/352512", "(0, 2696)": "-1189/288", "(0, 2697)": "3016201/176256", "(0, 2698)": "20515/576", "(0, 2699)": "9367/6912", "(0, 2700)": "26081063/176256", "(0, 2701)": "-24512273/176256", "(0, 2702)": "15", "(0, 2703)": "-6415/72", "(0, 2704)": "-4", "(0, 2705)": "503339/11016", "(0, 2706)": "1173379/7344", "(0, 2707)": "-103/6", "(0, 2708)": "-4/3", "(0, 2709)": "19345/324", "(0, 2710)": "-3733/288", "(0, 2711)": "1253/72", "(0, 2712)": "-21777785/176256", "(0, 2713)": "377/16", "(0, 2715)": "1973/108", "(0, 2716)": "-989/72", "(0, 2717)": "106967/1296", "(0, 2718)": "1665149/15552", "(0, 2719)": "-145/36", "(0, 2720)": "-6089/432", "(0, 2721)": "-647/144", "(0, 2722)": "3427/432", "(0, 2723)": "-15327979/88128", "(0, 2724)": "-84473885/352512", "(0, 2725)": "-459/8", "(0, 2726)": "17/6", "(0, 2727)": "11/3", "(0, 2728)": "112951/648", "(0, 2729)": "-20/9", "(0, 2730)": "19037/1296", "(0, 2731)": "-4", "(0, 2732)": "1988449/117504", "(0, 2733)": "20227/576", "(0, 2734)": "-577981/22032", "(0, 2735)": "2915/96", "(0, 2736)": "47/216", "(0, 2737)": "-989/216", "(0, 2738)": "-2434543/117504", "(0, 2739)": "685469/29376", "(0, 2740)": "11657/192", "(0, 2741)": "155831/6912", "(0, 2742)": "-72816257/352512", "(0, 2743)": "-7476709/66096", "(0, 2744)": "-3", "(0, 2746)": "-1175/16", "(0, 2747)": "-1", "(0, 2748)": "6265/324", "(0, 2749)": "-17203/324", "(0, 2750)": "2", "(0, 2751)": "6832043/10368", "(0, 2752)": "-908527/20736", "(0, 2753)": "309/16", "(0, 2754)": "-28/9", "(0, 2755)": "-2491/864", "(0, 2756)": "17685457/10368", "(0, 2757)": "-72316501/41472", "(0, 2758)": "58027099/352512", "(0, 2759)": "81750515/1057536", "(0, 2760)": "-329/6", "(0, 2761)": "61/18", "(0, 2762)": "-121/24", "(0, 2763)": "103/36", "(0, 2764)": "-2066773/88128", "(0, 2765)": "273/8", "(0, 2766)": "-505/24", "(0, 2767)": "60149/9792", "(0, 2768)": "1/3", "(0, 2772)": "40411/44064", "(0, 2773)": "10949/1632", "(0, 2774)": "-64/3", "(0, 2775)": "37/3", "(0, 2776)": "29/6", "(0, 2777)": "-56/9", "(0, 2778)": "47/2", "(0, 2779)": "-29/3", "(0, 2780)": "-1/3", "(0, 2781)": "70643/3264", "(0, 2783)": "1973/36", "(0, 2784)": "47/72", "(0, 2785)": "3/2", "(0, 2786)": "-21023/2448", "(0, 2787)": "-3", "(0, 2788)": "1171765/44064", "(0, 2789)": "11982991/88128", "(0, 2790)": "41/12", "(0, 2791)": "22/3", "(0, 2792)": "1", "(0, 2793)": "4019/576", "(0, 2795)": "2", "(0, 2796)": "-1", "(0, 2797)": "1", "(0, 2798)": "-4", "(0, 2799)": "2", "(0, 2800)": "7/4", "(0, 2801)": "-6361/216", "(0, 2802)": "-1132/27", "(0, 2803)": "-215/48", "(0, 2804)": "-119/36", "(0, 2805)": "31/72", "(0, 2806)": "4", "(0, 2807)": "-2", "(0, 2808)": "2", "(0, 2809)": "-8", "(0, 2810)": "25/6", "(0, 2811)": "-41/12", "(0, 2812)": "2569/288", "(0, 2813)": "-31/3", "(0, 2814)": "-434/27", "(0, 2815)": "-4825/288", "(0, 2816)": "323/18", "(0, 2817)": "-41/36", "(0, 2818)": "241/48", "(0, 2819)": "239/36", "(0, 2820)": "41/72", "(0, 2821)": "169/9", "(0, 2822)": "-41/72", "(0, 2823)": "-1/36", "(0, 2824)": "-23/18", "(0, 2825)": "-4019/576", "(0, 2826)": "-5/6", "(0, 2827)": "1/4", "(0, 2829)": "11/6", "(0, 2830)": "-37/18", "(0, 2831)": "5/12", "(0, 2832)": "-34/9", "(0, 2833)": "-4019/576", "(0, 2835)": "-15/4", "(0, 2836)": "-3", "(0, 2837)": "4/3", "(0, 2838)": "-28/9", "(0, 2839)": "5/12", "(0, 2840)": "-8", "(0, 2841)": "-12", "(0, 2842)": "-28823/576", "(0, 2843)": "-138479/1728", "(0, 2844)": "431/18", "(0, 2845)": "539/36", "(0, 2846)": "25/9", "(0, 2847)": "335825/5184", "(0, 2848)": "198967/5184", "(0, 2849)": "233/18", "(0, 2850)": "-527/72", "(0, 2851)": "1", "(0, 2852)": "-10", "(0, 2853)": "-4", "(0, 2854)": "-2", "(0, 2855)": "-2", "(0, 2856)": "1", "(0, 2858)": "-557/144", "(0, 2859)": "-185/12", "(0, 2860)": "-41/6", "(0, 2861)": "-3145/288", "(0, 2862)": "-31/12", "(0, 2863)": "-5/6", "(0, 2864)": "-341873/5184", "(0, 2865)": "11771/288", "(0, 2866)": "79/12", "(0, 2867)": "295/72", "(0, 2868)": "-278065/5184", "(0, 2869)": "5359/288", "(0, 2870)": "-13/18", "(0, 2871)": "5/4", "(0, 2872)": "277/24", "(0, 2873)": "88/9", "(0, 2874)": "41/36", "(0, 2875)": "1/2", "(0, 2876)": "1/2", "(0, 2877)": "-865/72", "(0, 2878)": "41/72", "(0, 2879)": "-23/48", "(0, 2880)": "101/24", "(0, 2881)": "-28/9", "(0, 2882)": "97/54", "(0, 2883)": "-435209/14688", "(0, 2884)": "15595/1088", "(0, 2885)": "-3491/192", "(0, 2886)": "3715243/20736", "(0, 2887)": "-147973/1728", "(0, 2888)": "356465/9792", "(0, 2889)": "397475/4896", "(0, 2890)": "-402371/9792", "(0, 2892)": "499/144", "(0, 2893)": "-373/54", "(0, 2894)": "-393667/3264", "(0, 2895)": "1426457/19584", "(0, 2896)": "1/3", "(0, 2897)": "-5/2", "(0, 2898)": "167/27", "(0, 2899)": "900305/19584", "(0, 2900)": "3/4", "(0, 2901)": "-89/36", "(0, 2902)": "77/36", "(0, 2903)": "-24950957/176256", "(0, 2904)": "-3491/192", "(0, 2905)": "3491/96", "(0, 2906)": "1/4", "(0, 2907)": "3922801/10368", "(0, 2908)": "7/72", "(0, 2909)": "-23/6", "(0, 2910)": "17/6", "(0, 2911)": "-1339/216", "(0, 2912)": "757/144", "(0, 2913)": "-3395/192", "(0, 2914)": "-15575993/20736", "(0, 2915)": "789203/864", "(0, 2916)": "-289/432", "(0, 2917)": "196/27", "(0, 2918)": "-197/36", "(0, 2919)": "157423/9792", "(0, 2920)": "-1", "(0, 2921)": "1332635/3456", "(0, 2922)": "-260947/3456", "(0, 2923)": "1095575/29376", "(0, 2927)": "56/27", "(0, 2928)": "-224/27", "(0, 2930)": "-394211/9792", "(0, 2931)": "13/6", "(0, 2932)": "68/27", "(0, 2933)": "43/18", "(0, 2934)": "-3617531/29376", "(0, 2935)": "-19883/1632", "(0, 2936)": "2/3", "(0, 2937)": "25/36", "(0, 2938)": "-28/9", "(0, 2939)": "395347/2592", "(0, 2940)": "5419517/176256", "(0, 2941)": "14/3", "(0, 2942)": "-559/72", "(0, 2943)": "64/27", "(0, 2944)": "-14962357/176256", "(0, 2945)": "9/4", "(0, 2946)": "-617/144", "(0, 2947)": "137/24", "(0, 2948)": "15401807/176256", "(0, 2949)": "-1/3", "(0, 2950)": "181/144", "(0, 2951)": "131/36", "(0, 2952)": "5987069/44064", "(0, 2953)": "121/48", "(0, 2954)": "-1761/32", "(0, 2955)": "3/2", "(0, 2956)": "-3491/192", "(0, 2957)": "3/2", "(0, 2958)": "1/4", "(0, 2959)": "937/4", "(0, 2960)": "-437/432", "(0, 2961)": "-93113/5184", "(0, 2962)": "-115/144", "(0, 2963)": "-169/108", "(0, 2964)": "-827/216", "(0, 2965)": "39769/408", "(0, 2966)": "101/18", "(0, 2967)": "1", "(0, 2968)": "12887/1632", "(0, 2969)": "-45733/4896", "(0, 2970)": "-1111547/88128", "(0, 2971)": "29/3", "(0, 2972)": "41/24", "(0, 2973)": "-10/27", "(0, 2974)": "259/36", "(0, 2975)": "-382063/22032", "(0, 2976)": "34631/432", "(0, 2977)": "-2009/96", "(0, 2978)": "-265/18", "(0, 2979)": "-67/48", "(0, 2980)": "-5225/576", "(0, 2981)": "3193/144", "(0, 2982)": "-41/144", "(0, 2983)": "2107375/3456", "(0, 2984)": "-97181/14688", "(0, 2985)": "10915/1632", "(0, 2986)": "-460979/7344", "(0, 2987)": "-25/18", "(0, 2989)": "6895619/176256", "(0, 2990)": "-286735/4896", "(0, 2991)": "-12347635/176256", "(0, 2992)": "-81941/3672", "(0, 2993)": "7", "(0, 2994)": "-3509773/176256", "(0, 2995)": "-3243091/88128", "(0, 2996)": "31589/9792", "(0, 2997)": "1403297/19584", "(0, 2998)": "-7/8", "(0, 3000)": "11/24", "(0, 3001)": "403/72", "(0, 3002)": "1097923/44064", "(0, 3003)": "-77251/4896", "(0, 3004)": "41/24", "(0, 3005)": "-161/216", "(0, 3006)": "121/36", "(0, 3007)": "3717899/44064", "(0, 3008)": "-121091/2592", "(0, 3009)": "-9353/288", "(0, 3010)": "-17/12", "(0, 3011)": "358097/9792", "(0, 3012)": "-178321/2592", "(0, 3013)": "-641/48", "(0, 3014)": "565/72", "(0, 3015)": "353813/9792", "(0, 3016)": "2624821/352512", "(0, 3017)": "-41/72", "(0, 3018)": "3652573/117504", "(0, 3019)": "1549537/352512", "(0, 3020)": "3491/288", "(0, 3021)": "3686029/117504", "(0, 3022)": "-3019715/10368", "(0, 3023)": "188341/6912", "(0, 3024)": "54689/864", "(0, 3025)": "7739951/352512", "(0, 3026)": "-40429/9792", "(0, 3027)": "-50203/44064", "(0, 3028)": "-2/9", "(0, 3030)": "694727/14688", "(0, 3031)": "7087/216", "(0, 3032)": "-2502575/14688", "(0, 3033)": "-5/6", "(0, 3034)": "-14/9", "(0, 3035)": "2/9", "(0, 3036)": "19/6", "(0, 3037)": "-805373/44064", "(0, 3038)": "-14/3", "(0, 3039)": "11593/1296", "(0, 3040)": "-467473/7344", "(0, 3041)": "352583/19584", "(0, 3042)": "3618935/44064", "(0, 3043)": "7/6", "(0, 3045)": "-1/2", "(0, 3046)": "-924355/4896", "(0, 3047)": "402643/4896", "(0, 3048)": "691463/14688", "(0, 3049)": "310943/2448", "(0, 3050)": "7087/432", "(0, 3051)": "-553519/14688", "(0, 3052)": "3", "(0, 3053)": "-101/18", "(0, 3054)": "19/6", "(0, 3055)": "-1188617/9792", "(0, 3056)": "13/6", "(0, 3057)": "1/6", "(0, 3058)": "16/9", "(0, 3059)": "-1168489/9792", "(0, 3060)": "-2425157/58752", "(0, 3061)": "-67/18", "(0, 3062)": "43177/29376", "(0, 3063)": "-2431967/176256", "(0, 3065)": "-7881857/176256", "(0, 3066)": "67/432", "(0, 3067)": "7181597/176256", "(0, 3068)": "-227/36", "(0, 3069)": "-7951421/176256", "(0, 3070)": "-2201473/88128", "(0, 3071)": "-4449493/44064", "(0, 3072)": "3/2", "(0, 3073)": "-589/288", "(0, 3074)": "493/72", "(0, 3075)": "-42293/2592", "(0, 3077)": "-6179/576", "(0, 3079)": "-11/72", "(0, 3080)": "43/72", "(0, 3081)": "-757/72", "(0, 3082)": "41/8", "(0, 3083)": "-437/96", "(0, 3084)": "53/9", "(0, 3085)": "10533133/176256", "(0, 3086)": "41/8", "(0, 3087)": "539/288", "(0, 3088)": "23/9", "(0, 3089)": "5976407/176256", "(0, 3090)": "-691463/29376", "(0, 3091)": "-7619/576", "(0, 3092)": "-691463/9792", "(0, 3093)": "-647399/29376", "(0, 3094)": "5315/576", "(0, 3095)": "-696359/9792", "(0, 3096)": "1405/108", "(0, 3097)": "-3098605/29376", "(0, 3098)": "275/108", "(0, 3099)": "-670247/9792", "(0, 3100)": "-6175/432", "(0, 3101)": "-8533/108", "(0, 3102)": "-241/32", "(0, 3103)": "-185/24", "(0, 3104)": "-5/48", "(0, 3105)": "313/36", "(0, 3106)": "-349/144", "(0, 3107)": "73/36", "(0, 3108)": "-273/32", "(0, 3109)": "-39/8", "(0, 3110)": "-1/48", "(0, 3111)": "-1/2", "(0, 3112)": "-1/2", "(0, 3113)": "19/12", "(0, 3114)": "115/12", "(0, 3115)": "7/24", "(0, 3116)": "-295/144", "(0, 3117)": "-283/144", "(0, 3118)": "7/9", "(0, 3119)": "35/9", "(0, 3120)": "-587/144", "(0, 3121)": "-1710023/352512", "(0, 3122)": "-3/2", "(0, 3123)": "363/16", "(0, 3124)": "-622541/13056", "(0, 3125)": "3491/288", "(0, 3126)": "30835021/176256", "(0, 3129)": "83/216", "(0, 3130)": "17/216", "(0, 3131)": "620399/44064", "(0, 3132)": "41/9", "(0, 3133)": "4019/288", "(0, 3135)": "7/2", "(0, 3137)": "-5/3", "(0, 3138)": "19/9", "(0, 3139)": "-5/6", "(0, 3140)": "-2", "(0, 3141)": "5/3", "(0, 3142)": "6", "(0, 3143)": "4", "(0, 3144)": "41/6", "(0, 3145)": "211153/2592", "(0, 3146)": "325297/2592", "(0, 3147)": "-119/4", "(0, 3148)": "109/24", "(0, 3149)": "31/36", "(0, 3150)": "-2/3", "(0, 3151)": "-7405/432", "(0, 3152)": "8", "(0, 3153)": "-4", "(0, 3154)": "4", "(0, 3155)": "-4", "(0, 3156)": "12", "(0, 3157)": "25/3", "(0, 3158)": "-41/6", "(0, 3159)": "3145/144", "(0, 3160)": "-31/6", "(0, 3161)": "-5/3", "(0, 3163)": "5/3", "(0, 3164)": "103/6", "(0, 3165)": "-31189/288", "(0, 3166)": "-7697/144", "(0, 3167)": "97/8", "(0, 3168)": "2/9", "(0, 3169)": "8/3", "(0, 3171)": "-13103/1296", "(0, 3172)": "241/24", "(0, 3173)": "185/18", "(0, 3174)": "41/36", "(0, 3175)": "-2", "(0, 3176)": "8837/162", "(0, 3177)": "224/9", "(0, 3178)": "-41/36", "(0, 3179)": "2", "(0, 3180)": "-273/8", "(0, 3181)": "-113/36", "(0, 3182)": "2/3", "(0, 3183)": "-47/2", "(0, 3184)": "-41/12", "(0, 3185)": "-163/9", "(0, 3186)": "2065/108", "(0, 3187)": "-19403/544", "(0, 3188)": "3683/96", "(0, 3189)": "1950893/2592", "(0, 3190)": "-5798185/5184", "(0, 3191)": "-1097683/14688", "(0, 3192)": "56/9", "(0, 3193)": "-3", "(0, 3194)": "123287/2448", "(0, 3195)": "6", "(0, 3197)": "402371/4896", "(0, 3198)": "-13/3", "(0, 3199)": "-499/72", "(0, 3200)": "143/9", "(0, 3201)": "393667/1632", "(0, 3202)": "112/9", "(0, 3203)": "13/3", "(0, 3204)": "-397475/2448", "(0, 3205)": "-112/27", "(0, 3206)": "-12362765/88128", "(0, 3207)": "-8/3", "(0, 3208)": "499/36", "(0, 3209)": "-743/54", "(0, 3210)": "-5089279/88128", "(0, 3212)": "-56/9", "(0, 3213)": "4", "(0, 3214)": "-1946737/22032", "(0, 3215)": "31/6", "(0, 3216)": "161/18", "(0, 3217)": "-41/18", "(0, 3218)": "39698687/88128", "(0, 3219)": "-6", "(0, 3220)": "-11/3", "(0, 3221)": "-112951/648", "(0, 3222)": "3007/96", "(0, 3223)": "-3043/48", "(0, 3224)": "-7/2", "(0, 3225)": "4019/48", "(0, 3226)": "1", "(0, 3227)": "-4195963/5184", "(0, 3228)": "427/108", "(0, 3229)": "-6", "(0, 3230)": "121/24", "(0, 3231)": "-103/36", "(0, 3232)": "-112/27", "(0, 3233)": "43/27", "(0, 3235)": "-56/9", "(0, 3236)": "-37/3", "(0, 3237)": "-29/6", "(0, 3239)": "3", "(0, 3240)": "-1171765/44064", "(0, 3241)": "-99247/612", "(0, 3242)": "-101/9", "(0, 3243)": "-3862285/88128", "(0, 3244)": "3391603/88128", "(0, 3245)": "63685/2448", "(0, 3246)": "-6306205/44064", "(0, 3247)": "3237775/14688", "(0, 3248)": "2392153/88128", "(0, 3249)": "12", "(0, 3250)": "-172927/2448", "(0, 3251)": "-41/12", "(0, 3252)": "20/27", "(0, 3253)": "-187/9", "(0, 3254)": "-167147/2754", "(0, 3255)": "6415/72", "(0, 3256)": "123287/2448", "(0, 3257)": "103/6", "(0, 3258)": "-81133/432", "(0, 3259)": "8761/144", "(0, 3260)": "101/8", "(0, 3261)": "133963/1632", "(0, 3262)": "-13/6", "(0, 3263)": "-17/6", "(0, 3264)": "-19037/1296", "(0, 3265)": "-488329/176256", "(0, 3266)": "-3193/72", "(0, 3267)": "3719485/58752", "(0, 3269)": "-3", "(0, 3270)": "17203/324", "(0, 3271)": "-1009081/2592", "(0, 3272)": "-290849/6528", "(0, 3273)": "-3/2", "(0, 3274)": "-61/18", "(0, 3275)": "2392153/88128", "(0, 3276)": "-273/8", "(0, 3277)": "-41381/2448", "(0, 3278)": "-2/3", "(0, 3279)": "-47/2", "(0, 3280)": "14087/2448", "(0, 3281)": "-41/12", "(0, 3282)": "395299/2448", "(0, 3283)": "691463/7344", "(0, 3284)": "-675143/7344", "(0, 3285)": "7087/216", "(0, 3286)": "211/272", "(0, 3287)": "-2/3", "(0, 3288)": "-280/9", "(0, 3290)": "-397475/2448", "(0, 3291)": "-1173379/7344", "(0, 3292)": "13/3", "(0, 3293)": "28/9", "(0, 3294)": "-1/9", "(0, 3295)": "-1188617/4896", "(0, 3296)": "-8", "(0, 3297)": "20/9", "(0, 3298)": "9769/4896", "(0, 3299)": "-28/9", "(0, 3300)": "125663/4896", "(0, 3301)": "13/3", "(0, 3302)": "-8005/324", "(0, 3303)": "17851/1632", "(0, 3304)": "2782585/44064", "(0, 3305)": "-22/3", "(0, 3306)": "-56/9", "(0, 3307)": "-9205259/44064", "(0, 3308)": "-69943/1296", "(0, 3310)": "-56/9", "(0, 3311)": "56/9", "(0, 3312)": "2/3", "(0, 3313)": "2381081/14688", "(0, 3315)": "-12002167/88128", "(0, 3316)": "41/4", "(0, 3317)": "1801/144", "(0, 3318)": "8", "(0, 3319)": "9874621/88128", "(0, 3320)": "-47/3", "(0, 3322)": "-4325/81", "(0, 3323)": "647399/14688", "(0, 3324)": "-4451/288", "(0, 3325)": "-696359/4896", "(0, 3326)": "4", "(0, 3327)": "1", "(0, 3328)": "-1387/54", "(0, 3329)": "3134509/14688", "(0, 3330)": "-15", "(0, 3331)": "-103/36", "(0, 3332)": "-1173379/7344", "(0, 3333)": "-9283/216", "(0, 3335)": "56/9", "(0, 3337)": "-29/6", "(0, 3338)": "2/3", "(0, 3339)": "6863/72", "(0, 3341)": "-1976749/44064", "(0, 3342)": "-305/16", "(0, 3343)": "-173/12", "(0, 3344)": "35/24", "(0, 3345)": "3", "(0, 3346)": "-11/3", "(0, 3347)": "4945/216", "(0, 3348)": "-1483/36", "(0, 3349)": "-107/24", "(0, 3350)": "1045/24", "(0, 3351)": "20/9", "(0, 3352)": "89/36", "(0, 3353)": "22", "(0, 3355)": "-5/6", "(0, 3356)": "-17/6", "(0, 3357)": "-9865/108", "(0, 3358)": "-363/8", "(0, 3359)": "4644449/29376", "(0, 3360)": "3", "(0, 3361)": "121/24", "(0, 3362)": "-6265/324", "(0, 3364)": "-37/3", "(0, 3367)": "3", "(0, 3368)": "-235/216", "(0, 3369)": "-107551/14688", "(0, 3370)": "64/3", "(0, 3371)": "56/9", "(0, 3372)": "56/9", "(0, 3373)": "-3/2", "(0, 3374)": "17/6", "(0, 3375)": "-11982991/88128", "(0, 3376)": "-4", "(0, 3377)": "2", "(0, 3378)": "-20/3", "(0, 3379)": "56/9", "(0, 3383)": "5/3", "(0, 3385)": "-2", "(0, 3386)": "2", "(0, 3387)": "-5/2", "(0, 3390)": "2", "(0, 3391)": "-8", "(0, 3392)": "4", "(0, 3393)": "-4", "(0, 3394)": "4", "(0, 3395)": "-31/3", "(0, 3396)": "41/6", "(0, 3397)": "-31/6", "(0, 3398)": "31/6", "(0, 3399)": "73787/864", "(0, 3400)": "295/9", "(0, 3401)": "163/36", "(0, 3402)": "41/18", "(0, 3403)": "-241/24", "(0, 3404)": "-185/18", "(0, 3405)": "-41/36", "(0, 3406)": "-185/72", "(0, 3407)": "41/36", "(0, 3408)": "-149/36", "(0, 3409)": "-4", "(0, 3410)": "4", "(0, 3411)": "4", "(0, 3413)": "-19/6", "(0, 3414)": "31/6", "(0, 3416)": "31/6", "(0, 3417)": "1", "(0, 3418)": "-1", "(0, 3419)": "-413/24", "(0, 3420)": "41/36", "(0, 3421)": "-41/36", "(0, 3422)": "-1", "(0, 3423)": "-41/36", "(0, 3426)": "32/27", "(0, 3427)": "-43/9", "(0, 3428)": "-56/27", "(0, 3429)": "125395/2448", "(0, 3430)": "74/9", "(0, 3431)": "19/108", "(0, 3432)": "139/36", "(0, 3433)": "-3", "(0, 3434)": "21/8", "(0, 3435)": "-221/36", "(0, 3436)": "-41549/544", "(0, 3437)": "3491/96", "(0, 3440)": "-492329/1296", "(0, 3441)": "-871/216", "(0, 3442)": "197/27", "(0, 3443)": "-399107/2448", "(0, 3445)": "2/3", "(0, 3446)": "397475/1632", "(0, 3450)": "-56/27", "(0, 3452)": "56/27", "(0, 3454)": "-23/36", "(0, 3455)": "-31/12", "(0, 3456)": "-9884413/88128", "(0, 3457)": "-3", "(0, 3458)": "1", "(0, 3459)": "47/36", "(0, 3460)": "-65/18", "(0, 3461)": "125/12", "(0, 3464)": "-3/2", "(0, 3465)": "-113/36", "(0, 3466)": "125/24", "(0, 3467)": "-29/6", "(0, 3471)": "103/54", "(0, 3472)": "5/3", "(0, 3474)": "6727/216", "(0, 3475)": "-7087/216", "(0, 3476)": "-260527/7344", "(0, 3477)": "-6", "(0, 3478)": "26/9", "(0, 3479)": "-26/9", "(0, 3480)": "10/9", "(0, 3481)": "3686029/88128", "(0, 3484)": "-13637/4896", "(0, 3485)": "-2266753/44064", "(0, 3486)": "77431/1296", "(0, 3487)": "-41/4", "(0, 3488)": "16/3", "(0, 3489)": "-21/4", "(0, 3490)": "-5/12", "(0, 3491)": "-727/108", "(0, 3492)": "-6961/216", "(0, 3493)": "6139/216", "(0, 3494)": "257/16", "(0, 3495)": "173/12", "(0, 3496)": "41/24", "(0, 3497)": "523/72", "(0, 3498)": "-25/36", "(0, 3499)": "11/18", "(0, 3500)": "-3491/144", "(0, 3501)": "-3686029/58752", "(0, 3503)": "65935/14688", "(0, 3504)": "-1/9", "(0, 3505)": "-11/9", "(0, 3506)": "-691463/7344", "(0, 3508)": "-7087/216", "(0, 3509)": "11/9", "(0, 3510)": "7087/216", "(0, 3511)": "5/3", "(0, 3512)": "-5/9", "(0, 3513)": "14/9", "(0, 3514)": "-31/9", "(0, 3515)": "28/9", "(0, 3516)": "-361009/14688", "(0, 3518)": "1855489/44064", "(0, 3519)": "-95/18", "(0, 3520)": "5/18", "(0, 3521)": "1/4", "(0, 3522)": "691463/4896", "(0, 3523)": "7069/216", "(0, 3524)": "1", "(0, 3525)": "-5/3", "(0, 3526)": "7/36", "(1, 23)": "3/2", "(1, 27)": "-19/18", "(1, 29)": "-13/12", "(1, 31)": "1349/1404", "(1, 37)": "-3167/702", "(1, 40)": "-2", "(1, 45)": "13/6", "(1, 46)": "-5/3", "(1, 51)": "3/2", "(1, 64)": "13/6", "(1, 75)": "1/2", "(1, 77)": "866/351", "(1, 84)": "-1/2", "(1, 85)": "1/2", "(1, 86)": "-13/6", "(1, 88)": "5/3", "(1, 93)": "-1", "(1, 95)": "-5/12", "(1, 96)": "-1/2", "(1, 101)": "1/2", "(1, 102)": "-1/2", "(1, 104)": "1/4", "(1, 105)": "3/4", "(1, 106)": "5/2", "(1, 107)": "1/3", "(1, 108)": "3/4", "(1, 111)": "1/12", "(1, 112)": "1/6", "(1, 113)": "7/12", "(1, 115)": "1", "(1, 117)": "-1/2", "(1, 119)": "-4/9", "(1, 124)": "-64/9", "(1, 126)": "-8/3", "(1, 129)": "-4/3", "(1, 130)": "-1/3", "(1, 131)": "-1/4", "(1, 132)": "4/9", "(1, 133)": "-11/12", "(1, 134)": "-4/3", "(1, 135)": "1/12", "(1, 137)": "-1/3", "(1, 142)": "12/5", "(1, 143)": "-8/3", "(1, 144)": "-5/12", "(1, 145)": "497/72", "(1, 146)": "143/216", "(1, 147)": "-47/36", "(1, 148)": "5/9", "(1, 149)": "-11/18", "(1, 150)": "-5/12", "(1, 152)": "16/27", "(1, 154)": "-19/18", "(1, 155)": "19/18", "(1, 156)": "1/6", "(1, 157)": "7/12", "(1, 158)": "181/54", "(1, 159)": "1/3", "(1, 160)": "32/3", "(1, 161)": "1", "(1, 162)": "-17/3", "(1, 163)": "1", "(1, 166)": "2/3", "(1, 168)": "-17/3", "(1, 169)": "-1/2", "(1, 170)": "2/3", "(1, 171)": "-2/3", "(1, 172)": "-4/3", "(1, 173)": "16/9", "(1, 174)": "1", "(1, 175)": "-16/9", "(1, 176)": "-1/3", "(1, 178)": "-5/3", "(1, 180)": "-1", "(1, 184)": "-2/3", "(1, 186)": "10/3", "(1, 187)": "1/2", "(1, 195)": "-2/3", "(1, 197)": "2/3", "(1, 198)": "-1", "(1, 199)": "16/9", "(1, 201)": "1", "(1, 203)": "-16/9", "(1, 204)": "16/3", "(1, 205)": "16/9", "(1, 207)": "-5/3", "(1, 208)": "-2/3", "(1, 209)": "-1", "(1, 210)": "1", "(1, 212)": "-1", "(1, 213)": "-5/3", "(1, 216)": "-7/3", "(1, 219)": "-1/3", "(1, 221)": "1/2", "(1, 225)": "16/9", "(1, 226)": "-1", "(1, 231)": "-2/3", "(1, 232)": "1/3", "(1, 233)": "-16/9", "(1, 235)": "16/9", "(1, 241)": "7/3", "(1, 243)": "2/3", "(1, 244)": "1/3", "(1, 245)": "2/3", "(1, 248)": "-16/9", "(1, 251)": "-1", "(1, 255)": "64/9", "(1, 256)": "11/540", "(1, 257)": "1/3", "(1, 258)": "-7/4", "(1, 259)": "43/12", "(1, 261)": "-1/20", "(1, 262)": "2/3", "(1, 263)": "1/9", "(1, 264)": "13/12", "(1, 265)": "-23/36", "(1, 267)": "5/36", "(1, 268)": "-2/9", "(1, 269)": "8/27", "(1, 270)": "1/2", "(1, 271)": "-4/9", "(1, 272)": "1/6", "(1, 273)": "-5/18", "(1, 274)": "19/36", "(1, 275)": "-143/216", "(1, 276)": "-3/2", "(1, 277)": "235/108", "(1, 278)": "-13/12", "(1, 279)": "-7/18", "(1, 280)": "47/36", "(1, 281)": "-47/27", "(1, 282)": "-1", "(1, 284)": "1/2", "(1, 285)": "-2/3", "(1, 286)": "16/9", "(1, 287)": "1", "(1, 288)": "-1", "(1, 290)": "-1/6", "(1, 291)": "-1/3", "(1, 292)": "1/6", "(1, 293)": "-1/6", "(1, 294)": "2/3", "(1, 296)": "2/3", "(1, 297)": "5/6", "(1, 298)": "1/3", "(1, 299)": "1/6", "(1, 300)": "1/6", "(1, 301)": "7/12", "(1, 302)": "-1/2", "(1, 303)": "-1/3", "(1, 304)": "5/12", "(1, 305)": "1/4", "(1, 306)": "1/4", "(1, 307)": "-5/6", "(1, 308)": "1/4", "(1, 309)": "7/12", "(1, 310)": "-1/4", "(1, 312)": "5/12", "(1, 314)": "3/4", "(1, 315)": "1/3", "(1, 316)": "1/4", "(1, 317)": "4/9", "(1, 319)": "-7/12", "(1, 320)": "-1/12", "(1, 321)": "1/12", "(1, 322)": "-2/3", "(1, 323)": "-4/9", "(1, 324)": "10/9", "(1, 326)": "-7/12", "(1, 327)": "-1/12", "(1, 328)": "1/12", "(1, 329)": "-1/3", "(1, 330)": "10/9", "(1, 332)": "2/3", "(1, 333)": "17/36", "(1, 334)": "-26/9", "(1, 335)": "8/9", "(1, 336)": "20/9", "(1, 337)": "7/9", "(1, 338)": "-2/3", "(1, 339)": "1/2", "(1, 341)": "-1/2", "(1, 343)": "-1/3", "(1, 344)": "1/2", "(1, 346)": "-1/2", "(1, 347)": "-1/4", "(1, 348)": "1/3", "(1, 349)": "-1/3", "(1, 350)": "3/4", "(1, 351)": "-1/4", "(1, 352)": "-1/6", "(1, 353)": "-1/6", "(1, 354)": "3/4", "(1, 355)": "-4/9", "(1, 357)": "-4/3", "(1, 358)": "-4/9", "(1, 359)": "1/4", "(1, 360)": "-4/3", "(1, 361)": "-5/6", "(1, 362)": "-16/9", "(1, 363)": "-2/3", "(1, 364)": "-14/9", "(1, 365)": "2/9", "(1, 366)": "-10/9", "(1, 368)": "-1/3", "(1, 369)": "-2/3", "(1, 370)": "1/3", "(1, 371)": "-1/3", "(1, 372)": "1/3", "(1, 373)": "-1", "(1, 374)": "-7/6", "(1, 375)": "1", "(1, 376)": "1", "(1, 377)": "-5/6", "(1, 378)": "1", "(1, 379)": "-3/2", "(1, 380)": "2/3", "(1, 381)": "-1/2", "(1, 384)": "-1/2", "(1, 385)": "2/3", "(1, 388)": "-8/9", "(1, 390)": "7/6", "(1, 391)": "1/6", "(1, 392)": "-1/6", "(1, 393)": "4/3", "(1, 394)": "8/9", "(1, 396)": "-1", "(1, 397)": "16/9", "(1, 398)": "-8/3", "(1, 399)": "11/9", "(1, 400)": "8/9", "(1, 402)": "-16/9", "(1, 403)": "-2/3", "(1, 404)": "-1", "(1, 405)": "1", "(1, 406)": "-1", "(1, 408)": "2/3", "(1, 409)": "-1/2", "(1, 410)": "-2/3", "(1, 411)": "-1/3", "(1, 412)": "3/2", "(1, 413)": "1", "(1, 416)": "8/9", "(1, 417)": "-1/2", "(1, 418)": "-8/3", "(1, 419)": "-1/2", "(1, 422)": "5/3", "(1, 423)": "32/9", "(1, 424)": "1", "(1, 428)": "-16/9", "(1, 430)": "-20/9", "(1, 443)": "2/3", "(1, 444)": "-1/3", "(1, 445)": "1/3", "(1, 446)": "-1/3", "(1, 447)": "1/3", "(1, 448)": "-1/3", "(1, 450)": "-1/3", "(1, 453)": "-1", "(1, 454)": "-1/6", "(1, 456)": "1/2", "(1, 457)": "1/2", "(1, 458)": "-1/2", "(1, 459)": "2/3", "(1, 461)": "-1", "(1, 462)": "1", "(1, 465)": "-3/2", "(1, 466)": "-1/2", "(1, 467)": "-1/2", "(1, 468)": "1/2", "(1, 470)": "8/9", "(1, 471)": "-8/9", "(1, 472)": "-20/9", "(1, 475)": "1/2", "(1, 476)": "-1/3", "(1, 477)": "1/3", "(1, 479)": "5/6", "(1, 480)": "-8/9", "(1, 481)": "8/9", "(1, 482)": "-16/9", "(1, 483)": "-1/2", "(1, 484)": "-25/18", "(1, 485)": "4/9", "(1, 486)": "8/9", "(1, 491)": "1/3", "(1, 492)": "1/2", "(1, 493)": "8/3", "(1, 494)": "8/9", "(2, 23)": "2", "(2, 27)": "-17/36", "(2, 29)": "-1/3", "(2, 31)": "185/156", "(2, 37)": "-517/156", "(2, 40)": "-3/2", "(2, 45)": "2/3", "(2, 46)": "-7/6", "(2, 51)": "2", "(2, 64)": "2/3", "(2, 75)": "-1/2", "(2, 77)": "70/39", "(2, 84)": "1/2", "(2, 85)": "-1/2", "(2, 86)": "-2/3", "(2, 88)": "7/6", "(2, 99)": "-1/4", "(2, 100)": "2", "(2, 102)": "1", "(2, 106)": "-1", "(2, 107)": "-1/6", "(2, 108)": "3/8", "(2, 111)": "3/8", "(2, 112)": "-1/3", "(2, 113)": "-5/24", "(2, 114)": "1/2", "(2, 115)": "-1/2", "(2, 116)": "1/2", "(2, 117)": "1/4", "(2, 119)": "-1/3", "(2, 124)": "-16/3", "(2, 126)": "4/3", "(2, 129)": "-1/4", "(2, 130)": "1/6", "(2, 131)": "1/8", "(2, 132)": "-1/12", "(2, 133)": "11/24", "(2, 134)": "-3/4", "(2, 135)": "-1/24", "(2, 136)": "-1", "(2, 137)": "1/6", "(2, 140)": "-1/2", "(2, 142)": "-12/5", "(2, 143)": "-2/3", "(2, 144)": "1/12", "(2, 145)": "203/72", "(2, 146)": "7/18", "(2, 147)": "-23/36", "(2, 148)": "-1/9", "(2, 149)": "11/36", "(2, 150)": "1/6", "(2, 152)": "7/9", "(2, 154)": "1/9", "(2, 155)": "-1/2", "(2, 156)": "-1/12", "(2, 157)": "1/12", "(2, 158)": "43/18", "(2, 159)": "-1/3", "(2, 160)": "17/3", "(2, 161)": "-1", "(2, 162)": "-13/6", "(2, 163)": "-1/2", "(2, 168)": "5/3", "(2, 169)": "1", "(2, 170)": "-1/3", "(2, 171)": "-4", "(2, 172)": "-1/3", "(2, 173)": "2/3", "(2, 174)": "-1/2", "(2, 175)": "-4/3", "(2, 176)": "1/6", "(2, 178)": "5/6", "(2, 180)": "1/2", "(2, 186)": "-5/6", "(2, 187)": "-1", "(2, 195)": "1/3", "(2, 197)": "1/6", "(2, 198)": "1/2", "(2, 199)": "4/3", "(2, 202)": "1", "(2, 203)": "-2/3", "(2, 204)": "3", "(2, 205)": "-1/3", "(2, 211)": "1", "(2, 212)": "1/2", "(2, 216)": "7/6", "(2, 219)": "1/6", "(2, 221)": "-1", "(2, 225)": "-1/3", "(2, 226)": "1/2", "(2, 231)": "1/3", "(2, 232)": "5/2", "(2, 233)": "-2/3", "(2, 235)": "4/3", "(2, 241)": "-5/6", "(2, 243)": "-1/3", "(2, 244)": "3/2", "(2, 245)": "1/6", "(2, 248)": "-4/3", "(2, 255)": "13/3", "(2, 256)": "-11/540", "(2, 257)": "-5/12", "(2, 258)": "13/36", "(2, 259)": "31/12", "(2, 261)": "1/20", "(2, 262)": "-1/3", "(2, 263)": "-1/18", "(2, 264)": "-3/2", "(2, 265)": "139/72", "(2, 267)": "-1/36", "(2, 269)": "-1/9", "(2, 272)": "-7/24", "(2, 273)": "5/12", "(2, 274)": "-1/8", "(2, 275)": "1/12", "(2, 276)": "3/4", "(2, 277)": "-35/72", "(2, 278)": "-1/12", "(2, 279)": "5/18", "(2, 280)": "11/12", "(2, 281)": "-11/9", "(2, 282)": "1/2", "(2, 284)": "-1", "(2, 286)": "2/3", "(2, 287)": "-1/2", "(2, 288)": "-1", "(2, 290)": "1/12", "(2, 291)": "1/6", "(2, 292)": "-1/12", "(2, 293)": "1/12", "(2, 294)": "-1/3", "(2, 296)": "-1/3", "(2, 297)": "-5/12", "(2, 298)": "-1/6", "(2, 299)": "-1/12", "(2, 300)": "-1/12", "(2, 301)": "-5/24", "(2, 302)": "1/2", "(2, 306)": "3/8", "(2, 307)": "-1/6", "(2, 309)": "-5/24", "(2, 313)": "1/2", "(2, 314)": "-1/8", "(2, 315)": "-7/12", "(2, 317)": "1/3", "(2, 319)": "7/24", "(2, 320)": "1/24", "(2, 321)": "3/8", "(2, 322)": "-1/6", "(2, 323)": "-1/3", "(2, 324)": "5/6", "(2, 326)": "7/24", "(2, 327)": "1/24", "(2, 328)": "3/8", "(2, 329)": "-1/12", "(2, 330)": "5/6", "(2, 331)": "1/2", "(2, 332)": "1/6", "(2, 333)": "-1/3", "(2, 334)": "-13/6", "(2, 335)": "1/3", "(2, 336)": "1", "(2, 337)": "-1/6", "(2, 338)": "-1", "(2, 340)": "-1/4", "(2, 341)": "1/4", "(2, 344)": "-1/2", "(2, 345)": "1", "(2, 347)": "1/8", "(2, 348)": "1/12", "(2, 349)": "-1/12", "(2, 351)": "1/8", "(2, 352)": "1/3", "(2, 353)": "1/3", "(2, 355)": "1/12", "(2, 356)": "-1/2", "(2, 357)": "-1/4", "(2, 358)": "1/12", "(2, 360)": "-1/4", "(2, 361)": "-1/4", "(2, 362)": "-13/12", "(2, 363)": "1/2", "(2, 364)": "-11/12", "(2, 365)": "1/6", "(2, 366)": "-5/6", "(2, 368)": "1/6", "(2, 369)": "1/3", "(2, 370)": "-1/6", "(2, 371)": "1/6", "(2, 372)": "-1/6", "(2, 373)": "1/2", "(2, 374)": "5/12", "(2, 375)": "-1", "(2, 378)": "-1", "(2, 379)": "-3/4", "(2, 380)": "1/3", "(2, 384)": "1", "(2, 388)": "-2/3", "(2, 390)": "-7/12", "(2, 391)": "-1/12", "(2, 392)": "-3/4", "(2, 393)": "1/3", "(2, 394)": "2/3", "(2, 396)": "1/2", "(2, 397)": "2/3", "(2, 398)": "-1/3", "(2, 399)": "8/3", "(2, 400)": "-1/3", "(2, 402)": "-2/3", "(2, 404)": "1", "(2, 405)": "-1", "(2, 409)": "1/4", "(2, 410)": "5/6", "(2, 411)": "-1/3", "(2, 413)": "-1/2", "(2, 416)": "-1/6", "(2, 418)": "-1/2", "(2, 419)": "1", "(2, 422)": "-1/2", "(2, 423)": "13/6", "(2, 424)": "-1/2", "(2, 428)": "-2/3", "(2, 430)": "-5/3", "(2, 443)": "-1/3", "(2, 444)": "1/6", "(2, 445)": "-1/6", "(2, 446)": "1/6", "(2, 447)": "-1/6", "(2, 448)": "1/6", "(2, 450)": "1/6", "(2, 453)": "-1/4", "(2, 454)": "2/3", "(2, 460)": "1/2", "(2, 461)": "-1/2", "(2, 463)": "-1/2", "(2, 464)": "1/2", "(2, 468)": "1/2", "(2, 470)": "2/3", "(2, 471)": "-2/3", "(2, 472)": "-5/3", "(2, 475)": "-1/4", "(2, 476)": "1/6", "(2, 477)": "-1/6", "(2, 479)": "-1/2", "(2, 480)": "-2/3", "(2, 481)": "2/3", "(2, 482)": "-2/3", "(2, 484)": "-5/3", "(2, 485)": "4/3", "(2, 486)": "2/3", "(2, 487)": "1/2", "(2, 488)": "-1/2", "(2, 489)": "-1/2", "(2, 491)": "-2/3", "(2, 493)": "1/2", "(2, 494)": "2/3", "(3, 23)": "-3", "(3, 27)": "-7/2", "(3, 29)": "-9/2", "(3, 31)": "-1211/468", "(3, 37)": "-605/117", "(3, 40)": "-3", "(3, 41)": "9/4", "(3, 45)": "9", "(3, 46)": "-21/4", "(3, 51)": "-3", "(3, 64)": "9", "(3, 75)": "6", "(3, 77)": "1523/234", "(3, 80)": "-9/4", "(3, 81)": "-13/4", "(3, 84)": "-6", "(3, 85)": "6", "(3, 86)": "-9", "(3, 88)": "21/4", "(3, 89)": "-3/2", "(3, 93)": "-23/2", "(3, 95)": "-37/8", "(3, 96)": "-21/4", "(3, 99)": "-19/2", "(3, 100)": "-12", "(3, 101)": "-3", "(3, 102)": "-3/2", "(3, 103)": "3/2", "(3, 104)": "23/8", "(3, 105)": "69/8", "(3, 106)": "16", "(3, 107)": "17/6", "(3, 108)": "-1/8", "(3, 111)": "-41/24", "(3, 112)": "4/3", "(3, 113)": "49/24", "(3, 114)": "3", "(3, 115)": "3/2", "(3, 116)": "-49/4", "(3, 117)": "-11/4", "(3, 119)": "-1/6", "(3, 124)": "-8/3", "(3, 126)": "-32/3", "(3, 129)": "-73/8", "(3, 130)": "-55/6", "(3, 131)": "1/8", "(3, 132)": "115/24", "(3, 133)": "-173/24", "(3, 134)": "-27/8", "(3, 135)": "-65/24", "(3, 136)": "23/2", "(3, 137)": "-20/3", "(3, 139)": "3/2", "(3, 140)": "21/4", "(3, 141)": "-3/2", "(3, 142)": "-36/5", "(3, 143)": "14/3", "(3, 144)": "7/6", "(3, 145)": "-343/36", "(3, 146)": "65/36", "(3, 147)": "65/36", "(3, 148)": "-14/9", "(3, 149)": "11/36", "(3, 150)": "-1/4", "(3, 152)": "-127/36", "(3, 154)": "-401/36", "(3, 155)": "131/12", "(3, 156)": "-13/4", "(3, 157)": "-17/12", "(3, 158)": "13/9", "(3, 159)": "-1", "(3, 160)": "19/3", "(3, 161)": "-3", "(3, 162)": "-5/6", "(3, 163)": "17/2", "(3, 166)": "15/2", "(3, 168)": "-55/3", "(3, 169)": "-7", "(3, 170)": "8/3", "(3, 171)": "47/3", "(3, 172)": "-11/3", "(3, 173)": "49/6", "(3, 174)": "9/2", "(3, 175)": "-2/3", "(3, 176)": "83/6", "(3, 178)": "-107/6", "(3, 180)": "-9/2", "(3, 184)": "-15/2", "(3, 186)": "7/6", "(3, 187)": "7", "(3, 190)": "3", "(3, 195)": "-8/3", "(3, 197)": "11/6", "(3, 198)": "-9/2", "(3, 199)": "2/3", "(3, 202)": "-6", "(3, 203)": "-49/6", "(3, 204)": "27/2", "(3, 205)": "115/6", "(3, 207)": "-37/2", "(3, 208)": "-15/2", "(3, 209)": "-23/2", "(3, 210)": "6", "(3, 212)": "-17/2", "(3, 213)": "-37/2", "(3, 216)": "-41/2", "(3, 218)": "3", "(3, 219)": "83/6", "(3, 221)": "7", "(3, 224)": "-3", "(3, 225)": "115/6", "(3, 226)": "-17/2", "(3, 231)": "-8/3", "(3, 232)": "1/6", "(3, 233)": "-49/6", "(3, 234)": "-3", "(3, 235)": "2/3", "(3, 241)": "103/6", "(3, 243)": "8/3", "(3, 244)": "-95/6", "(3, 245)": "11/6", "(3, 248)": "-2/3", "(3, 251)": "-23/2", "(3, 255)": "85/6", "(3, 256)": "-11/180", "(3, 257)": "4", "(3, 258)": "-59/18", "(3, 259)": "-37/12", "(3, 261)": "3/20", "(3, 262)": "11/3", "(3, 263)": "-1/18", "(3, 264)": "1/4", "(3, 265)": "-25/36", "(3, 267)": "19/36", "(3, 268)": "-7/3", "(3, 269)": "83/18", "(3, 270)": "6", "(3, 271)": "-23/4", "(3, 272)": "-1/4", "(3, 273)": "-23/36", "(3, 274)": "25/12", "(3, 275)": "-35/18", "(3, 276)": "5/4", "(3, 277)": "47/18", "(3, 278)": "37/12", "(3, 279)": "-151/36", "(3, 280)": "7/12", "(3, 281)": "-7/9", "(3, 282)": "-17/2", "(3, 284)": "7", "(3, 285)": "-15/2", "(3, 286)": "49/6", "(3, 287)": "9/2", "(3, 289)": "-35/4", "(3, 290)": "-23/12", "(3, 291)": "-9/2", "(3, 292)": "31/12", "(3, 293)": "97/12", "(3, 294)": "41/12", "(3, 295)": "3/2", "(3, 296)": "5/3", "(3, 297)": "17/4", "(3, 298)": "-17/6", "(3, 299)": "-1/12", "(3, 300)": "-1/12", "(3, 301)": "49/24", "(3, 302)": "3/4", "(3, 303)": "-15/4", "(3, 304)": "37/8", "(3, 305)": "-23/4", "(3, 306)": "-25/8", "(3, 307)": "13/12", "(3, 308)": "23/8", "(3, 309)": "49/24", "(3, 310)": "9/2", "(3, 311)": "3/4", "(3, 312)": "37/8", "(3, 313)": "-5/4", "(3, 314)": "23/8", "(3, 315)": "-4/3", "(3, 316)": "29/8", "(3, 317)": "1/6", "(3, 319)": "-35/8", "(3, 320)": "65/24", "(3, 321)": "-41/24", "(3, 322)": "-1/3", "(3, 323)": "-1/6", "(3, 324)": "7/6", "(3, 325)": "-3/4", "(3, 326)": "-35/8", "(3, 327)": "65/24", "(3, 328)": "-41/24", "(3, 329)": "7/12", "(3, 330)": "5/12", "(3, 331)": "-21/4", "(3, 332)": "13/4", "(3, 333)": "19/12", "(3, 334)": "-11/6", "(3, 335)": "13/3", "(3, 336)": "25/3", "(3, 337)": "-55/12", "(3, 338)": "25/4", "(3, 339)": "21/4", "(3, 340)": "-9/2", "(3, 341)": "-3/2", "(3, 342)": "3/4", "(3, 343)": "-4", "(3, 344)": "-3/4", "(3, 345)": "9/2", "(3, 346)": "-13/2", "(3, 347)": "1/8", "(3, 348)": "4/3", "(3, 349)": "-4/3", "(3, 350)": "69/8", "(3, 351)": "1/8", "(3, 352)": "61/12", "(3, 353)": "133/12", "(3, 354)": "69/8", "(3, 355)": "-115/24", "(3, 356)": "5/4", "(3, 357)": "-73/8", "(3, 358)": "-115/24", "(3, 359)": "-47/4", "(3, 360)": "-73/8", "(3, 361)": "-7/6", "(3, 362)": "-85/24", "(3, 363)": "23/12", "(3, 364)": "-101/24", "(3, 365)": "1/12", "(3, 366)": "-5/12", "(3, 367)": "-3", "(3, 368)": "7/6", "(3, 369)": "-12", "(3, 370)": "49/6", "(3, 371)": "1/6", "(3, 372)": "17/6", "(3, 373)": "-9/2", "(3, 374)": "-49/12", "(3, 375)": "-3/2", "(3, 376)": "12", "(3, 377)": "-37/4", "(3, 378)": "5/2", "(3, 379)": "1/4", "(3, 380)": "29/6", "(3, 381)": "-23/4", "(3, 384)": "-7", "(3, 385)": "15/2", "(3, 387)": "3", "(3, 388)": "-1/3", "(3, 390)": "35/4", "(3, 391)": "-65/12", "(3, 392)": "41/12", "(3, 393)": "2/3", "(3, 394)": "1/3", "(3, 396)": "-9/2", "(3, 397)": "26/3", "(3, 398)": "-41/2", "(3, 399)": "23/6", "(3, 400)": "71/6", "(3, 402)": "-49/6", "(3, 403)": "-8", "(3, 404)": "3/2", "(3, 405)": "-3", "(3, 406)": "-23/2", "(3, 408)": "15/2", "(3, 409)": "1/4", "(3, 410)": "-8/3", "(3, 411)": "-35/6", "(3, 412)": "69/4", "(3, 413)": "17/2", "(3, 415)": "3", "(3, 416)": "115/12", "(3, 417)": "9/2", "(3, 418)": "-73/4", "(3, 419)": "-7", "(3, 421)": "-3", "(3, 422)": "-14/3", "(3, 423)": "85/12", "(3, 424)": "17/2", "(3, 428)": "-49/6", "(3, 429)": "-3", "(3, 430)": "-5/6", "(3, 440)": "-3/2", "(3, 441)": "-3/2", "(3, 442)": "-3/2", "(3, 443)": "9", "(3, 444)": "-31/6", "(3, 445)": "17/6", "(3, 446)": "-4/3", "(3, 447)": "17/6", "(3, 448)": "-17/6", "(3, 449)": "3/2", "(3, 450)": "1/6", "(3, 452)": "3/2", "(3, 453)": "1/4", "(3, 454)": "-13/3", "(3, 456)": "-3", "(3, 457)": "3", "(3, 458)": "-3", "(3, 459)": "8", "(3, 460)": "-3", "(3, 461)": "-9", "(3, 462)": "10", "(3, 463)": "3", "(3, 464)": "-3", "(3, 465)": "-69/4", "(3, 466)": "-3", "(3, 467)": "35/2", "(3, 470)": "1/3", "(3, 471)": "-1/3", "(3, 472)": "-7/3", "(3, 474)": "3/2", "(3, 475)": "-1/4", "(3, 476)": "-17/6", "(3, 477)": "17/6", "(3, 478)": "-3/2", "(3, 479)": "19/6", "(3, 480)": "-1/3", "(3, 481)": "1/3", "(3, 482)": "-26/3", "(3, 483)": "3", "(3, 484)": "26/3", "(3, 485)": "-59/6", "(3, 486)": "1/3", "(3, 487)": "3", "(3, 488)": "-3", "(3, 489)": "3", "(3, 491)": "-97/6", "(3, 492)": "3", "(3, 493)": "73/4", "(3, 494)": "1/3", "(3, 504)": "-3", "(3, 505)": "-3", "(3, 506)": "1", "(3, 507)": "-3", "(3, 508)": "3", "(3, 509)": "3", "(3, 510)": "3", "(3, 511)": "33/80", "(3, 512)": "-6/5", "(3, 513)": "-6/5", "(3, 514)": "-3/40", "(3, 515)": "-22", "(3, 516)": "1", "(3, 517)": "-3/16", "(3, 518)": "-9/10", "(3, 519)": "9/20", "(3, 520)": "-3/5", "(3, 521)": "4/5", "(3, 522)": "-3/20", "(3, 523)": "3/10", "(3, 524)": "9/20", "(3, 525)": "-4/5", "(3, 526)": "-3/20", "(3, 527)": "3/10", "(3, 528)": "3/10", "(3, 530)": "-3/5", "(3, 531)": "6/5", "(3, 532)": "4/5", "(3, 533)": "6/5", "(3, 534)": "453/20", "(3, 535)": "2/5", "(3, 536)": "23/20", "(3, 537)": "-2/5", "(3, 538)": "4/5", "(3, 539)": "3/5", "(3, 540)": "2", "(3, 541)": "8/5", "(3, 542)": "6/5", "(3, 543)": "-1/5", "(3, 544)": "53/80", "(3, 545)": "43/10", "(3, 546)": "-24/5", "(3, 547)": "1/5", "(3, 548)": "-1", "(3, 549)": "3", "(3, 550)": "2096179/30720", "(3, 551)": "-3769919/92160", "(3, 552)": "-13926341/276480", "(3, 553)": "2123197/30720", "(3, 554)": "480409/6120", "(3, 555)": "31321/320", "(3, 556)": "-5084753/97920", "(3, 557)": "-32369/1280", "(3, 558)": "3497/60", "(3, 559)": "14903/288", "(3, 560)": "21823/960", "(3, 561)": "7537/240", "(3, 562)": "3823/120", "(3, 563)": "392537/23040", "(3, 564)": "988919/10880", "(3, 565)": "-1557/640", "(3, 566)": "423/32", "(3, 567)": "6473/320", "(3, 568)": "627073/97920", "(3, 569)": "3179/640", "(3, 570)": "587/40", "(3, 571)": "155267/58752", "(3, 572)": "35429/1920", "(3, 573)": "345/32", "(3, 574)": "1641961/32640", "(3, 575)": "213529/12240", "(3, 576)": "51/5", "(3, 577)": "73/4", "(3, 578)": "5251/640", "(3, 579)": "8419/640", "(3, 580)": "-16201/1920", "(3, 581)": "-33/5", "(3, 582)": "-27/16", "(3, 583)": "167/80", "(3, 584)": "12653/1440", "(3, 585)": "-20555/1836", "(3, 586)": "-67693/46080", "(3, 587)": "1013/160", "(3, 588)": "-1/20", "(3, 589)": "-627/320", "(3, 590)": "3583/720", "(3, 591)": "13/6", "(3, 592)": "1949/1280", "(3, 593)": "-13/2", "(3, 594)": "-22/5", "(3, 595)": "-4023/1280", "(3, 596)": "-3887/1920", "(3, 597)": "1103/160", "(3, 598)": "25/8", "(3, 599)": "53/16", "(3, 600)": "-17/5", "(3, 601)": "311/240", "(3, 602)": "-3", "(3, 603)": "-2383/640", "(3, 604)": "17/8", "(3, 607)": "23/5", "(3, 608)": "2069/960", "(3, 609)": "67/20", "(3, 610)": "-11/4", "(3, 611)": "-517/160", "(3, 612)": "-2", "(3, 613)": "-2", "(3, 614)": "1", "(3, 615)": "1", "(3, 616)": "7149/640", "(3, 617)": "833/240", "(3, 618)": "-27/8", "(3, 619)": "35707/5440", "(3, 620)": "17/10", "(3, 621)": "-3/4", "(3, 622)": "-517/240", "(3, 623)": "2", "(3, 624)": "1267/640", "(3, 625)": "89/60", "(3, 626)": "-9/16", "(3, 627)": "-8803/1920", "(3, 628)": "1676453/58752", "(3, 630)": "23/8", "(3, 631)": "23/8", "(3, 635)": "7/30", "(3, 636)": "-1", "(3, 638)": "-3/2", "(3, 639)": "-256/5", "(3, 640)": "-2/3", "(3, 641)": "17/80", "(3, 642)": "-3/16", "(3, 643)": "-33/80", "(3, 645)": "25/8", "(3, 646)": "-19/32", "(3, 647)": "-1/5", "(3, 648)": "-3/4", "(3, 649)": "-1196645/58752", "(3, 650)": "-4/3", "(3, 651)": "5/3", "(3, 652)": "-2149/120", "(3, 653)": "-486529/32640", "(3, 654)": "4/5", "(3, 655)": "-3/8", "(3, 656)": "-5/3", "(3, 657)": "19/120", "(3, 658)": "7/4", "(3, 659)": "17/80", "(3, 660)": "3/8", "(3, 661)": "-1/80", "(3, 662)": "29/60", "(3, 663)": "29/60", "(3, 664)": "-1731/1280", "(3, 665)": "1/3", "(3, 666)": "1/3", "(3, 669)": "3/4", "(3, 670)": "8573/2560", "(3, 671)": "-1", "(3, 672)": "551/160", "(3, 673)": "33/8", "(3, 674)": "-3/5", "(3, 675)": "8047/1360", "(3, 676)": "-1/3", "(3, 677)": "-1/3", "(3, 678)": "-87/160", "(3, 680)": "3/2", "(3, 681)": "-1", "(3, 682)": "-59/15", "(3, 683)": "71/120", "(3, 686)": "-9/80", "(3, 687)": "-2", "(3, 688)": "-8/5", "(3, 689)": "1733/120", "(3, 690)": "-51/80", "(3, 691)": "-267/20", "(3, 693)": "-7", "(3, 694)": "-1", "(3, 695)": "-1", "(3, 696)": "-427/240", "(3, 697)": "-9327/1280", "(3, 698)": "-3737/960", "(3, 699)": "-49/12", "(3, 700)": "-17/10", "(3, 701)": "-601/192", "(3, 702)": "-1959/320", "(3, 704)": "-77/60", "(3, 705)": "-21/10", "(3, 708)": "-3", "(3, 709)": "233/20", "(3, 710)": "423/80", "(3, 711)": "-301/192", "(3, 712)": "1323/640", "(3, 713)": "-28/5", "(3, 714)": "-65/12", "(3, 716)": "9/4", "(3, 717)": "78503/8160", "(3, 718)": "-169/80", "(3, 719)": "1269/160", "(3, 720)": "-733/60", "(3, 721)": "-1311/160", "(3, 722)": "-53/10", "(3, 723)": "-16151/7680", "(3, 724)": "33/5", "(3, 725)": "43/8", "(3, 726)": "-3001/320", "(3, 727)": "-32341/1020", "(3, 728)": "-270581/73440", "(3, 729)": "147/20", "(3, 730)": "-1145/144", "(3, 731)": "-629/80", "(3, 732)": "-9613/9216", "(3, 733)": "-88/5", "(3, 734)": "8361/1280", "(3, 735)": "2323/15360", "(3, 736)": "2627/128", "(3, 737)": "659747/97920", "(3, 738)": "-4547/240", "(3, 739)": "-209/40", "(3, 740)": "4517/160", "(3, 741)": "-2038913/24480", "(3, 742)": "-7887/320", "(3, 743)": "96647/10240", "(3, 744)": "13021/1280", "(3, 745)": "-4451/360", "(3, 746)": "-7777/720", "(3, 747)": "-2689/80", "(3, 748)": "-3758831/276480", "(3, 749)": "13021/960", "(3, 750)": "-1066909/92160", "(3, 751)": "-3287/160", "(3, 752)": "-4457/480", "(3, 753)": "-56891/2880", "(3, 754)": "-13093/480", "(3, 755)": "36/5", "(3, 756)": "-1673/80", "(3, 757)": "-1433/80", "(3, 758)": "-5491/240", "(3, 759)": "-5203/240", "(3, 760)": "15016861/97920", "(3, 761)": "-4727/3840", "(3, 762)": "129251/10240", "(3, 763)": "-52877/960", "(3, 764)": "-2303279/46080", "(3, 765)": "28963/1920", "(3, 766)": "4229249/276480", "(3, 767)": "2803/256", "(3, 768)": "-3845/48", "(3, 769)": "-467/5", "(3, 770)": "-145423/960", "(3, 771)": "4989857/92160", "(3, 772)": "253/9", "(3, 773)": "24", "(3, 774)": "4", "(3, 780)": "-128189/44064", "(3, 781)": "-16/45", "(3, 782)": "-1194587/82944", "(3, 784)": "-1047997/92160", "(3, 785)": "-312043/4320", "(3, 786)": "-46661437/1658880", "(3, 787)": "12710791/522240", "(3, 788)": "-39671563/1762560", "(3, 789)": "9834473/440640", "(3, 790)": "3000571/34560", "(3, 791)": "-8865581/207360", "(3, 792)": "21056267/1658880", "(3, 793)": "26741789/207360", "(3, 794)": "-381/80", "(3, 795)": "446223887/1175040", "(3, 796)": "-6547/320", "(3, 797)": "435253/24480", "(3, 798)": "14961/320", "(3, 799)": "-1593/64", "(3, 800)": "26443/1224", "(3, 801)": "29829/10240", "(3, 802)": "879/160", "(3, 803)": "-6181/320", "(3, 804)": "45447/1280", "(3, 805)": "3/20", "(3, 806)": "-311581/11520", "(3, 807)": "1307/80", "(3, 808)": "-2081/960", "(3, 809)": "120151/1224", "(3, 810)": "-1277/64", "(3, 811)": "-1/10", "(3, 814)": "-7/4", "(3, 815)": "-435253/36720", "(3, 816)": "2701/48", "(3, 817)": "315/8", "(3, 818)": "18897/544", "(3, 819)": "621/32", "(3, 820)": "16", "(3, 821)": "-8", "(3, 823)": "-17/40", "(3, 824)": "-72533/480", "(3, 826)": "3557/160", "(3, 827)": "-9/5", "(3, 828)": "-365423/8160", "(3, 829)": "-162731/1360", "(3, 830)": "-1528001/2880", "(3, 831)": "-5711/240", "(3, 832)": "-71039/1024", "(3, 833)": "-3952163/34560", "(3, 834)": "-977/40", "(3, 835)": "-1293043/27648", "(3, 836)": "99/32", "(3, 837)": "-2522929/46080", "(3, 839)": "-2877/80", "(3, 840)": "44431/1728", "(3, 841)": "-3633/320", "(3, 842)": "6047/160", "(3, 843)": "-3953/180", "(3, 844)": "409/1360", "(3, 845)": "9/10", "(3, 846)": "3957/80", "(3, 847)": "-587/48", "(3, 848)": "170953/24480", "(3, 849)": "-2", "(3, 850)": "256643/12240", "(3, 851)": "-292/5", "(3, 852)": "6527/30", "(3, 853)": "-303385/7344", "(3, 854)": "-139483/1360", "(3, 855)": "-164593/24480", "(3, 856)": "817/720", "(3, 857)": "3471/64", "(3, 858)": "-54079/146880", "(3, 859)": "42463/576", "(3, 860)": "-1931729/48960", "(3, 861)": "-5605/576", "(3, 862)": "-50527/4080", "(3, 863)": "41657/720", "(3, 864)": "-149699/8160", "(3, 865)": "-3557/320", "(3, 866)": "1", "(3, 867)": "72/5", "(3, 868)": "12", "(3, 872)": "-65/18", "(3, 873)": "-18", "(3, 874)": "-12", "(3, 875)": "43047/1024", "(3, 876)": "-573391/30720", "(3, 877)": "181726211/1658880", "(3, 880)": "-1/2", "(3, 882)": "-1/2", "(3, 883)": "1/2", "(3, 884)": "1/2", "(3, 886)": "-3", "(3, 887)": "3", "(3, 888)": "-16", "(3, 889)": "7/5", "(3, 890)": "-12", "(3, 891)": "21/20", "(3, 892)": "-3/5", "(3, 893)": "3663/80", "(3, 894)": "56/5", "(3, 895)": "-9/10", "(3, 896)": "-3/20", "(3, 897)": "3/20", "(3, 898)": "-3/20", "(3, 899)": "-3/20", "(3, 900)": "3/40", "(3, 901)": "29/4", "(3, 902)": "2", "(3, 903)": "6/5", "(3, 904)": "-7/20", "(3, 905)": "-21/20", "(3, 906)": "-1/4", "(3, 907)": "-44/5", "(3, 908)": "161/80", "(3, 909)": "-29/30", "(3, 910)": "25/6", "(3, 911)": "743/240", "(3, 912)": "73/20", "(3, 913)": "301/240", "(3, 914)": "-1", "(3, 915)": "8/15", "(3, 916)": "-27/5", "(3, 917)": "357/40", "(3, 918)": "5443/720", "(3, 919)": "-2", "(3, 920)": "-3237/80", "(3, 921)": "763/40", "(3, 922)": "-19249/960", "(3, 923)": "613/192", "(3, 924)": "8857/960", "(3, 925)": "-575/16", "(3, 928)": "1", "(3, 929)": "216/5", "(3, 930)": "12/5", "(3, 931)": "-3/5", "(3, 932)": "-8713717/34560", "(3, 933)": "-1/2", "(3, 934)": "-1/2", "(3, 937)": "1/2", "(3, 938)": "1/2", "(3, 941)": "-3/2", "(3, 942)": "-3/2", "(3, 943)": "3/2", "(3, 944)": "3/2", "(3, 945)": "-3/2", "(3, 946)": "3/2", "(3, 947)": "-3/2", "(3, 948)": "3/2", "(3, 949)": "2", "(3, 950)": "-6", "(3, 951)": "49/9", "(3, 952)": "-11519/240", "(3, 953)": "-315/8", "(3, 954)": "-6453/320", "(3, 955)": "-1839/160", "(3, 956)": "-577/40", "(3, 958)": "33/20", "(3, 959)": "-3/40", "(3, 960)": "-9/40", "(3, 961)": "3/40", "(3, 962)": "3/40", "(3, 963)": "111/80", "(3, 964)": "33701/3840", "(3, 967)": "-3", "(3, 968)": "16913/960", "(3, 969)": "5309/64", "(3, 970)": "2213071/11520", "(3, 971)": "241/80", "(3, 972)": "-45569/23040", "(3, 973)": "13839/320", "(3, 974)": "-243541/17280", "(3, 975)": "-2297/512", "(3, 976)": "-2767/240", "(3, 977)": "1463183/69120", "(3, 979)": "1467/80", "(3, 980)": "-129227/69120", "(3, 981)": "719/32", "(3, 982)": "-501/160", "(3, 983)": "49/18", "(3, 984)": "49/8", "(3, 985)": "-3957/80", "(3, 986)": "-49/4", "(3, 987)": "-1/2", "(3, 988)": "-49/9", "(3, 989)": "536/15", "(3, 990)": "-301/10", "(3, 992)": "553/10", "(3, 995)": "-439/80", "(3, 996)": "-513/320", "(3, 998)": "-2561/320", "(3, 999)": "-49/9", "(3, 1000)": "-1053/320", "(3, 1001)": "-49/18", "(3, 1002)": "-369/80", "(3, 1003)": "49/8", "(3, 1004)": "-9/4", "(3, 1006)": "2", "(3, 1007)": "-1", "(3, 1012)": "-18", "(3, 1013)": "7337827/46080", "(3, 1014)": "6459109/92160", "(3, 1015)": "-1207668443/1658880", "(3, 1017)": "3/2", "(3, 1020)": "3/2", "(3, 1021)": "-3/2", "(3, 1022)": "32/5", "(3, 1023)": "435253/36720", "(3, 1024)": "-13/60", "(3, 1025)": "-219821/16320", "(3, 1026)": "-3/10", "(3, 1027)": "-104/5", "(3, 1028)": "-17/20", "(3, 1029)": "-9/10", "(3, 1030)": "-57/40", "(3, 1031)": "7115/256", "(3, 1032)": "1/2", "(3, 1033)": "9/5", "(3, 1034)": "642599/16320", "(3, 1035)": "214653/5440", "(3, 1036)": "1803/16", "(3, 1037)": "29/20", "(3, 1038)": "57239/1152", "(3, 1039)": "14309/432", "(3, 1040)": "698747/69120", "(3, 1041)": "1075147/34560", "(3, 1042)": "-3/5", "(3, 1043)": "-110057/34560", "(3, 1044)": "1/2", "(3, 1045)": "-7447/240", "(3, 1046)": "9/10", "(3, 1047)": "-27/8", "(3, 1048)": "2717/4080", "(3, 1049)": "-27/40", "(3, 1050)": "587/48", "(3, 1051)": "-224197/24480", "(3, 1052)": "-1/2", "(3, 1053)": "-303971/12240", "(3, 1054)": "962/15", "(3, 1055)": "-34", "(3, 1056)": "3630397/73440", "(3, 1057)": "213497/4080", "(3, 1058)": "3630397/97920", "(3, 1060)": "1801/90", "(3, 1061)": "-1517/40", "(3, 1062)": "-3630397/293760", "(3, 1063)": "-5119/360", "(3, 1064)": "3499981/97920", "(3, 1065)": "719/180", "(3, 1066)": "-2717/4080", "(3, 1067)": "-1733/45", "(3, 1068)": "28879/1632", "(3, 1070)": "-1/2", "(3, 1072)": "-3/20", "(3, 1076)": "-1/20", "(3, 1077)": "-1/20", "(3, 1078)": "-1/20", "(3, 1079)": "-1525903/7680", "(3, 1080)": "-314789/15360", "(3, 1081)": "1268481487/2350080", "(3, 1083)": "1/2", "(3, 1084)": "3/2", "(3, 1085)": "3/2", "(3, 1086)": "-1", "(3, 1087)": "-1/2", "(3, 1088)": "-1/2", "(3, 1089)": "1/2", "(3, 1090)": "-22/5", "(3, 1091)": "245/18", "(3, 1092)": "-2", "(3, 1094)": "629497/16320", "(3, 1095)": "-3/2", "(3, 1096)": "-8", "(3, 1097)": "-17/10", "(3, 1098)": "-4/5", "(3, 1099)": "-2", "(3, 1100)": "17/20", "(3, 1101)": "-651257/5440", "(3, 1102)": "-637657/5440", "(3, 1103)": "-359/60", "(3, 1104)": "-51/10", "(3, 1105)": "89/60", "(3, 1106)": "-41/36", "(3, 1107)": "143/36", "(3, 1108)": "23/180", "(3, 1109)": "-17/60", "(3, 1110)": "743/360", "(3, 1111)": "1/2", "(3, 1112)": "77/45", "(3, 1113)": "17/40", "(3, 1114)": "153/20", "(3, 1115)": "4/45", "(3, 1116)": "30853/510", "(3, 1117)": "77/40", "(3, 1118)": "-424227/2720", "(3, 1119)": "-3/2", "(3, 1120)": "-757921/6120", "(3, 1121)": "-94507/510", "(3, 1122)": "204/5", "(3, 1123)": "-4765699/73440", "(3, 1124)": "-653977/4080", "(3, 1125)": "-8327233/97920", "(3, 1126)": "1277/16", "(3, 1127)": "51/10", "(3, 1128)": "153/40", "(3, 1129)": "3644777/58752", "(3, 1130)": "561/40", "(3, 1131)": "-16905481/97920", "(3, 1132)": "-51/40", "(3, 1133)": "-14701/1020", "(3, 1134)": "51/10", "(3, 1135)": "-487811/8160", "(3, 1136)": "1", "(3, 1137)": "-17/40", "(3, 1143)": "-24/5", "(3, 1144)": "53/30", "(3, 1145)": "-113/120", "(3, 1146)": "43700971/440640", "(3, 1148)": "-3/2", "(3, 1149)": "-3/2", "(3, 1150)": "-3/2", "(3, 1151)": "-1/2", "(3, 1152)": "-1/2", "(3, 1153)": "4", "(3, 1154)": "-245/18", "(3, 1155)": "-5659/80", "(3, 1156)": "-24/5", "(3, 1157)": "-6500507/293760", "(3, 1158)": "77/40", "(3, 1159)": "-24/5", "(3, 1160)": "-2757/16", "(3, 1161)": "-9/10", "(3, 1162)": "-7/40", "(3, 1163)": "16/15", "(3, 1164)": "1/2", "(3, 1165)": "-7663621/97920", "(3, 1166)": "-3063829/97920", "(3, 1167)": "347/60", "(3, 1168)": "4", "(3, 1169)": "-203/60", "(3, 1170)": "-40/9", "(3, 1171)": "-109/180", "(3, 1172)": "-373/360", "(3, 1173)": "-6/5", "(3, 1174)": "-661/180", "(3, 1175)": "1", "(3, 1176)": "-69/10", "(3, 1177)": "-323/180", "(3, 1178)": "-3/2", "(3, 1179)": "-51/10", "(3, 1180)": "6151/180", "(3, 1181)": "-79/40", "(3, 1182)": "-651/80", "(3, 1183)": "-124133/2720", "(3, 1184)": "-14444/45", "(3, 1185)": "-70409/360", "(3, 1186)": "-136/5", "(3, 1187)": "-1246651/12240", "(3, 1188)": "-1310507/14688", "(3, 1189)": "-1246651/16320", "(3, 1191)": "-26/5", "(3, 1192)": "-69/20", "(3, 1193)": "1246651/48960", "(3, 1194)": "-259/20", "(3, 1195)": "-7086097/48960", "(3, 1196)": "17/20", "(3, 1197)": "-6151/180", "(3, 1198)": "-7", "(3, 1199)": "-184181/8160", "(3, 1200)": "9/4", "(3, 1202)": "-1/2", "(3, 1203)": "1/10", "(3, 1204)": "-1/10", "(3, 1205)": "1/10", "(3, 1206)": "1/10", "(3, 1207)": "42/5", "(3, 1208)": "-337/30", "(3, 1209)": "-59/120", "(3, 1210)": "896285119/1762560", "(3, 1211)": "-563/20", "(3, 1212)": "341/120", "(3, 1213)": "24/5", "(3, 1214)": "141/4", "(3, 1215)": "-53/32", "(3, 1216)": "51/8", "(3, 1217)": "15661/80", "(3, 1218)": "-9/20", "(3, 1219)": "-3/40", "(3, 1220)": "-9/40", "(3, 1221)": "3/40", "(3, 1222)": "3/40", "(3, 1223)": "133/80", "(3, 1224)": "727/120", "(3, 1225)": "-5/2", "(3, 1226)": "29/20", "(3, 1227)": "6/5", "(3, 1228)": "379/48", "(3, 1229)": "-3223/80", "(3, 1230)": "127/20", "(3, 1231)": "128/15", "(3, 1232)": "-3/160", "(3, 1233)": "7/10", "(3, 1234)": "-383/120", "(3, 1235)": "-171/160", "(3, 1236)": "-277/120", "(3, 1237)": "1/480", "(3, 1238)": "3", "(3, 1239)": "-27/40", "(3, 1240)": "209/40", "(3, 1241)": "-2261/160", "(3, 1242)": "29/30", "(3, 1243)": "9/40", "(3, 1244)": "-48/5", "(3, 1245)": "1781/540", "(3, 1246)": "-87/40", "(3, 1247)": "-3/2", "(3, 1248)": "-58/15", "(3, 1249)": "86/15", "(3, 1250)": "-5233/240", "(3, 1251)": "-29/20", "(3, 1252)": "559/80", "(3, 1253)": "-29/40", "(3, 1254)": "-18083/2160", "(3, 1255)": "8123/720", "(3, 1256)": "-10271/1080", "(3, 1257)": "-29/15", "(3, 1258)": "133/2160", "(3, 1259)": "-29/30", "(3, 1260)": "-1607/1080", "(3, 1261)": "-13/20", "(3, 1262)": "1", "(3, 1263)": "-29/40", "(3, 1264)": "-1", "(3, 1265)": "-1/2", "(3, 1266)": "-3/20", "(3, 1267)": "-1/20", "(3, 1268)": "-1/20", "(3, 1269)": "-1/20", "(3, 1270)": "-84/5", "(3, 1271)": "43/6", "(3, 1272)": "523/120", "(3, 1273)": "258541/4320", "(3, 1274)": "-51/40", "(3, 1275)": "519/40", "(3, 1276)": "-409/160", "(3, 1277)": "-153/80", "(3, 1278)": "-8909/80", "(3, 1279)": "-32/5", "(3, 1280)": "9/20", "(3, 1281)": "9/40", "(3, 1282)": "3/40", "(3, 1283)": "3/40", "(3, 1284)": "3/40", "(3, 1285)": "-27/80", "(3, 1286)": "-51/40", "(3, 1288)": "51/160", "(3, 1289)": "153/160", "(3, 1290)": "-7033/80", "(3, 1291)": "147/40", "(3, 1292)": "-5731/320", "(3, 1293)": "-5521/240", "(3, 1294)": "-1", "(3, 1295)": "-6079/960", "(3, 1296)": "-6709/240", "(3, 1297)": "-5583/320", "(3, 1298)": "1/2", "(3, 1299)": "249/40", "(3, 1301)": "7201/160", "(3, 1302)": "-273/40", "(3, 1303)": "147/40", "(3, 1306)": "1781/540", "(3, 1308)": "1", "(3, 1311)": "-129/5", "(3, 1312)": "-1561/720", "(3, 1313)": "-4/5", "(3, 1314)": "809/384", "(3, 1315)": "-1277/16", "(3, 1316)": "-37093/1080", "(3, 1317)": "10163/288", "(3, 1318)": "7201/1152", "(3, 1319)": "-4933/864", "(3, 1320)": "-65867/5760", "(3, 1321)": "-146719/4320", "(3, 1322)": "19111/720", "(3, 1323)": "-1949/432", "(3, 1325)": "-1", "(3, 1326)": "33/10", "(3, 1327)": "1", "(3, 1333)": "-132/5", "(3, 1334)": "3/2", "(3, 1335)": "3/40", "(3, 1336)": "60953/864", "(3, 1337)": "7/4", "(3, 1338)": "-49/9", "(3, 1339)": "-5/12", "(3, 1340)": "-3/16", "(3, 1341)": "-2/5", "(3, 1342)": "51/40", "(3, 1343)": "11/20", "(3, 1344)": "-21/20", "(3, 1345)": "9/40", "(3, 1346)": "3/40", "(3, 1347)": "3/40", "(3, 1348)": "3/40", "(3, 1349)": "207/80", "(3, 1350)": "-31457/480", "(3, 1352)": "-1669/160", "(3, 1353)": "3", "(3, 1354)": "79/240", "(3, 1355)": "-3/16", "(3, 1356)": "2676827/23040", "(3, 1357)": "489/40", "(3, 1358)": "-2129821/46080", "(3, 1359)": "-7645/3456", "(3, 1360)": "-55957/2160", "(3, 1361)": "-3921661/138240", "(3, 1362)": "1081/480", "(3, 1363)": "-238139/27648", "(3, 1366)": "-299531/69120", "(3, 1367)": "-1189/320", "(3, 1368)": "-87/4", "(3, 1369)": "3953/180", "(3, 1370)": "-166/45", "(3, 1371)": "-63/10", "(3, 1372)": "341/40", "(3, 1373)": "7/2", "(3, 1374)": "-997/45", "(3, 1375)": "-62/15", "(3, 1376)": "-607/5", "(3, 1377)": "-1929/160", "(3, 1378)": "2/5", "(3, 1379)": "-3885/128", "(3, 1381)": "-139/10", "(3, 1382)": "-981/80", "(3, 1383)": "20659/1920", "(3, 1384)": "-3127/80", "(3, 1385)": "-3899/5760", "(3, 1386)": "65/16", "(3, 1387)": "1423/180", "(3, 1388)": "-677/40", "(3, 1389)": "3/8", "(3, 1390)": "-1", "(3, 1391)": "1669/320", "(3, 1392)": "-3/2", "(3, 1393)": "-1/2", "(3, 1394)": "1/20", "(3, 1395)": "3/20", "(3, 1396)": "-1/20", "(3, 1397)": "-1/20", "(3, 1399)": "5044847/23040", "(3, 1400)": "2862641/46080", "(3, 1401)": "224468441/829440", "(3, 1402)": "-2/5", "(3, 1403)": "22/5", "(3, 1404)": "-917/120", "(3, 1405)": "-439/480", "(3, 1406)": "-577/80", "(3, 1407)": "359/20", "(3, 1408)": "83/10", "(3, 1409)": "3/10", "(3, 1410)": "-3/20", "(3, 1411)": "3/20", "(3, 1412)": "-3/20", "(3, 1413)": "-3/20", "(3, 1414)": "-17/8", "(3, 1415)": "115249/640", "(3, 1416)": "-1/2", "(3, 1417)": "-59/5", "(3, 1419)": "-6019/480", "(3, 1420)": "-411/160", "(3, 1421)": "841573/7680", "(3, 1422)": "853/120", "(3, 1423)": "521359/7680", "(3, 1424)": "1389281/34560", "(3, 1425)": "3754297/69120", "(3, 1426)": "3353239/69120", "(3, 1427)": "407/60", "(3, 1428)": "98021/2160", "(3, 1429)": "-1/2", "(3, 1430)": "141/8", "(3, 1431)": "132709/11520", "(3, 1432)": "-83/10", "(3, 1433)": "-763/80", "(3, 1436)": "-1/20", "(3, 1438)": "59/10", "(3, 1439)": "-1/2", "(3, 1440)": "472/15", "(3, 1441)": "-112/3", "(3, 1442)": "-481/15", "(3, 1443)": "59/15", "(3, 1444)": "-82/15", "(3, 1447)": "-211/120", "(3, 1448)": "-391/160", "(3, 1449)": "59/30", "(3, 1450)": "-5957/480", "(3, 1451)": "59/6", "(3, 1452)": "2383/480", "(3, 1453)": "118/15", "(3, 1454)": "263/120", "(3, 1455)": "-117/20", "(3, 1456)": "13/4", "(3, 1457)": "59/10", "(3, 1458)": "-1/2", "(3, 1459)": "1", "(3, 1461)": "1/10", "(3, 1465)": "-1/10", "(3, 1466)": "1/10", "(3, 1467)": "1/10", "(3, 1468)": "18", "(3, 1469)": "-43047/1024", "(3, 1470)": "573391/30720", "(3, 1471)": "-181726211/1658880", "(3, 1472)": "-435253/36720", "(3, 1473)": "111/16", "(3, 1475)": "731579/58752", "(3, 1476)": "31/8", "(3, 1477)": "139/20", "(3, 1478)": "21/5", "(3, 1479)": "-3/10", "(3, 1480)": "2", "(3, 1481)": "-15/4", "(3, 1482)": "-5123023/97920", "(3, 1483)": "-6255223/97920", "(3, 1484)": "-421/40", "(3, 1485)": "133/60", "(3, 1486)": "-583/80", "(3, 1487)": "-31/6", "(3, 1488)": "-623/120", "(3, 1489)": "-691/240", "(3, 1490)": "5/4", "(3, 1491)": "-1531/240", "(3, 1492)": "-1", "(3, 1493)": "-51/10", "(3, 1494)": "9/40", "(3, 1495)": "-15/8", "(3, 1496)": "-133/40", "(3, 1497)": "147/40", "(3, 1498)": "52733/36720", "(3, 1499)": "-11/8", "(3, 1500)": "-48/5", "(3, 1501)": "-17797/4080", "(3, 1502)": "2", "(3, 1503)": "-3533741/7344", "(3, 1504)": "-309031/1224", "(3, 1505)": "-266/15", "(3, 1506)": "-254281/2040", "(3, 1507)": "-2484691/73440", "(3, 1508)": "-823851/10880", "(3, 1510)": "-133/60", "(3, 1511)": "-133/80", "(3, 1512)": "880019/32640", "(3, 1513)": "-1463/240", "(3, 1514)": "-26367821/293760", "(3, 1515)": "133/240", "(3, 1516)": "-29191/4590", "(3, 1517)": "-133/60", "(3, 1518)": "130829/12240", "(3, 1519)": "-13/4", "(3, 1520)": "15/8", "(3, 1521)": "1/2", "(3, 1522)": "1/2", "(3, 1524)": "1/20", "(3, 1528)": "3/20", "(3, 1529)": "-1/20", "(3, 1530)": "-1/20", "(3, 1531)": "-18/5", "(3, 1532)": "-8/5", "(3, 1533)": "-12/5", "(3, 1534)": "13121681/55080", "(3, 1535)": "41/90", "(3, 1536)": "-3840533/103680", "(3, 1537)": "-6711119/146880", "(3, 1538)": "41/18", "(3, 1539)": "-69226319/46080", "(3, 1540)": "32553871/207360", "(3, 1542)": "5/24", "(3, 1543)": "-15/2", "(3, 1544)": "10", "(3, 1546)": "12487/9216", "(3, 1547)": "573391/23040", "(3, 1548)": "606077/8640", "(3, 1549)": "-703393/11520", "(3, 1550)": "-117/40", "(3, 1551)": "4/5", "(3, 1552)": "1021383053/7050240", "(3, 1553)": "420204661/3133440", "(3, 1554)": "63943/3072", "(3, 1555)": "-6459109/69120", "(3, 1556)": "-9563159/130560", "(3, 1557)": "-34525225/470016", "(3, 1558)": "-971729/8640", "(3, 1559)": "314789/11520", "(3, 1560)": "-4699639/220320", "(3, 1561)": "-111745/20736", "(3, 1562)": "-829/360", "(3, 1563)": "113/90", "(3, 1564)": "-8308/1377", "(3, 1565)": "34566977/352512", "(3, 1566)": "871/180", "(3, 1567)": "59/90", "(3, 1568)": "3715723/24480", "(3, 1569)": "11709233/881280", "(3, 1570)": "1783/720", "(3, 1571)": "-523/90", "(3, 1572)": "-1837277/73440", "(3, 1573)": "102939127/3525120", "(3, 1574)": "935/48", "(3, 1575)": "-1/10", "(3, 1576)": "-35479163/414720", "(3, 1577)": "-1012979215/5640192", "(3, 1578)": "2324609/23040", "(3, 1579)": "-2862641/34560", "(3, 1580)": "-100623907/207360", "(3, 1581)": "3938237/103680", "(3, 1582)": "-15836881/138240", "(3, 1583)": "-573391/23040", "(3, 1584)": "-2527/40", "(3, 1585)": "226245947/881280", "(3, 1586)": "-397730639/3525120", "(3, 1587)": "633/40", "(3, 1588)": "16/5", "(3, 1589)": "-127/128", "(3, 1590)": "819421/36720", "(3, 1591)": "-5843/1920", "(3, 1592)": "-12011/816", "(3, 1593)": "869833/97920", "(3, 1594)": "85948823/92160", "(3, 1595)": "889/64", "(3, 1596)": "-93257/1920", "(3, 1597)": "76429/216", "(3, 1598)": "11936465/55296", "(3, 1599)": "5092267/73440", "(3, 1600)": "-11887/192", "(3, 1601)": "304493/195840", "(3, 1602)": "793/1280", "(3, 1603)": "2527/40", "(3, 1604)": "-819421/36720", "(3, 1605)": "-889/64", "(3, 1606)": "12011/816", "(3, 1607)": "5092267/73440", "(3, 1608)": "-11887/192", "(3, 1609)": "-11/2", "(3, 1610)": "-10", "(3, 1611)": "44283101/69120", "(3, 1613)": "-9253/2880", "(3, 1614)": "-9179/864", "(3, 1615)": "21581/2880", "(3, 1616)": "-16289/1440", "(3, 1617)": "80789/3240", "(3, 1618)": "269681/3240", "(3, 1619)": "-7837/288", "(3, 1620)": "-19129/720", "(3, 1621)": "-173/40", "(3, 1622)": "16/5", "(3, 1623)": "-10797/160", "(3, 1624)": "11/10", "(3, 1625)": "6/5", "(3, 1626)": "12/5", "(3, 1627)": "-113/2", "(3, 1628)": "-13/10", "(3, 1629)": "4/5", "(3, 1630)": "-81/32", "(3, 1631)": "28223/2880", "(3, 1632)": "3884/135", "(3, 1633)": "25871/2880", "(3, 1634)": "446/45", "(3, 1635)": "568/45", "(3, 1636)": "-100759/2160", "(3, 1637)": "26419/1440", "(3, 1638)": "5317/720", "(3, 1639)": "7/45", "(3, 1640)": "12", "(3, 1641)": "331/10", "(3, 1642)": "18", "(3, 1643)": "-293/20", "(3, 1644)": "-886021/881280", "(3, 1645)": "3900929/48960", "(3, 1646)": "-1642147/73440", "(3, 1647)": "21347/320", "(3, 1648)": "-7961/480", "(3, 1649)": "207259/7680", "(3, 1650)": "-10246573/207360", "(3, 1651)": "23039/459", "(3, 1652)": "-3/4", "(3, 1653)": "2", "(3, 1654)": "-49/12", "(3, 1655)": "-3/2", "(3, 1656)": "11059/960", "(3, 1657)": "379/120", "(3, 1658)": "19394821/138240", "(3, 1659)": "-83/32", "(3, 1660)": "3/5", "(3, 1661)": "49037/7680", "(3, 1662)": "53/10", "(3, 1664)": "-636551/207360", "(3, 1665)": "4697/8640", "(3, 1666)": "-41339/960", "(3, 1667)": "-11309/120", "(3, 1668)": "1099/60", "(3, 1669)": "-26759/3072", "(3, 1670)": "-191669/103680", "(3, 1671)": "-22844717/293760", "(3, 1672)": "-15/2", "(3, 1673)": "20960489/69120", "(3, 1674)": "-15/2", "(3, 1675)": "-84187/6912", "(3, 1676)": "-2739229/27540", "(3, 1677)": "-11935919/220320", "(3, 1678)": "-154621/6480", "(3, 1679)": "-1117/648", "(3, 1680)": "8835607/207360", "(3, 1681)": "-492569/12960", "(3, 1682)": "-165209/22032", "(3, 1683)": "4/5", "(3, 1684)": "13/5", "(3, 1685)": "209239/8160", "(3, 1686)": "13373/816", "(3, 1687)": "5163/320", "(3, 1688)": "-27/5", "(3, 1689)": "25951/2560", "(3, 1690)": "2327539/69120", "(3, 1691)": "187/1440", "(3, 1692)": "32039/4080", "(3, 1693)": "25474243/220320", "(3, 1694)": "245015/11016", "(3, 1695)": "-195017/4896", "(3, 1696)": "263779/48960", "(3, 1697)": "-9142573/414720", "(3, 1698)": "13392511/207360", "(3, 1699)": "-45554089/440640", "(3, 1700)": "19276349/34560", "(3, 1701)": "-14157781/34560", "(3, 1702)": "147811/2040", "(3, 1703)": "-407/180", "(3, 1704)": "-41683/576", "(3, 1705)": "9597779/146880", "(3, 1706)": "711113/12240", "(3, 1707)": "-25765439/220320", "(3, 1708)": "-7/20", "(3, 1709)": "-49/2", "(3, 1710)": "1", "(3, 1711)": "305587/4080", "(3, 1714)": "-13/20", "(3, 1715)": "77/60", "(3, 1716)": "-400759/1836", "(3, 1717)": "2446091/8160", "(3, 1718)": "2483507/14688", "(3, 1719)": "7277653/73440", "(3, 1720)": "1948739/24480", "(3, 1721)": "6235369/48960", "(3, 1722)": "7147/8640", "(3, 1723)": "389/144", "(3, 1724)": "94309333/440640", "(3, 1725)": "22/3", "(3, 1726)": "133/30", "(3, 1727)": "-2", "(3, 1728)": "37/30", "(3, 1729)": "59741/576", "(3, 1730)": "2101/2880", "(3, 1731)": "259/72", "(3, 1732)": "66977/2880", "(3, 1733)": "-23786231/440640", "(3, 1734)": "-4/5", "(3, 1735)": "-3/5", "(3, 1736)": "-49/3", "(3, 1737)": "-6040279/146880", "(3, 1738)": "1828321/29376", "(3, 1739)": "34009/192", "(3, 1740)": "-11/20", "(3, 1741)": "-3/10", "(3, 1742)": "9/10", "(3, 1743)": "-2/15", "(3, 1744)": "-13/12", "(3, 1745)": "-101/48", "(3, 1747)": "-2009629/18360", "(3, 1748)": "516575/9792", "(3, 1749)": "-3319/1440", "(3, 1750)": "-14533/2880", "(3, 1751)": "18541625/88128", "(3, 1752)": "13/6", "(3, 1753)": "-668/15", "(3, 1754)": "7/2", "(3, 1755)": "107/10", "(3, 1756)": "-127/80", "(3, 1757)": "-467/80", "(3, 1758)": "-95/8", "(3, 1759)": "-969539/146880", "(3, 1760)": "-219/80", "(3, 1762)": "67083/320", "(3, 1763)": "-72/5", "(3, 1764)": "841/120", "(3, 1765)": "-6/5", "(3, 1766)": "3/5", "(3, 1767)": "-7975/864", "(3, 1768)": "41/30", "(3, 1769)": "-2/5", "(3, 1770)": "-1781/120", "(3, 1771)": "29/60", "(3, 1772)": "350533/12960", "(3, 1773)": "-2267/240", "(3, 1774)": "-2087/180", "(3, 1775)": "-240883/10880", "(3, 1776)": "8/3", "(3, 1777)": "833/30", "(3, 1778)": "-7", "(3, 1779)": "-557/120", "(3, 1780)": "50627/2160", "(3, 1781)": "-63721/2880", "(3, 1782)": "1569971/24480", "(3, 1783)": "16127/135", "(3, 1784)": "4/5", "(3, 1786)": "-63/20", "(3, 1787)": "-8257/160", "(3, 1788)": "9/10", "(3, 1789)": "-441/80", "(3, 1790)": "-1781/360", "(3, 1791)": "-53/8", "(3, 1792)": "-143819/2880", "(3, 1793)": "11713/2880", "(3, 1794)": "-56569/2880", "(3, 1795)": "-4213513/48960", "(3, 1796)": "-26/3", "(3, 1797)": "-5365/24", "(3, 1798)": "-11", "(3, 1799)": "28319/240", "(3, 1800)": "7920263/207360", "(3, 1801)": "-3589/720", "(3, 1802)": "-2187/80", "(3, 1803)": "49/12", "(3, 1804)": "-7/10", "(3, 1805)": "-37/60", "(3, 1806)": "12801/320", "(3, 1807)": "-109/4", "(3, 1808)": "-2027177/17280", "(3, 1809)": "266699/23040", "(3, 1810)": "30967/1440", "(3, 1811)": "-3451/360", "(3, 1813)": "-9676211/103680", "(3, 1814)": "-10836839/146880", "(3, 1815)": "-10", "(3, 1816)": "-4816441/17280", "(3, 1818)": "864415/3456", "(3, 1819)": "-4909/360", "(3, 1820)": "-17/20", "(3, 1821)": "-1", "(3, 1822)": "-6/5", "(3, 1824)": "-73/15", "(3, 1825)": "3915127/27648", "(3, 1826)": "-9/10", "(3, 1827)": "829/60", "(3, 1828)": "13469029/69120", "(3, 1829)": "3507179/69120", "(3, 1831)": "59/15", "(3, 1833)": "-65941/36720", "(3, 1834)": "23/2", "(3, 1835)": "64657367/69120", "(3, 1836)": "15/2", "(3, 1837)": "-13428839/34560", "(3, 1838)": "11/20", "(3, 1839)": "-34893/2720", "(3, 1840)": "-1/10", "(3, 1841)": "-216/5", "(3, 1842)": "667147/2880", "(3, 1843)": "17/10", "(3, 1845)": "-1/10", "(3, 1846)": "13/10", "(3, 1847)": "-1323/80", "(3, 1848)": "77988959/146880", "(3, 1850)": "-19/2", "(3, 1851)": "-6983/60", "(3, 1852)": "-3/2", "(3, 1853)": "2827/60", "(3, 1854)": "-15943315/41472", "(3, 1855)": "-47677/6120", "(3, 1857)": "-197239/5760", "(3, 1858)": "-84/5", "(3, 1859)": "37847/720", "(3, 1860)": "-17/5", "(3, 1861)": "-7/5", "(3, 1862)": "-289/30", "(3, 1863)": "-21/2", "(3, 1864)": "115739/720", "(3, 1865)": "-431/30", "(3, 1866)": "-127/10", "(3, 1867)": "102443/1440", "(3, 1868)": "-4492560043/18800640", "(3, 1869)": "687/80", "(3, 1870)": "-17/5", "(3, 1871)": "49/6", "(3, 1872)": "3", "(3, 1873)": "-63413/2040", "(3, 1874)": "-379/60", "(3, 1875)": "-2591477/3456", "(3, 1876)": "-321/160", "(3, 1877)": "41/8", "(3, 1878)": "-5449/720", "(3, 1879)": "277895/6912", "(3, 1880)": "49/9", "(3, 1881)": "377/80", "(3, 1882)": "-49/9", "(3, 1884)": "195704773/1762560", "(3, 1885)": "9/2", "(3, 1886)": "-26/5", "(3, 1887)": "-14018/765", "(3, 1888)": "43121/816", "(3, 1889)": "-67273/2040", "(3, 1890)": "-5720509/17280", "(3, 1891)": "9/5", "(3, 1892)": "6659/120", "(3, 1893)": "-1840403/8640", "(3, 1894)": "-402545/2304", "(3, 1895)": "-706517/14688", "(3, 1896)": "2924/45", "(3, 1897)": "-1873/136", "(3, 1898)": "508962559/3525120", "(3, 1899)": "-10", "(3, 1900)": "2852509/12240", "(3, 1901)": "2", "(3, 1902)": "-645817/4080", "(3, 1903)": "111541/2040", "(3, 1904)": "181/45", "(3, 1905)": "17/20", "(3, 1906)": "-51/5", "(3, 1907)": "-56/9", "(3, 1908)": "-17/3", "(3, 1909)": "995441/6120", "(3, 1910)": "-153/10", "(3, 1911)": "-1004161/12240", "(3, 1912)": "-43699/9180", "(3, 1913)": "11771473/1175040", "(3, 1914)": "21/10", "(3, 1915)": "-6/5", "(3, 1916)": "5191/60", "(3, 1917)": "23827/136", "(3, 1918)": "-932869/18360", "(3, 1919)": "764603/4080", "(3, 1920)": "220/9", "(3, 1921)": "-51/10", "(3, 1922)": "49/5", "(3, 1923)": "358/45", "(3, 1924)": "113/10", "(3, 1925)": "2083187/12240", "(3, 1926)": "69/5", "(3, 1927)": "-27337/360", "(3, 1929)": "-201909563/1762560", "(3, 1930)": "4827/80", "(3, 1931)": "9/5", "(3, 1932)": "13/5", "(3, 1933)": "118047/680", "(3, 1934)": "-17633/120", "(3, 1935)": "853/60", "(3, 1936)": "-757/60", "(3, 1937)": "67/10", "(3, 1938)": "180509/720", "(3, 1939)": "-163/60", "(3, 1940)": "23/15", "(3, 1941)": "29/15", "(3, 1942)": "42047/2160", "(3, 1943)": "-29/30", "(3, 1944)": "40885199/783360", "(3, 1945)": "459/40", "(3, 1946)": "35399/720", "(3, 1948)": "8/5", "(3, 1949)": "23/8", "(3, 1951)": "5571/40", "(3, 1952)": "5913/160", "(3, 1953)": "189/20", "(3, 1954)": "1187/24", "(3, 1955)": "5707/120", "(3, 1956)": "-6691/180", "(3, 1957)": "-5945/108", "(3, 1958)": "-53/4", "(3, 1959)": "-43699/9180", "(3, 1960)": "596978783/3317760", "(3, 1961)": "1297/16", "(3, 1962)": "-323/30", "(3, 1963)": "9/5", "(3, 1964)": "31/60", "(3, 1965)": "43/30", "(3, 1966)": "-1695113/17280", "(3, 1967)": "-1117/160", "(3, 1968)": "9281/120", "(3, 1969)": "695909/11520", "(3, 1970)": "1153009/34560", "(3, 1971)": "-6869107/73440", "(3, 1972)": "863/20", "(3, 1973)": "75863/6120", "(3, 1975)": "53951411/138240", "(3, 1976)": "197/8", "(3, 1977)": "53/5", "(3, 1978)": "-2", "(3, 1979)": "-93/8", "(3, 1980)": "-28/3", "(3, 1981)": "-23850793/34560", "(3, 1982)": "-56/5", "(3, 1983)": "-1823/40", "(3, 1984)": "-6351647/11520", "(3, 1985)": "-578225/1728", "(3, 1986)": "-118/15", "(3, 1987)": "139/8", "(3, 1988)": "14821/2040", "(3, 1990)": "-21/10", "(3, 1991)": "381/40", "(3, 1992)": "-578533493/7050240", "(3, 1993)": "-7861/510", "(3, 1994)": "-23/5", "(3, 1995)": "-2641669/73440", "(3, 1996)": "798467/4080", "(3, 1997)": "629/15", "(3, 1998)": "-15/4", "(3, 1999)": "133/30", "(3, 2000)": "1099/30", "(3, 2001)": "919/60", "(3, 2002)": "4690837/36720", "(3, 2003)": "133/20", "(3, 2004)": "3350977/73440", "(3, 2006)": "-435253/12240", "(3, 2007)": "1593/32", "(3, 2008)": "-879/80", "(3, 2009)": "1307/40", "(3, 2010)": "-2081/480", "(3, 2011)": "-381/80", "(3, 2012)": "435253/24480", "(3, 2013)": "879/160", "(3, 2014)": "-1593/64", "(3, 2015)": "1307/80", "(3, 2016)": "-2081/960", "(3, 2017)": "-23/72", "(3, 2018)": "109/162", "(3, 2019)": "-75727/92160", "(3, 2020)": "-3/10", "(3, 2021)": "-3", "(3, 2022)": "487/40", "(3, 2023)": "-1/10", "(3, 2024)": "3/2", "(3, 2025)": "2419/1920", "(3, 2026)": "6983/180", "(3, 2027)": "5059/1920", "(3, 2028)": "1237/480", "(3, 2029)": "153173/8640", "(3, 2030)": "128183/4320", "(3, 2031)": "-3001/960", "(3, 2032)": "979/120", "(3, 2033)": "-29/60", "(3, 2034)": "657/80", "(3, 2035)": "8/5", "(3, 2036)": "7/5", "(3, 2037)": "271/60", "(3, 2038)": "21/2", "(3, 2039)": "-1019/80", "(3, 2040)": "3/4", "(3, 2041)": "8/5", "(3, 2042)": "-377/80", "(3, 2043)": "-8/5", "(3, 2044)": "-12823/360", "(3, 2045)": "-12/5", "(3, 2046)": "-15271/360", "(3, 2047)": "17/10", "(3, 2048)": "127/20", "(3, 2049)": "-1129/720", "(3, 2050)": "51/10", "(3, 2051)": "51/2", "(3, 2052)": "153/10", "(3, 2053)": "-17/5", "(3, 2054)": "27/5", "(3, 2055)": "7/5", "(3, 2056)": "7/5", "(3, 2057)": "6/5", "(3, 2058)": "-97/5", "(3, 2059)": "-69/5", "(3, 2060)": "92/5", "(3, 2061)": "9121/1080", "(3, 2062)": "7", "(3, 2063)": "-3/10", "(3, 2064)": "-6/5", "(3, 2065)": "-62593/2160", "(3, 2066)": "49/20", "(3, 2067)": "4/5", "(3, 2068)": "-31361/2160", "(3, 2069)": "127037/2160", "(3, 2070)": "-8/5", "(3, 2071)": "-21/10", "(3, 2072)": "117/10", "(3, 2073)": "13421/540", "(3, 2074)": "3/20", "(3, 2075)": "6208/135", "(3, 2076)": "84/5", "(3, 2077)": "-143/10", "(3, 2078)": "9/5", "(3, 2079)": "3/10", "(3, 2080)": "-66", "(3, 2081)": "22/3", "(3, 2082)": "-4/5", "(3, 2083)": "-863/20", "(3, 2084)": "8/5", "(3, 2085)": "-1303/120", "(3, 2086)": "433/60", "(3, 2087)": "-4751/120", "(3, 2088)": "55/12", "(3, 2089)": "111/20", "(3, 2090)": "-139/8", "(3, 2091)": "-133/60", "(3, 2092)": "7/5", "(3, 2093)": "-133/12", "(3, 2094)": "-12/5", "(3, 2095)": "-133/20", "(3, 2096)": "13/90", "(3, 2097)": "683/120", "(3, 2098)": "-19199/640", "(3, 2099)": "293/40", "(3, 2100)": "7683/320", "(3, 2101)": "-9/10", "(3, 2102)": "337633/15360", "(3, 2103)": "4819/1920", "(3, 2104)": "-9483391/293760", "(3, 2105)": "-6771/160", "(3, 2106)": "3309/160", "(3, 2107)": "-105089/46080", "(3, 2108)": "-3928327/46080", "(3, 2109)": "-325619/19584", "(3, 2110)": "23/5", "(3, 2111)": "-49/6", "(3, 2112)": "-43121/816", "(3, 2113)": "-137/15", "(3, 2114)": "5855293/34560", "(3, 2115)": "-9/5", "(3, 2116)": "-253/40", "(3, 2117)": "-17607/2560", "(3, 2118)": "-5150911/69120", "(3, 2119)": "-377/80", "(3, 2120)": "49/9", "(3, 2122)": "-49/3", "(3, 2123)": "645817/4080", "(3, 2125)": "-181/90", "(3, 2126)": "-17/20", "(3, 2127)": "77/15", "(3, 2128)": "-49/9", "(3, 2129)": "49/9", "(3, 2131)": "3/2", "(3, 2132)": "6/5", "(3, 2133)": "49/6", "(3, 2134)": "-9257/80", "(3, 2135)": "679657/7344", "(3, 2136)": "-26897/240", "(3, 2137)": "-110/9", "(3, 2138)": "33/10", "(3, 2139)": "-6/5", "(3, 2140)": "4/15", "(3, 2141)": "-157/60", "(3, 2144)": "-567/80", "(3, 2145)": "-3/5", "(3, 2146)": "-9289/80", "(3, 2147)": "17633/120", "(3, 2148)": "-309/20", "(3, 2149)": "757/120", "(3, 2150)": "-67/10", "(3, 2151)": "-1621/80", "(3, 2152)": "-5/12", "(3, 2153)": "-77/40", "(3, 2154)": "401/80", "(3, 2155)": "-8/5", "(3, 2156)": "-23/8", "(3, 2158)": "-5787/80", "(3, 2159)": "-4411/80", "(3, 2160)": "-6/5", "(3, 2164)": "-687/80", "(3, 2165)": "-3/5", "(3, 2166)": "-2", "(3, 2167)": "-31/60", "(3, 2168)": "-1/5", "(3, 2169)": "1674377/34560", "(3, 2170)": "1117/160", "(3, 2171)": "-253/40", "(3, 2172)": "917/288", "(3, 2173)": "-291947/11520", "(3, 2174)": "-49/9", "(3, 2175)": "49/9", "(3, 2177)": "3/2", "(3, 2178)": "-23/5", "(3, 2179)": "49/6", "(3, 2180)": "2", "(3, 2181)": "93/8", "(3, 2182)": "28/3", "(3, 2183)": "5791793/23040", "(3, 2184)": "13", "(3, 2185)": "253/40", "(3, 2186)": "-34751/23040", "(3, 2187)": "3390971/69120", "(3, 2188)": "-49/9", "(3, 2191)": "13/5", "(3, 2192)": "2641669/73440", "(3, 2193)": "-5837/48", "(3, 2194)": "-629/30", "(3, 2195)": "15/4", "(3, 2196)": "-3/5", "(3, 2197)": "-263/120", "(3, 2198)": "49/18", "(3, 2200)": "7/216", "(3, 2201)": "-801953/103680", "(3, 2202)": "2269745/55296", "(3, 2203)": "329161/6912", "(3, 2204)": "-88109/960", "(3, 2205)": "3/8", "(3, 2206)": "3137611/36720", "(3, 2207)": "586069/36720", "(3, 2208)": "-130391/4320", "(3, 2209)": "12683/432", "(3, 2210)": "520633/34560", "(3, 2211)": "-729127/4608", "(3, 2212)": "-379393/29376", "(3, 2213)": "-2852509/12240", "(3, 2214)": "-38019/680", "(3, 2216)": "51/5", "(3, 2217)": "-1/5", "(3, 2218)": "17/6", "(3, 2219)": "706517/14688", "(3, 2220)": "153/10", "(3, 2221)": "1247249/24480", "(3, 2222)": "-3630397/73440", "(3, 2223)": "-5191/60", "(3, 2224)": "-214517/4080", "(3, 2225)": "-43121/816", "(3, 2226)": "-32427/340", "(3, 2227)": "17/5", "(3, 2228)": "-8", "(3, 2229)": "-1/5", "(3, 2230)": "-23/4", "(3, 2231)": "-69/5", "(3, 2232)": "26989/360", "(3, 2233)": "-61/10", "(3, 2234)": "-3/5", "(3, 2235)": "-13/5", "(3, 2236)": "-216149/4080", "(3, 2237)": "-1/5", "(3, 2238)": "9/10", "(3, 2239)": "-6659/72", "(3, 2240)": "-7/4", "(3, 2241)": "-23/30", "(3, 2242)": "-42047/2160", "(3, 2243)": "29/15", "(3, 2244)": "-9007/360", "(3, 2246)": "3/2", "(3, 2247)": "-9/5", "(3, 2248)": "-33/4", "(3, 2249)": "-3/20", "(3, 2250)": "-5707/240", "(3, 2251)": "5945/108", "(3, 2253)": "-3630397/73440", "(3, 2254)": "-9/2", "(3, 2255)": "323/30", "(3, 2256)": "-2/5", "(3, 2257)": "-1/5", "(3, 2258)": "-4523/160", "(3, 2259)": "-133/4", "(3, 2260)": "1792883/17280", "(3, 2261)": "-1153009/69120", "(3, 2262)": "706517/14688", "(3, 2263)": "-863/20", "(3, 2264)": "11143/6120", "(3, 2265)": "-8/5", "(3, 2266)": "-23/5", "(3, 2267)": "2/5", "(3, 2268)": "143/15", "(3, 2269)": "1089497/6912", "(3, 2270)": "-307/60", "(3, 2271)": "6625727/69120", "(3, 2272)": "571883/2880", "(3, 2273)": "-139/8", "(3, 2274)": "-1251/136", "(3, 2276)": "1307/102", "(3, 2277)": "-2/5", "(3, 2278)": "-107209/1020", "(3, 2279)": "-17/5", "(3, 2280)": "-133/30", "(3, 2281)": "3/5", "(3, 2282)": "-907/120", "(3, 2283)": "-133/20", "(3, 2284)": "-1390801/18360", "(3, 2286)": "-3807259/414720", "(3, 2287)": "170227193/2350080", "(3, 2288)": "704801/4320", "(3, 2289)": "427867/9792", "(3, 2290)": "4010449/48960", "(3, 2291)": "-137/120", "(3, 2292)": "2943569/73440", "(3, 2293)": "58091893/293760", "(3, 2294)": "952259/32640", "(3, 2295)": "-12581197/146880", "(3, 2296)": "11/10", "(3, 2297)": "245/6", "(3, 2298)": "629497/4080", "(3, 2299)": "645817/4080", "(3, 2300)": "213149/510", "(3, 2302)": "-2083187/12240", "(3, 2303)": "227182/765", "(3, 2304)": "1246651/12240", "(3, 2305)": "93/10", "(3, 2306)": "621337/4080", "(3, 2307)": "-37/30", "(3, 2308)": "357/10", "(3, 2309)": "11/10", "(3, 2310)": "-29/15", "(3, 2311)": "29/6", "(3, 2312)": "51/10", "(3, 2315)": "-17/20", "(3, 2317)": "-16511/720", "(3, 2318)": "3893/1440", "(3, 2319)": "14429587/73440", "(3, 2320)": "41/5", "(3, 2321)": "49/6", "(3, 2322)": "-2", "(3, 2323)": "37/30", "(3, 2325)": "51/5", "(3, 2326)": "28/9", "(3, 2327)": "-77/30", "(3, 2328)": "-18055417/73440", "(3, 2329)": "3974833/24480", "(3, 2330)": "22237/480", "(3, 2331)": "9/5", "(3, 2332)": "49/6", "(3, 2333)": "-181/90", "(3, 2334)": "-51/5", "(3, 2335)": "149/45", "(3, 2336)": "4/15", "(3, 2337)": "118/15", "(3, 2338)": "-6973/51", "(3, 2339)": "118/15", "(3, 2340)": "-11/10", "(3, 2341)": "-1882043/12240", "(3, 2342)": "-2", "(3, 2343)": "7084/17", "(3, 2346)": "1/5", "(3, 2347)": "-77/30", "(3, 2348)": "-2244209/18360", "(3, 2349)": "9740411/18360", "(3, 2350)": "853193/8160", "(3, 2351)": "-91/270", "(3, 2352)": "1/360", "(3, 2353)": "-3352321/18360", "(3, 2354)": "301/40", "(3, 2355)": "1303/60", "(3, 2356)": "1/10", "(3, 2357)": "7014599/293760", "(3, 2358)": "1553/384", "(3, 2359)": "-63/64", "(3, 2360)": "6153/640", "(3, 2361)": "-36902149/293760", "(3, 2362)": "-5/2", "(3, 2363)": "6/5", "(3, 2364)": "-227509/36720", "(3, 2365)": "1121/30", "(3, 2366)": "2329/60", "(3, 2367)": "12/5", "(3, 2368)": "-6/5", "(3, 2369)": "-131/5", "(3, 2370)": "1/15", "(3, 2371)": "-1/10", "(3, 2372)": "-29/30", "(3, 2373)": "-11/5", "(3, 2374)": "-217/40", "(3, 2375)": "-23/8", "(3, 2376)": "-51/40", "(3, 2377)": "21/10", "(3, 2378)": "9/2", "(3, 2379)": "6/5", "(3, 2381)": "1246651/12240", "(3, 2382)": "-21/10", "(3, 2383)": "-5/4", "(3, 2384)": "-31/60", "(3, 2385)": "-31/60", "(3, 2386)": "-12/5", "(3, 2387)": "-43/5", "(3, 2388)": "-34/9", "(3, 2389)": "-1/2", "(3, 2390)": "-2083187/12240", "(3, 2391)": "3119/45", "(3, 2392)": "-3/2", "(3, 2393)": "-49/6", "(3, 2394)": "-679/120", "(3, 2395)": "93/8", "(3, 2396)": "2467/120", "(3, 2397)": "-119/9", "(3, 2398)": "9/5", "(3, 2399)": "8", "(3, 2400)": "-191/45", "(3, 2401)": "-73/30", "(3, 2402)": "-6151/90", "(3, 2403)": "-11/10", "(3, 2404)": "-5681/60", "(3, 2405)": "5930863/73440", "(3, 2406)": "739841/14688", "(3, 2407)": "53954/153", "(3, 2408)": "-17/5", "(3, 2410)": "1/5", "(3, 2411)": "34/15", "(3, 2412)": "236659/612", "(3, 2414)": "37/1080", "(3, 2415)": "-563/120", "(3, 2416)": "-48574471/293760", "(3, 2417)": "-314/15", "(3, 2418)": "-7397/192", "(3, 2419)": "-7/40", "(3, 2420)": "6529/180", "(3, 2421)": "4979/480", "(3, 2422)": "-2819/240", "(3, 2423)": "-7957093/97920", "(3, 2424)": "-459/40", "(3, 2425)": "7177/1080", "(3, 2426)": "-281/40", "(3, 2427)": "3/10", "(3, 2428)": "-79/10", "(3, 2429)": "4969/270", "(3, 2430)": "-3/20", "(3, 2431)": "1781/72", "(3, 2432)": "-977/40", "(3, 2433)": "-3/5", "(3, 2434)": "-33/20", "(3, 2435)": "37/30", "(3, 2436)": "9/5", "(3, 2437)": "-1511/12", "(3, 2438)": "481/120", "(3, 2439)": "4/5", "(3, 2440)": "-29/15", "(3, 2441)": "29/30", "(3, 2442)": "-909/40", "(3, 2443)": "-343/120", "(3, 2445)": "1/5", "(3, 2446)": "433/120", "(3, 2447)": "-289/24", "(3, 2448)": "7/8", "(3, 2449)": "43/120", "(3, 2450)": "-29/15", "(3, 2451)": "1", "(3, 2452)": "-13/5", "(3, 2453)": "6048367/73440", "(3, 2454)": "72", "(3, 2455)": "2243/60", "(3, 2456)": "-931/60", "(3, 2457)": "-1/5", "(3, 2458)": "1/10", "(3, 2459)": "29/5", "(3, 2460)": "-59/180", "(3, 2461)": "223/144", "(3, 2462)": "-54893/2160", "(3, 2463)": "919/240", "(3, 2464)": "-1001/120", "(3, 2465)": "7/20", "(3, 2466)": "-20243/11520", "(3, 2467)": "15469/1920", "(3, 2468)": "-1835331/21760", "(3, 2469)": "-459/40", "(3, 2470)": "-149/10", "(3, 2471)": "3/10", "(3, 2472)": "1117/160", "(3, 2473)": "-153/20", "(3, 2474)": "-1187/48", "(3, 2476)": "6691/180", "(3, 2477)": "53/4", "(3, 2478)": "22237/480", "(3, 2479)": "-1711/120", "(3, 2480)": "-5499/80", "(3, 2481)": "13", "(3, 2482)": "153/20", "(3, 2483)": "-5899/240", "(3, 2484)": "-5707/240", "(3, 2487)": "118/15", "(3, 2488)": "-133/60", "(3, 2490)": "-51/40", "(3, 2492)": "15/4", "(3, 2494)": "441/16", "(3, 2495)": "3893/1440", "(3, 2496)": "853193/8160", "(3, 2497)": "-7/180", "(3, 2498)": "-13421/360", "(3, 2499)": "350693/4320", "(3, 2500)": "-167/6", "(3, 2501)": "2987/240", "(3, 2502)": "11/20", "(3, 2503)": "-12461159/138240", "(3, 2504)": "-63096257/587520", "(3, 2505)": "-913/40", "(3, 2506)": "3/5", "(3, 2507)": "-49/6", "(3, 2508)": "2", "(3, 2509)": "1/5", "(3, 2510)": "-72199/34560", "(3, 2511)": "251/15", "(3, 2512)": "465035/6912", "(3, 2513)": "-1001521/69120", "(3, 2514)": "118/15", "(3, 2515)": "-22/45", "(3, 2517)": "21/10", "(3, 2518)": "13/5", "(3, 2519)": "12/5", "(3, 2520)": "31/60", "(3, 2522)": "-133/30", "(3, 2523)": "-1099/60", "(3, 2524)": "46/15", "(3, 2525)": "-4690837/36720", "(3, 2526)": "3956423/73440", "(3, 2528)": "10/27", "(3, 2529)": "-166817/103680", "(3, 2530)": "-309827/27648", "(3, 2531)": "-11286251/69120", "(3, 2532)": "4897/120", "(3, 2534)": "-70481/73440", "(3, 2535)": "3659/120", "(3, 2536)": "-527/30", "(3, 2537)": "133/30", "(3, 2538)": "-1099/60", "(3, 2539)": "-259/30", "(3, 2540)": "-486029/18360", "(3, 2541)": "-13/72", "(3, 2542)": "-2481563/414720", "(3, 2543)": "-634673/92160", "(3, 2544)": "5672503/17280", "(3, 2545)": "1/10", "(3, 2546)": "-3/8", "(3, 2547)": "109/360", "(3, 2548)": "97/720", "(3, 2549)": "-2343043/12240", "(3, 2550)": "-1153/24", "(3, 2551)": "-78853/2448", "(3, 2552)": "3/40", "(3, 2553)": "3593/960", "(3, 2554)": "-31499/480", "(3, 2555)": "-15139/960", "(3, 2556)": "3199/480", "(3, 2557)": "291247/4320", "(3, 2558)": "-79649/4320", "(3, 2559)": "3167/80", "(3, 2560)": "-614/15", "(3, 2561)": "77/20", "(3, 2562)": "-16/5", "(3, 2563)": "-12/5", "(3, 2564)": "-81/32", "(3, 2565)": "-19103/960", "(3, 2566)": "309199/11520", "(3, 2567)": "-185663/1440", "(3, 2568)": "892057/8640", "(3, 2569)": "5059/960", "(3, 2570)": "-12163/3840", "(3, 2571)": "1117/240", "(3, 2572)": "283/240", "(3, 2573)": "-992549/8640", "(3, 2574)": "243331/12960", "(3, 2575)": "-373111/8640", "(3, 2576)": "-1205017/25920", "(3, 2577)": "-3411/80", "(3, 2578)": "254179/5760", "(3, 2579)": "-2021/160", "(3, 2580)": "-4235/144", "(3, 2581)": "-31/60", "(3, 2582)": "-19/90", "(3, 2583)": "84/5", "(3, 2584)": "21/2", "(3, 2585)": "7/5", "(3, 2586)": "102443/1440", "(3, 2587)": "-6/5", "(3, 2588)": "-201034973/2350080", "(3, 2589)": "-575063/8160", "(3, 2590)": "13447573/73440", "(3, 2591)": "-607577/8160", "(3, 2592)": "-257/32", "(3, 2593)": "-6741403/46080", "(3, 2594)": "19289111/69120", "(3, 2595)": "-4189775/29376", "(3, 2596)": "3/4", "(3, 2597)": "49/12", "(3, 2598)": "83/32", "(3, 2599)": "-11059/960", "(3, 2600)": "-7864873/138240", "(3, 2601)": "189621619/1566720", "(3, 2602)": "-34057/2880", "(3, 2603)": "12130477/587520", "(3, 2604)": "69421/480", "(3, 2605)": "-6612737/32640", "(3, 2606)": "83207/1360", "(3, 2607)": "7727873/97920", "(3, 2608)": "-2831/40", "(3, 2609)": "-39841/1920", "(3, 2610)": "-900401/9216", "(3, 2611)": "645047/2592", "(3, 2612)": "2155811/11520", "(3, 2613)": "-97499117/276480", "(3, 2614)": "-255271/6120", "(3, 2615)": "3199873/18360", "(3, 2616)": "-687/80", "(3, 2617)": "-49/6", "(3, 2618)": "321/160", "(3, 2619)": "63413/2040", "(3, 2620)": "49/9", "(3, 2621)": "377/80", "(3, 2622)": "-853/80", "(3, 2623)": "2443759/36720", "(3, 2624)": "5626199/73440", "(3, 2625)": "917041/8640", "(3, 2626)": "94243/8640", "(3, 2627)": "-6143467/46080", "(3, 2628)": "13009397/69120", "(3, 2629)": "1277899/36720", "(3, 2630)": "-4/5", "(3, 2631)": "-209239/8160", "(3, 2632)": "187/1440", "(3, 2633)": "-3561617/16320", "(3, 2634)": "-888949/88128", "(3, 2635)": "-109424/2295", "(3, 2636)": "-31892249/440640", "(3, 2637)": "3095569/36720", "(3, 2638)": "-19445539/146880", "(3, 2639)": "-1279609/19584", "(3, 2640)": "-6228859/440640", "(3, 2641)": "-1824047/138240", "(3, 2642)": "1836932537/14100480", "(3, 2643)": "887867/6912", "(3, 2644)": "-29674517/138240", "(3, 2645)": "-17503117/293760", "(3, 2646)": "694279/11016", "(3, 2647)": "-9/2", "(3, 2648)": "14018/765", "(3, 2649)": "-9/5", "(3, 2650)": "-43121/816", "(3, 2651)": "-706517/14688", "(3, 2652)": "2924/45", "(3, 2653)": "-6", "(3, 2654)": "3764629/24480", "(3, 2655)": "-33/10", "(3, 2656)": "12094811/146880", "(3, 2657)": "-17708827/146880", "(3, 2658)": "77051/1360", "(3, 2659)": "6618313/48960", "(3, 2660)": "7/20", "(3, 2661)": "49/2", "(3, 2663)": "-400759/1836", "(3, 2664)": "270653/12240", "(3, 2665)": "42704521/293760", "(3, 2666)": "486833/16320", "(3, 2667)": "-157733/4080", "(3, 2668)": "1846117/19584", "(3, 2669)": "-14945359/881280", "(3, 2670)": "315233/9180", "(3, 2671)": "11911787/1762560", "(3, 2672)": "-139873/8160", "(3, 2673)": "2245079/195840", "(3, 2674)": "55704329/293760", "(3, 2675)": "-302553703/881280", "(3, 2676)": "10", "(3, 2677)": "-2852509/12240", "(3, 2678)": "-17/20", "(3, 2679)": "645817/4080", "(3, 2680)": "995441/6120", "(3, 2681)": "-153/10", "(3, 2682)": "-2/5", "(3, 2683)": "1845949/73440", "(3, 2684)": "9313/960", "(3, 2685)": "511/160", "(3, 2686)": "-5239/320", "(3, 2687)": "-5139649/36720", "(3, 2688)": "4/5", "(3, 2689)": "49/3", "(3, 2690)": "3/10", "(3, 2691)": "-1828321/29376", "(3, 2692)": "3260677/293760", "(3, 2693)": "65894717/881280", "(3, 2694)": "851933/24480", "(3, 2695)": "-15307609/587520", "(3, 2696)": "-359/30", "(3, 2697)": "11669681/293760", "(3, 2698)": "5929/192", "(3, 2699)": "-24793/11520", "(3, 2700)": "9504913/58752", "(3, 2701)": "-5922313/32640", "(3, 2702)": "-21/10", "(3, 2703)": "-5191/60", "(3, 2704)": "51/10", "(3, 2705)": "932869/18360", "(3, 2706)": "2083187/12240", "(3, 2707)": "69/5", "(3, 2708)": "46/5", "(3, 2709)": "408541/8640", "(3, 2710)": "1313/240", "(3, 2711)": "266/15", "(3, 2712)": "-32976101/293760", "(3, 2713)": "219/80", "(3, 2714)": "-3/5", "(3, 2715)": "72/5", "(3, 2716)": "-1781/120", "(3, 2717)": "795593/8640", "(3, 2718)": "2521907/25920", "(3, 2719)": "4601/480", "(3, 2720)": "-439/72", "(3, 2721)": "10681/480", "(3, 2722)": "901/144", "(3, 2723)": "-7969993/48960", "(3, 2724)": "-197940313/881280", "(3, 2725)": "-4827/80", "(3, 2726)": "-13/5", "(3, 2727)": "-67/10", "(3, 2728)": "17633/120", "(3, 2729)": "29/15", "(3, 2730)": "42047/2160", "(3, 2731)": "-27/5", "(3, 2732)": "-234259/73440", "(3, 2733)": "2903/240", "(3, 2734)": "-124471/24480", "(3, 2735)": "8257/160", "(3, 2736)": "-441/80", "(3, 2737)": "-1781/360", "(3, 2738)": "-10007743/293760", "(3, 2739)": "5985901/235008", "(3, 2740)": "12267/320", "(3, 2741)": "320209/11520", "(3, 2742)": "-3238139/16320", "(3, 2743)": "-92042707/1175040", "(3, 2744)": "-459/40", "(3, 2746)": "-5913/160", "(3, 2747)": "-23/8", "(3, 2748)": "-6691/180", "(3, 2749)": "-5945/108", "(3, 2750)": "-261/20", "(3, 2751)": "3883519/69120", "(3, 2752)": "-14421/640", "(3, 2753)": "2187/80", "(3, 2754)": "-49/12", "(3, 2755)": "30967/1440", "(3, 2756)": "27708977/69120", "(3, 2757)": "-84721793/276480", "(3, 2758)": "25290409/146880", "(3, 2759)": "220692023/3525120", "(3, 2760)": "-1297/16", "(3, 2761)": "323/30", "(3, 2762)": "1117/160", "(3, 2763)": "-31/60", "(3, 2764)": "-6869107/73440", "(3, 2765)": "863/20", "(3, 2766)": "109/160", "(3, 2767)": "86291/2720", "(3, 2768)": "17/20", "(3, 2769)": "9/10", "(3, 2772)": "14473/14688", "(3, 2773)": "83/408", "(3, 2774)": "-197/8", "(3, 2775)": "56/5", "(3, 2776)": "93/8", "(3, 2777)": "-118/15", "(3, 2778)": "139/8", "(3, 2779)": "-557/40", "(3, 2780)": "-11/20", "(3, 2781)": "34893/2720", "(3, 2783)": "216/5", "(3, 2784)": "-1323/80", "(3, 2785)": "21/10", "(3, 2786)": "7861/510", "(3, 2787)": "15/4", "(3, 2788)": "2641669/73440", "(3, 2789)": "4690837/36720", "(3, 2790)": "133/20", "(3, 2791)": "29/2", "(3, 2792)": "97/160", "(3, 2793)": "5347/960", "(3, 2794)": "-9/10", "(3, 2795)": "-391/80", "(3, 2796)": "359/160", "(3, 2797)": "-559/160", "(3, 2798)": "299/80", "(3, 2799)": "51/20", "(3, 2800)": "-11/10", "(3, 2801)": "-29761/720", "(3, 2802)": "-1043/24", "(3, 2803)": "-131/8", "(3, 2804)": "1289/240", "(3, 2805)": "-41/24", "(3, 2806)": "51/10", "(3, 2807)": "-51/20", "(3, 2808)": "51/20", "(3, 2809)": "-51/5", "(3, 2810)": "-21/10", "(3, 2811)": "5", "(3, 2812)": "109/96", "(3, 2813)": "8", "(3, 2814)": "-10333/720", "(3, 2815)": "-2827/96", "(3, 2816)": "1093/48", "(3, 2817)": "-133/60", "(3, 2818)": "301/40", "(3, 2819)": "737/120", "(3, 2820)": "133/120", "(3, 2821)": "1973/60", "(3, 2822)": "-133/120", "(3, 2823)": "337/60", "(3, 2824)": "53/48", "(3, 2825)": "-5347/960", "(3, 2826)": "3/5", "(3, 2827)": "-19/20", "(3, 2828)": "37/10", "(3, 2829)": "73/16", "(3, 2830)": "-49/15", "(3, 2831)": "-7/20", "(3, 2832)": "997/240", "(3, 2833)": "-5059/960", "(3, 2834)": "-3/10", "(3, 2835)": "827/160", "(3, 2836)": "-509/80", "(3, 2837)": "473/160", "(3, 2838)": "1907/480", "(3, 2839)": "-7/20", "(3, 2840)": "-51/5", "(3, 2841)": "49/5", "(3, 2842)": "-51649/2880", "(3, 2843)": "-85601/960", "(3, 2844)": "1633/48", "(3, 2845)": "259/60", "(3, 2846)": "62/15", "(3, 2847)": "623909/8640", "(3, 2848)": "45767/1728", "(3, 2849)": "3917/240", "(3, 2850)": "-1123/120", "(3, 2851)": "-3/5", "(3, 2852)": "-51/4", "(3, 2853)": "-51/10", "(3, 2854)": "-51/20", "(3, 2855)": "-51/20", "(3, 2856)": "-9/2", "(3, 2857)": "9/10", "(3, 2858)": "-209/48", "(3, 2859)": "34/5", "(3, 2860)": "51/10", "(3, 2861)": "-1553/480", "(3, 2862)": "2", "(3, 2863)": "7/10", "(3, 2864)": "-109729/1728", "(3, 2865)": "20581/480", "(3, 2866)": "757/80", "(3, 2867)": "539/120", "(3, 2868)": "-366469/8640", "(3, 2869)": "7481/480", "(3, 2870)": "107/24", "(3, 2871)": "-21/20", "(3, 2872)": "79/5", "(3, 2873)": "293/24", "(3, 2874)": "133/60", "(3, 2875)": "129/40", "(3, 2876)": "-3/16", "(3, 2877)": "-3571/240", "(3, 2878)": "133/120", "(3, 2879)": "-331/80", "(3, 2880)": "-7/8", "(3, 2881)": "22/15", "(3, 2882)": "743/360", "(3, 2883)": "-143303/4896", "(3, 2884)": "71517/5440", "(3, 2885)": "-5223/320", "(3, 2886)": "-194839/138240", "(3, 2887)": "-293089/23040", "(3, 2888)": "595747/16320", "(3, 2889)": "645817/8160", "(3, 2890)": "-123533/3264", "(3, 2891)": "11/10", "(3, 2892)": "-3583/960", "(3, 2893)": "-3401/360", "(3, 2894)": "-661457/5440", "(3, 2895)": "13266779/293760", "(3, 2896)": "-51/40", "(3, 2897)": "-97/20", "(3, 2898)": "20069/1440", "(3, 2899)": "5094371/293760", "(3, 2900)": "301/160", "(3, 2901)": "661/480", "(3, 2902)": "23/480", "(3, 2903)": "-6998459/58752", "(3, 2904)": "-1151/64", "(3, 2905)": "5453/160", "(3, 2906)": "51/160", "(3, 2907)": "532379/6912", "(3, 2908)": "-167/24", "(3, 2909)": "71/32", "(3, 2910)": "137/40", "(3, 2911)": "-1907/360", "(3, 2912)": "-4789/960", "(3, 2913)": "-2457/160", "(3, 2914)": "-16683157/138240", "(3, 2915)": "3102463/23040", "(3, 2916)": "-1463/720", "(3, 2917)": "343/36", "(3, 2918)": "-659/120", "(3, 2919)": "67759/8160", "(3, 2920)": "1461/320", "(3, 2921)": "1047767/11520", "(3, 2922)": "-878663/23040", "(3, 2923)": "382649/9792", "(3, 2925)": "11/10", "(3, 2927)": "49/18", "(3, 2928)": "-98/9", "(3, 2930)": "-629497/16320", "(3, 2931)": "-27/40", "(3, 2932)": "757/180", "(3, 2933)": "233/120", "(3, 2934)": "-5927953/48960", "(3, 2935)": "-1085231/36720", "(3, 2936)": "-17/20", "(3, 2937)": "-353/120", "(3, 2938)": "-4651/480", "(3, 2939)": "19917/160", "(3, 2940)": "7697579/293760", "(3, 2941)": "-61/20", "(3, 2942)": "1861/480", "(3, 2943)": "-6953/360", "(3, 2944)": "-9053881/97920", "(3, 2945)": "-47/320", "(3, 2946)": "437/240", "(3, 2947)": "-15/32", "(3, 2948)": "23407499/293760", "(3, 2949)": "631/320", "(3, 2950)": "-307/240", "(3, 2951)": "161/480", "(3, 2952)": "3091019/24480", "(3, 2953)": "-1141/320", "(3, 2954)": "-3711/160", "(3, 2955)": "-15/8", "(3, 2956)": "-1127/64", "(3, 2957)": "-157/40", "(3, 2958)": "51/160", "(3, 2959)": "221593/7680", "(3, 2960)": "-7171/720", "(3, 2961)": "903617/34560", "(3, 2962)": "43/240", "(3, 2963)": "919/180", "(3, 2964)": "-10789/1440", "(3, 2965)": "408727/4080", "(3, 2966)": "152/15", "(3, 2967)": "51/40", "(3, 2968)": "251/816", "(3, 2969)": "-20159/4080", "(3, 2970)": "-134065/14688", "(3, 2971)": "-167/20", "(3, 2972)": "-17/20", "(3, 2973)": "-353/180", "(3, 2974)": "799/120", "(3, 2975)": "-314461/18360", "(3, 2976)": "2217/32", "(3, 2977)": "-4689/160", "(3, 2978)": "-1373/480", "(3, 2979)": "-351/80", "(3, 2980)": "-9619/960", "(3, 2981)": "9427/480", "(3, 2982)": "-133/240", "(3, 2983)": "154961/1440", "(3, 2984)": "-22391/3060", "(3, 2985)": "40219/4080", "(3, 2986)": "-847351/12240", "(3, 2987)": "29/24", "(3, 2989)": "901399/29376", "(3, 2990)": "-53425/816", "(3, 2991)": "-9675559/146880", "(3, 2992)": "-51193/2448", "(3, 2993)": "357/40", "(3, 2994)": "-688625/29376", "(3, 2995)": "-3834451/73440", "(3, 2996)": "-177/544", "(3, 2997)": "1522301/16320", "(3, 2998)": "3/4", "(3, 3000)": "-1/2", "(3, 3001)": "65/12", "(3, 3002)": "2003987/73440", "(3, 3003)": "-56857/1632", "(3, 3004)": "-17/20", "(3, 3005)": "-68/45", "(3, 3006)": "271/120", "(3, 3007)": "6535669/73440", "(3, 3008)": "-138809/4320", "(3, 3009)": "-8309/240", "(3, 3010)": "381/160", "(3, 3011)": "115151/3264", "(3, 3012)": "-16367/216", "(3, 3013)": "-2407/160", "(3, 3014)": "1339/240", "(3, 3015)": "134531/3264", "(3, 3016)": "2547157/293760", "(3, 3017)": "-635/96", "(3, 3018)": "3576133/97920", "(3, 3019)": "1770223/293760", "(3, 3020)": "6247/480", "(3, 3021)": "3630397/97920", "(3, 3022)": "-45541/1080", "(3, 3023)": "191773/5760", "(3, 3024)": "373103/11520", "(3, 3025)": "9996047/293760", "(3, 3026)": "6107/1632", "(3, 3027)": "-19123/36720", "(3, 3028)": "-13/24", "(3, 3030)": "1259911/24480", "(3, 3031)": "6151/180", "(3, 3032)": "-854843/4896", "(3, 3033)": "29/40", "(3, 3034)": "283/120", "(3, 3035)": "5/3", "(3, 3036)": "-23/20", "(3, 3037)": "-8021543/146880", "(3, 3038)": "-59/10", "(3, 3039)": "21109/960", "(3, 3040)": "-588709/9792", "(3, 3041)": "-1058/85", "(3, 3042)": "2800469/36720", "(3, 3043)": "16/5", "(3, 3045)": "-6/5", "(3, 3046)": "-1544201/8160", "(3, 3047)": "132781/1632", "(3, 3048)": "1246651/24480", "(3, 3049)": "551777/4080", "(3, 3050)": "6151/360", "(3, 3051)": "-1035047/24480", "(3, 3052)": "153/40", "(3, 3053)": "-167/60", "(3, 3054)": "13/5", "(3, 3055)": "-1916779/16320", "(3, 3056)": "91/20", "(3, 3057)": "53/10", "(3, 3058)": "377/60", "(3, 3059)": "-389095/3264", "(3, 3060)": "-18285289/293760", "(3, 3061)": "-287/120", "(3, 3062)": "-4236847/97920", "(3, 3063)": "-26638681/293760", "(3, 3065)": "-8680187/97920", "(3, 3066)": "-6103/2880", "(3, 3067)": "-1967627/293760", "(3, 3068)": "1781/240", "(3, 3069)": "-406631/10880", "(3, 3070)": "-1837591/73440", "(3, 3071)": "-3962617/36720", "(3, 3072)": "209/80", "(3, 3073)": "-629/480", "(3, 3074)": "239/48", "(3, 3075)": "-4441/240", "(3, 3076)": "6/5", "(3, 3077)": "-9649/960", "(3, 3079)": "17/12", "(3, 3080)": "16/15", "(3, 3081)": "-193/15", "(3, 3082)": "-41/20", "(3, 3083)": "-33/160", "(3, 3084)": "-271/120", "(3, 3085)": "9227207/293760", "(3, 3086)": "-17/4", "(3, 3087)": "703/480", "(3, 3088)": "-349/120", "(3, 3089)": "714659/97920", "(3, 3090)": "-1246651/48960", "(3, 3091)": "-5221/960", "(3, 3092)": "-1246651/16320", "(3, 3093)": "-1035511/48960", "(3, 3094)": "1477/960", "(3, 3095)": "-251411/3264", "(3, 3096)": "10379/720", "(3, 3097)": "-5499521/48960", "(3, 3098)": "473/360", "(3, 3099)": "-1248283/16320", "(3, 3100)": "-275/18", "(3, 3101)": "-58913/720", "(3, 3102)": "-339/40", "(3, 3103)": "-209/32", "(3, 3104)": "-113/160", "(3, 3105)": "923/240", "(3, 3106)": "-269/240", "(3, 3107)": "-761/480", "(3, 3108)": "-969/80", "(3, 3109)": "-987/160", "(3, 3110)": "-191/80", "(3, 3111)": "-9/5", "(3, 3112)": "-87/40", "(3, 3113)": "37/160", "(3, 3114)": "213/20", "(3, 3115)": "-137/40", "(3, 3116)": "397/60", "(3, 3117)": "-329/240", "(3, 3118)": "103/120", "(3, 3119)": "-1597/480", "(3, 3120)": "307/192", "(3, 3121)": "-1026083/32640", "(3, 3122)": "15/8", "(3, 3123)": "879/40", "(3, 3124)": "625337/97920", "(3, 3125)": "5521/480", "(3, 3126)": "3153445/19584", "(3, 3129)": "5851/360", "(3, 3130)": "121/360", "(3, 3131)": "328541/36720", "(3, 3132)": "-259/48", "(3, 3133)": "5347/480", "(3, 3134)": "-1", "(3, 3135)": "-309/40", "(3, 3136)": "1139/80", "(3, 3137)": "-713/80", "(3, 3138)": "203/240", "(3, 3139)": "7/10", "(3, 3140)": "-21/2", "(3, 3141)": "-7/5", "(3, 3142)": "-377/80", "(3, 3143)": "51/10", "(3, 3144)": "-29/5", "(3, 3145)": "51157/4320", "(3, 3146)": "616183/4320", "(3, 3147)": "-3907/80", "(3, 3148)": "2711/80", "(3, 3149)": "-41/12", "(3, 3150)": "8/5", "(3, 3151)": "-1129/720", "(3, 3152)": "51/5", "(3, 3153)": "-51/10", "(3, 3154)": "51/10", "(3, 3155)": "-51/10", "(3, 3156)": "153/10", "(3, 3157)": "-11", "(3, 3158)": "52/5", "(3, 3159)": "977/240", "(3, 3160)": "4", "(3, 3161)": "7/5", "(3, 3162)": "-6/5", "(3, 3163)": "-7/5", "(3, 3164)": "-69/5", "(3, 3165)": "-32539/288", "(3, 3166)": "-2659/60", "(3, 3167)": "2661/80", "(3, 3168)": "-98/15", "(3, 3169)": "-92/5", "(3, 3170)": "6/5", "(3, 3171)": "-31361/2160", "(3, 3172)": "52/5", "(3, 3173)": "47/15", "(3, 3174)": "133/60", "(3, 3175)": "-117/10", "(3, 3176)": "6208/135", "(3, 3177)": "12427/240", "(3, 3178)": "-133/60", "(3, 3179)": "-84/5", "(3, 3180)": "-863/20", "(3, 3181)": "263/60", "(3, 3182)": "-8/5", "(3, 3183)": "-139/8", "(3, 3184)": "-133/20", "(3, 3185)": "-1391/60", "(3, 3186)": "3323/180", "(3, 3187)": "-5597/340", "(3, 3188)": "2313/80", "(3, 3189)": "5491613/34560", "(3, 3190)": "-542669/8640", "(3, 3191)": "-1833209/24480", "(3, 3192)": "49/6", "(3, 3193)": "9/5", "(3, 3194)": "43121/816", "(3, 3195)": "-377/80", "(3, 3197)": "123533/1632", "(3, 3198)": "-61/20", "(3, 3199)": "3583/480", "(3, 3200)": "1297/60", "(3, 3201)": "661457/2720", "(3, 3202)": "49/3", "(3, 3203)": "17/20", "(3, 3204)": "-645817/4080", "(3, 3205)": "-49/9", "(3, 3206)": "-14896319/146880", "(3, 3207)": "-2/5", "(3, 3208)": "-1261/240", "(3, 3209)": "17017/720", "(3, 3210)": "137653/48960", "(3, 3211)": "-3/2", "(3, 3212)": "-49/6", "(3, 3213)": "-33/10", "(3, 3214)": "-679657/7344", "(3, 3215)": "-2091/160", "(3, 3216)": "-317/48", "(3, 3217)": "-10/3", "(3, 3218)": "56789881/146880", "(3, 3219)": "567/80", "(3, 3220)": "67/10", "(3, 3221)": "-17633/120", "(3, 3222)": "847/20", "(3, 3223)": "-711/16", "(3, 3224)": "249/80", "(3, 3225)": "4411/80", "(3, 3226)": "23/8", "(3, 3227)": "-179197/1080", "(3, 3228)": "697/36", "(3, 3229)": "687/80", "(3, 3230)": "-1117/160", "(3, 3231)": "31/60", "(3, 3232)": "-49/9", "(3, 3233)": "-8467/720", "(3, 3234)": "-3/2", "(3, 3235)": "-49/6", "(3, 3236)": "-13", "(3, 3237)": "-93/8", "(3, 3239)": "-15/4", "(3, 3240)": "-2641669/73440", "(3, 3241)": "-65677/408", "(3, 3242)": "-304/15", "(3, 3243)": "-3817669/73440", "(3, 3244)": "860975/14688", "(3, 3245)": "34847/2040", "(3, 3246)": "-5035753/36720", "(3, 3247)": "2852509/12240", "(3, 3248)": "706517/14688", "(3, 3249)": "153/10", "(3, 3250)": "-145157/4080", "(3, 3251)": "17/10", "(3, 3252)": "353/90", "(3, 3253)": "-1283/60", "(3, 3254)": "-277213/4590", "(3, 3255)": "5191/60", "(3, 3256)": "43121/816", "(3, 3257)": "-69/5", "(3, 3258)": "-27101/160", "(3, 3259)": "8971/120", "(3, 3260)": "-661/40", "(3, 3261)": "46181/544", "(3, 3262)": "61/10", "(3, 3263)": "13/5", "(3, 3264)": "-42047/2160", "(3, 3265)": "-686983/146880", "(3, 3266)": "-9427/240", "(3, 3267)": "3684661/48960", "(3, 3269)": "9/5", "(3, 3270)": "5945/108", "(3, 3271)": "-3760441/34560", "(3, 3272)": "-309081/5440", "(3, 3273)": "9/2", "(3, 3274)": "-323/30", "(3, 3275)": "706517/14688", "(3, 3276)": "-863/20", "(3, 3277)": "-11763/680", "(3, 3278)": "8/5", "(3, 3279)": "-139/8", "(3, 3280)": "-1307/102", "(3, 3281)": "-133/20", "(3, 3282)": "653501/4080", "(3, 3283)": "1246651/12240", "(3, 3284)": "-1231759/12240", "(3, 3285)": "6151/180", "(3, 3286)": "7251/1360", "(3, 3287)": "-11/10", "(3, 3288)": "-245/6", "(3, 3290)": "-645817/4080", "(3, 3291)": "-2083187/12240", "(3, 3292)": "91/10", "(3, 3293)": "419/60", "(3, 3294)": "71/12", "(3, 3295)": "-1916779/8160", "(3, 3296)": "-93/10", "(3, 3297)": "-29/15", "(3, 3298)": "13340303/146880", "(3, 3299)": "-59/15", "(3, 3300)": "-2757371/48960", "(3, 3301)": "17/20", "(3, 3302)": "-16511/720", "(3, 3303)": "-158701/8160", "(3, 3304)": "7434197/48960", "(3, 3305)": "-41/5", "(3, 3306)": "-49/6", "(3, 3307)": "-18055417/73440", "(3, 3308)": "-33593/540", "(3, 3309)": "-9/5", "(3, 3310)": "-49/6", "(3, 3311)": "118/15", "(3, 3312)": "11/10", "(3, 3313)": "1882043/12240", "(3, 3315)": "-2244209/18360", "(3, 3316)": "-89/10", "(3, 3317)": "-1387/240", "(3, 3318)": "109/20", "(3, 3319)": "8682527/146880", "(3, 3320)": "5/2", "(3, 3321)": "6/5", "(3, 3322)": "-1121/30", "(3, 3323)": "1035511/24480", "(3, 3324)": "-3673/480", "(3, 3325)": "-251411/1632", "(3, 3326)": "-9/2", "(3, 3327)": "23/8", "(3, 3328)": "-10991/360", "(3, 3329)": "5456273/24480", "(3, 3330)": "21/10", "(3, 3331)": "31/60", "(3, 3332)": "-2083187/12240", "(3, 3333)": "-15623/360", "(3, 3334)": "3/2", "(3, 3335)": "49/6", "(3, 3336)": "-9/5", "(3, 3337)": "-93/8", "(3, 3338)": "11/10", "(3, 3339)": "5681/60", "(3, 3341)": "-739841/14688", "(3, 3342)": "-321/10", "(3, 3343)": "-667/80", "(3, 3344)": "-229/80", "(3, 3345)": "459/40", "(3, 3346)": "79/10", "(3, 3347)": "1781/72", "(3, 3348)": "-3241/48", "(3, 3349)": "71/8", "(3, 3350)": "977/40", "(3, 3351)": "-29/15", "(3, 3352)": "-2717/240", "(3, 3353)": "909/40", "(3, 3355)": "-1", "(3, 3356)": "13/5", "(3, 3357)": "-72", "(3, 3358)": "-441/10", "(3, 3359)": "150253/2448", "(3, 3360)": "459/40", "(3, 3361)": "-1117/160", "(3, 3362)": "6691/180", "(3, 3364)": "-13", "(3, 3367)": "-15/4", "(3, 3368)": "441/16", "(3, 3369)": "-389359/12240", "(3, 3370)": "913/40", "(3, 3371)": "49/6", "(3, 3372)": "118/15", "(3, 3373)": "-21/10", "(3, 3374)": "-13/5", "(3, 3375)": "-4690837/36720", "(3, 3376)": "319/40", "(3, 3377)": "-147/16", "(3, 3378)": "-171/80", "(3, 3379)": "83/48", "(3, 3380)": "-3/5", "(3, 3381)": "-1", "(3, 3382)": "12/5", "(3, 3383)": "-7/5", "(3, 3384)": "7/4", "(3, 3385)": "307/80", "(3, 3386)": "-271/80", "(3, 3387)": "21/10", "(3, 3388)": "3/4", "(3, 3389)": "-3/2", "(3, 3390)": "-319/80", "(3, 3391)": "-51/5", "(3, 3392)": "51/10", "(3, 3393)": "-51/10", "(3, 3394)": "51/10", "(3, 3395)": "46/5", "(3, 3396)": "-7", "(3, 3397)": "4", "(3, 3398)": "-4", "(3, 3399)": "123907/1440", "(3, 3400)": "6121/120", "(3, 3401)": "-1859/120", "(3, 3402)": "133/30", "(3, 3403)": "-53/4", "(3, 3404)": "371/120", "(3, 3405)": "-133/60", "(3, 3406)": "-979/120", "(3, 3407)": "133/60", "(3, 3408)": "-5/12", "(3, 3409)": "-51/10", "(3, 3410)": "51/10", "(3, 3411)": "51/10", "(3, 3412)": "-3/5", "(3, 3413)": "32/5", "(3, 3414)": "-4", "(3, 3415)": "-12/5", "(3, 3416)": "-4", "(3, 3417)": "21/5", "(3, 3418)": "-15/4", "(3, 3419)": "-233/10", "(3, 3420)": "133/60", "(3, 3421)": "-133/60", "(3, 3422)": "-87/20", "(3, 3423)": "-133/60", "(3, 3426)": "-11/45", "(3, 3427)": "-233/60", "(3, 3428)": "-49/18", "(3, 3429)": "213497/4080", "(3, 3430)": "409/60", "(3, 3431)": "-37/45", "(3, 3432)": "10/3", "(3, 3433)": "297/160", "(3, 3434)": "-31/20", "(3, 3435)": "407/240", "(3, 3436)": "-42849/544", "(3, 3437)": "5707/160", "(3, 3438)": "-121/40", "(3, 3440)": "-3339217/34560", "(3, 3441)": "839/72", "(3, 3442)": "-257/45", "(3, 3443)": "-653977/4080", "(3, 3445)": "2", "(3, 3446)": "645817/2720", "(3, 3450)": "-49/18", "(3, 3452)": "49/18", "(3, 3453)": "1/5", "(3, 3454)": "23/15", "(3, 3455)": "-33/5", "(3, 3456)": "-1690483/29376", "(3, 3457)": "183/40", "(3, 3458)": "51/40", "(3, 3459)": "41/30", "(3, 3460)": "29/30", "(3, 3461)": "343/40", "(3, 3462)": "-3/5", "(3, 3463)": "3/20", "(3, 3464)": "-153/80", "(3, 3465)": "209/240", "(3, 3466)": "-53/40", "(3, 3467)": "59/16", "(3, 3468)": "3/20", "(3, 3471)": "127/45", "(3, 3472)": "-29/20", "(3, 3474)": "1603/45", "(3, 3475)": "-6151/180", "(3, 3476)": "-476999/12240", "(3, 3477)": "-153/20", "(3, 3478)": "91/15", "(3, 3479)": "-91/15", "(3, 3480)": "-29/30", "(3, 3481)": "3630397/73440", "(3, 3484)": "7481/1360", "(3, 3485)": "-2147671/36720", "(3, 3486)": "6787/108", "(3, 3487)": "87/10", "(3, 3488)": "-41/10", "(3, 3489)": "81/20", "(3, 3490)": "1/4", "(3, 3491)": "-683/180", "(3, 3492)": "-3107/90", "(3, 3493)": "1402/45", "(3, 3494)": "165/8", "(3, 3495)": "667/80", "(3, 3496)": "133/40", "(3, 3497)": "1127/120", "(3, 3498)": "-167/60", "(3, 3499)": "17/6", "(3, 3500)": "-5521/240", "(3, 3501)": "-3630397/48960", "(3, 3503)": "-51281/12240", "(3, 3504)": "47/30", "(3, 3505)": "38/15", "(3, 3506)": "-1246651/12240", "(3, 3508)": "-6151/180", "(3, 3509)": "-38/15", "(3, 3510)": "6151/180", "(3, 3511)": "-29/20", "(3, 3512)": "-149/12", "(3, 3513)": "23/12", "(3, 3514)": "-209/60", "(3, 3515)": "59/15", "(3, 3516)": "1407911/48960", "(3, 3518)": "342875/7344", "(3, 3519)": "35/12", "(3, 3520)": "-5/3", "(3, 3521)": "-3/20", "(3, 3522)": "1246651/8160", "(3, 3523)": "308/9", "(3, 3524)": "21/5", "(3, 3525)": "29/20", "(3, 3526)": "37/12", "(4, 16)": "-440/9", "(4, 23)": "770/9", "(4, 27)": "-2075/54", "(4, 29)": "-55/2", "(4, 31)": "80120/1053", "(4, 37)": "-3145/1053", "(4, 40)": "-95/3", "(4, 41)": "-25/2", "(4, 45)": "55/9", "(4, 46)": "25/18", "(4, 50)": "440/9", "(4, 51)": "770/9", "(4, 64)": "55/9", "(4, 75)": "-485/9", "(4, 77)": "-21985/1053", "(4, 80)": "25/2", "(4, 81)": "325/18", "(4, 84)": "5", "(4, 85)": "-5", "(4, 86)": "-55/9", "(4, 88)": "-25/18", "(4, 89)": "5/3", "(4, 93)": "-25/3", "(4, 95)": "-505/36", "(4, 96)": "-55/6", "(4, 99)": "-5/6", "(4, 100)": "580/9", "(4, 101)": "10/3", "(4, 102)": "5", "(4, 103)": "-5/3", "(4, 104)": "25/12", "(4, 105)": "25/4", "(4, 106)": "10/3", "(4, 107)": "100/9", "(4, 108)": "635/18", "(4, 111)": "80/3", "(4, 112)": "10/9", "(4, 113)": "565/27", "(4, 114)": "-5/3", "(4, 115)": "70/3", "(4, 116)": "5/6", "(4, 117)": "-55/3", "(4, 119)": "-115/27", "(4, 120)": "20/3", "(4, 123)": "-20/3", "(4, 124)": "-4720/27", "(4, 126)": "-920/9", "(4, 129)": "-425/36", "(4, 130)": "-110/9", "(4, 131)": "-65/6", "(4, 132)": "-685/108", "(4, 133)": "-635/18", "(4, 134)": "-755/36", "(4, 135)": "5/2", "(4, 136)": "-15", "(4, 137)": "-15", "(4, 139)": "-25/3", "(4, 140)": "-25/6", "(4, 141)": "-5", "(4, 143)": "-6730/27", "(4, 144)": "-1465/27", "(4, 145)": "97975/162", "(4, 146)": "35/81", "(4, 147)": "-7180/81", "(4, 148)": "5860/81", "(4, 149)": "-715/27", "(4, 150)": "-5/2", "(4, 152)": "4895/162", "(4, 154)": "-1195/54", "(4, 155)": "95/54", "(4, 156)": "-10/9", "(4, 157)": "2275/27", "(4, 158)": "5555/81", "(4, 160)": "12580/27", "(4, 162)": "-8950/27", "(4, 163)": "100/3", "(4, 166)": "85/9", "(4, 168)": "-4520/27", "(4, 170)": "230/9", "(4, 171)": "-650/3", "(4, 172)": "-2120/27", "(4, 173)": "575/27", "(4, 174)": "340/9", "(4, 175)": "-1720/27", "(4, 176)": "-40/3", "(4, 178)": "-610/9", "(4, 180)": "-340/9", "(4, 184)": "-85/9", "(4, 186)": "2260/27", "(4, 190)": "-10/3", "(4, 195)": "-230/9", "(4, 197)": "1060/27", "(4, 198)": "-340/9", "(4, 199)": "1180/27", "(4, 202)": "290/9", "(4, 203)": "-575/27", "(4, 204)": "1045/9", "(4, 205)": "35/27", "(4, 207)": "-265/9", "(4, 208)": "-85/9", "(4, 209)": "-25/3", "(4, 212)": "-100/3", "(4, 213)": "-265/9", "(4, 214)": "-40/3", "(4, 216)": "-280/3", "(4, 218)": "-10/3", "(4, 219)": "-40/3", "(4, 223)": "40/3", "(4, 224)": "10/3", "(4, 225)": "35/27", "(4, 226)": "-100/3", "(4, 231)": "-230/9", "(4, 232)": "100", "(4, 233)": "-575/27", "(4, 234)": "10/3", "(4, 235)": "1180/27", "(4, 241)": "2260/27", "(4, 243)": "230/9", "(4, 244)": "350/3", "(4, 245)": "1060/27", "(4, 248)": "-640/27", "(4, 251)": "-25/3", "(4, 255)": "3775/27", "(4, 257)": "230/9", "(4, 258)": "-1705/81", "(4, 259)": "4520/27", "(4, 262)": "220/9", "(4, 263)": "130/27", "(4, 264)": "-35/18", "(4, 265)": "3925/324", "(4, 267)": "520/81", "(4, 268)": "-20/3", "(4, 269)": "275/81", "(4, 270)": "5", "(4, 271)": "-385/54", "(4, 272)": "365/36", "(4, 273)": "-760/27", "(4, 274)": "-415/108", "(4, 275)": "-1015/162", "(4, 276)": "-30", "(4, 277)": "18935/324", "(4, 278)": "-5180/27", "(4, 279)": "5905/162", "(4, 280)": "565/54", "(4, 281)": "-5360/81", "(4, 282)": "-100/3", "(4, 285)": "-85/9", "(4, 286)": "575/27", "(4, 287)": "340/9", "(4, 288)": "-20", "(4, 289)": "-5/2", "(4, 290)": "-5", "(4, 291)": "-40/3", "(4, 292)": "25/3", "(4, 293)": "-35/9", "(4, 294)": "445/18", "(4, 295)": "-5/3", "(4, 296)": "80/3", "(4, 297)": "35", "(4, 298)": "40/3", "(4, 299)": "65/9", "(4, 300)": "65/9", "(4, 301)": "565/27", "(4, 302)": "5/6", "(4, 303)": "-85/18", "(4, 304)": "25/36", "(4, 305)": "5/6", "(4, 306)": "635/18", "(4, 307)": "-3035/54", "(4, 308)": "25/12", "(4, 309)": "565/27", "(4, 310)": "-5/3", "(4, 311)": "-65/6", "(4, 312)": "505/36", "(4, 313)": "5/6", "(4, 314)": "605/18", "(4, 315)": "-955/54", "(4, 316)": "-25/12", "(4, 317)": "295/27", "(4, 319)": "-145/6", "(4, 320)": "-5/2", "(4, 321)": "80/3", "(4, 322)": "-1285/27", "(4, 323)": "-295/27", "(4, 324)": "580/27", "(4, 325)": "25/6", "(4, 326)": "-145/6", "(4, 327)": "-5/2", "(4, 328)": "50/3", "(4, 329)": "-755/27", "(4, 330)": "1385/54", "(4, 331)": "65/6", "(4, 332)": "1195/54", "(4, 333)": "-755/54", "(4, 334)": "-1760/27", "(4, 335)": "130/27", "(4, 336)": "320/9", "(4, 337)": "-1105/54", "(4, 338)": "-535/18", "(4, 339)": "55/6", "(4, 340)": "5/2", "(4, 341)": "-5/6", "(4, 342)": "-25/6", "(4, 343)": "-50/9", "(4, 344)": "25/2", "(4, 345)": "-70/3", "(4, 347)": "-65/6", "(4, 348)": "215/18", "(4, 349)": "-215/18", "(4, 350)": "25/4", "(4, 351)": "-65/6", "(4, 352)": "-55/18", "(4, 353)": "-115/18", "(4, 354)": "25/4", "(4, 355)": "685/108", "(4, 356)": "-5/6", "(4, 357)": "-425/36", "(4, 358)": "-35/108", "(4, 359)": "5/6", "(4, 360)": "-425/36", "(4, 361)": "-905/18", "(4, 362)": "-3805/108", "(4, 363)": "-275/18", "(4, 364)": "-1985/108", "(4, 365)": "475/54", "(4, 366)": "-845/54", "(4, 367)": "10/3", "(4, 368)": "-140/9", "(4, 369)": "-70/3", "(4, 370)": "40/3", "(4, 371)": "-130/9", "(4, 372)": "100/9", "(4, 373)": "-340/9", "(4, 374)": "-1130/27", "(4, 375)": "-5/3", "(4, 376)": "-10/3", "(4, 377)": "-265/18", "(4, 378)": "5", "(4, 379)": "-695/9", "(4, 380)": "3215/27", "(4, 381)": "-25/6", "(4, 385)": "85/9", "(4, 387)": "-10/3", "(4, 388)": "-590/27", "(4, 390)": "145/3", "(4, 391)": "5", "(4, 392)": "-160/3", "(4, 393)": "2570/27", "(4, 394)": "590/27", "(4, 396)": "-340/9", "(4, 397)": "260/27", "(4, 398)": "-1075/27", "(4, 399)": "1835/27", "(4, 400)": "185/27", "(4, 402)": "-575/27", "(4, 403)": "-100/9", "(4, 404)": "-25", "(4, 405)": "140/3", "(4, 406)": "-25/3", "(4, 408)": "85/9", "(4, 409)": "-65/3", "(4, 410)": "-215/9", "(4, 411)": "-85/9", "(4, 412)": "25/2", "(4, 413)": "100/3", "(4, 414)": "40/3", "(4, 415)": "-10/3", "(4, 416)": "35/54", "(4, 417)": "-5", "(4, 418)": "-425/18", "(4, 420)": "40/3", "(4, 421)": "10/3", "(4, 422)": "845/9", "(4, 423)": "4885/54", "(4, 424)": "100/3", "(4, 428)": "-575/27", "(4, 429)": "10/3", "(4, 430)": "-575/27", "(4, 440)": "5/3", "(4, 441)": "5/3", "(4, 442)": "5/3", "(4, 443)": "80/3", "(4, 444)": "-50/3", "(4, 445)": "100/9", "(4, 446)": "-115/9", "(4, 447)": "100/9", "(4, 448)": "-100/9", "(4, 449)": "-5/3", "(4, 450)": "-130/9", "(4, 452)": "-5/3", "(4, 453)": "-590/9", "(4, 454)": "640/27", "(4, 456)": "10/3", "(4, 457)": "-10/3", "(4, 458)": "10/3", "(4, 459)": "100/9", "(4, 460)": "5/3", "(4, 461)": "5/3", "(4, 462)": "50/3", "(4, 463)": "-5/3", "(4, 464)": "5/3", "(4, 465)": "-25/2", "(4, 466)": "-10/3", "(4, 467)": "-5/3", "(4, 468)": "5", "(4, 470)": "320/27", "(4, 471)": "-320/27", "(4, 472)": "-1160/27", "(4, 474)": "-25/3", "(4, 475)": "65/3", "(4, 476)": "-100/9", "(4, 477)": "100/9", "(4, 478)": "5/3", "(4, 479)": "290/9", "(4, 480)": "-320/27", "(4, 481)": "320/27", "(4, 482)": "-620/27", "(4, 483)": "-10/3", "(4, 484)": "-500/27", "(4, 485)": "115/27", "(4, 486)": "860/27", "(4, 487)": "-5/3", "(4, 488)": "5/3", "(4, 489)": "-5/3", "(4, 491)": "85/9", "(4, 492)": "10/3", "(4, 493)": "425/18", "(4, 494)": "-220/27", "(4, 511)": "-31/2", "(4, 512)": "-22/3", "(4, 513)": "-56/9", "(4, 514)": "-17/3", "(4, 515)": "-40/9", "(4, 516)": "-40/9", "(4, 517)": "-25/6", "(4, 518)": "-32/9", "(4, 519)": "-8/3", "(4, 520)": "-2", "(4, 521)": "-16/9", "(4, 522)": "-4/3", "(4, 523)": "-2/3", "(4, 524)": "2/3", "(4, 525)": "16/9", "(4, 526)": "2", "(4, 527)": "8/3", "(4, 528)": "8/3", "(4, 529)": "1", "(4, 530)": "32/9", "(4, 531)": "56/9", "(4, 532)": "64/9", "(4, 533)": "22/3", "(4, 534)": "1792/9", "(4, 535)": "202/9", "(4, 536)": "82/9", "(4, 537)": "88/9", "(4, 538)": "-16/9", "(4, 539)": "-44/3", "(4, 540)": "-100/9", "(4, 541)": "-32/9", "(4, 542)": "-88/3", "(4, 543)": "184/9", "(4, 544)": "401/18", "(4, 545)": "214/9", "(4, 546)": "-88/3", "(4, 547)": "-184/9", "(4, 548)": "-40/9", "(4, 550)": "85955029/6912", "(4, 551)": "116748727/20736", "(4, 552)": "291391069/62208", "(4, 553)": "47967403/6912", "(4, 554)": "9519911/11016", "(4, 555)": "7627/6", "(4, 556)": "-37988129/22032", "(4, 557)": "-855733/864", "(4, 558)": "671/9", "(4, 559)": "2365/36", "(4, 560)": "383/108", "(4, 561)": "-3689/216", "(4, 562)": "27965/72", "(4, 563)": "6475919/5184", "(4, 564)": "1286921/612", "(4, 565)": "-325913/1296", "(4, 566)": "-495/4", "(4, 567)": "10973/216", "(4, 568)": "1184983/5508", "(4, 569)": "-14095/144", "(4, 570)": "-113/27", "(4, 571)": "2101/16524", "(4, 572)": "22445/432", "(4, 573)": "-65/36", "(4, 574)": "563323/1836", "(4, 575)": "3092671/11016", "(4, 576)": "1229/6", "(4, 577)": "8585/36", "(4, 578)": "5917/144", "(4, 579)": "7933/144", "(4, 580)": "-33709/144", "(4, 581)": "-404/9", "(4, 582)": "-14/3", "(4, 583)": "-2039/18", "(4, 584)": "-18529/324", "(4, 585)": "123497/8262", "(4, 586)": "1937825/10368", "(4, 587)": "3881/24", "(4, 588)": "565/9", "(4, 589)": "-3469/72", "(4, 590)": "-481/18", "(4, 591)": "-1915/27", "(4, 592)": "-2897/288", "(4, 593)": "200/9", "(4, 594)": "-736/27", "(4, 595)": "-33781/288", "(4, 596)": "2761/432", "(4, 597)": "6781/72", "(4, 598)": "-5/9", "(4, 599)": "-1765/72", "(4, 600)": "-539/18", "(4, 601)": "598/27", "(4, 603)": "-37697/432", "(4, 604)": "-145/9", "(4, 605)": "-8/3", "(4, 606)": "-8/3", "(4, 607)": "656/9", "(4, 608)": "-359/72", "(4, 609)": "232/9", "(4, 610)": "-2251/9", "(4, 611)": "-1813/36", "(4, 612)": "-40/9", "(4, 613)": "-40/9", "(4, 614)": "-40/9", "(4, 615)": "-40/9", "(4, 616)": "39185/144", "(4, 617)": "1750/27", "(4, 618)": "15", "(4, 619)": "81395/612", "(4, 620)": "52/3", "(4, 621)": "10/3", "(4, 622)": "-1813/54", "(4, 623)": "269/9", "(4, 624)": "1661/72", "(4, 625)": "16/27", "(4, 626)": "-25/6", "(4, 627)": "-7693/432", "(4, 628)": "8606275/16524", "(4, 629)": "-4/3", "(4, 630)": "5/9", "(4, 631)": "5/9", "(4, 632)": "2/9", "(4, 633)": "16/9", "(4, 634)": "16/9", "(4, 635)": "412/27", "(4, 636)": "-20/9", "(4, 637)": "-1/3", "(4, 638)": "20/3", "(4, 639)": "-3535/9", "(4, 640)": "-40/27", "(4, 641)": "83/18", "(4, 642)": "22/3", "(4, 643)": "2", "(4, 644)": "2/3", "(4, 645)": "-5/9", "(4, 646)": "-1127/36", "(4, 647)": "28/9", "(4, 648)": "10/3", "(4, 649)": "-6633187/16524", "(4, 650)": "40/27", "(4, 651)": "-20/27", "(4, 652)": "1103/27", "(4, 653)": "-394147/1836", "(4, 654)": "71/9", "(4, 655)": "5/3", "(4, 656)": "20/27", "(4, 657)": "52/27", "(4, 658)": "-50/9", "(4, 659)": "10/9", "(4, 660)": "-5/3", "(4, 661)": "-38/9", "(4, 662)": "-392/27", "(4, 663)": "-392/27", "(4, 664)": "1129/32", "(4, 665)": "20/27", "(4, 666)": "-40/27", "(4, 667)": "-1/3", "(4, 668)": "2/3", "(4, 669)": "-10/3", "(4, 670)": "21971/576", "(4, 671)": "40/9", "(4, 672)": "56/9", "(4, 673)": "-35/3", "(4, 674)": "-11", "(4, 675)": "36541/306", "(4, 676)": "40/27", "(4, 677)": "-20/27", "(4, 678)": "49/4", "(4, 679)": "2/3", "(4, 680)": "-20/3", "(4, 681)": "4/3", "(4, 682)": "-1468/27", "(4, 683)": "-676/27", "(4, 684)": "-4/3", "(4, 685)": "1", "(4, 686)": "-4", "(4, 687)": "-269/9", "(4, 688)": "-88/3", "(4, 689)": "-2449/27", "(4, 690)": "-7/3", "(4, 691)": "-5291/27", "(4, 692)": "4", "(4, 693)": "40/9", "(4, 694)": "40/9", "(4, 695)": "40/9", "(4, 696)": "-1123/54", "(4, 697)": "-9197/32", "(4, 698)": "-183/4", "(4, 699)": "-1567/27", "(4, 700)": "-286/9", "(4, 701)": "335/72", "(4, 702)": "-4219/216", "(4, 703)": "8/3", "(4, 704)": "-535/27", "(4, 705)": "-80/9", "(4, 708)": "20/3", "(4, 709)": "-1070/9", "(4, 710)": "112/9", "(4, 711)": "11243/108", "(4, 712)": "29945/432", "(4, 713)": "-4381/72", "(4, 714)": "1550/27", "(4, 715)": "-16/3", "(4, 716)": "-10", "(4, 717)": "45539/1836", "(4, 718)": "403/9", "(4, 719)": "56/3", "(4, 720)": "-6259/27", "(4, 721)": "-27895/72", "(4, 722)": "123", "(4, 723)": "-654233/1728", "(4, 724)": "452/9", "(4, 725)": "-155/9", "(4, 726)": "-1247/72", "(4, 727)": "-323132/459", "(4, 728)": "-1578071/16524", "(4, 729)": "26/3", "(4, 730)": "-5965/162", "(4, 731)": "131/54", "(4, 732)": "-2490875/10368", "(4, 733)": "-12065/72", "(4, 734)": "552839/2592", "(4, 735)": "-241739/3456", "(4, 736)": "-13817/144", "(4, 737)": "257558/1377", "(4, 738)": "-44861/54", "(4, 739)": "2087/18", "(4, 740)": "16375/36", "(4, 741)": "-17752519/11016", "(4, 742)": "-2587/8", "(4, 743)": "-2385629/6912", "(4, 744)": "10407/32", "(4, 745)": "1663/81", "(4, 746)": "4091/162", "(4, 747)": "-7373/18", "(4, 748)": "-28856657/62208", "(4, 749)": "10423/24", "(4, 750)": "-16331275/20736", "(4, 751)": "-2198/9", "(4, 752)": "19357/108", "(4, 753)": "-911/24", "(4, 754)": "21149/108", "(4, 755)": "272/9", "(4, 756)": "-2171/18", "(4, 757)": "-2291/18", "(4, 758)": "-7237/54", "(4, 759)": "-6301/54", "(4, 760)": "14661235/5508", "(4, 761)": "45341/288", "(4, 762)": "-2203267/2304", "(4, 763)": "-2233/72", "(4, 764)": "-34047173/10368", "(4, 765)": "896627/1296", "(4, 766)": "-125731873/62208", "(4, 767)": "669079/864", "(4, 768)": "-9476/9", "(4, 769)": "-85163/72", "(4, 770)": "14759/216", "(4, 771)": "-123720625/20736", "(4, 772)": "4480/81", "(4, 773)": "-160/3", "(4, 774)": "-80/9", "(4, 775)": "-10/3", "(4, 776)": "-1300/9", "(4, 777)": "155/6", "(4, 778)": "140/3", "(4, 779)": "35", "(4, 780)": "-2244509/1586304", "(4, 781)": "-896/81", "(4, 782)": "-483064705/93312", "(4, 783)": "1865/54", "(4, 784)": "-58552459/20736", "(4, 785)": "-13393/486", "(4, 786)": "-100335163/373248", "(4, 787)": "-796746887/1057536", "(4, 788)": "-114518141/198288", "(4, 789)": "523648595/396576", "(4, 790)": "2872699/2592", "(4, 791)": "-36734095/46656", "(4, 792)": "-86762707/373248", "(4, 793)": "606579671/46656", "(4, 794)": "-1129/9", "(4, 795)": "1459243103/264384", "(4, 796)": "-1549/72", "(4, 797)": "1556123/11016", "(4, 798)": "41113/72", "(4, 799)": "-17867/72", "(4, 800)": "-249715/5508", "(4, 801)": "1009033/768", "(4, 802)": "305/18", "(4, 803)": "-5767/72", "(4, 804)": "88353/32", "(4, 805)": "-1/3", "(4, 806)": "-1595591/1296", "(4, 807)": "39817/108", "(4, 808)": "-5909/72", "(4, 809)": "9343673/5508", "(4, 810)": "-37301/72", "(4, 811)": "14/9", "(4, 812)": "1/3", "(4, 814)": "-8080/9", "(4, 815)": "-1556123/16524", "(4, 816)": "53378/81", "(4, 817)": "590/3", "(4, 818)": "4876001/11016", "(4, 819)": "809/12", "(4, 821)": "1280/9", "(4, 822)": "-50/3", "(4, 823)": "-332/9", "(4, 824)": "-997595/108", "(4, 825)": "-20/3", "(4, 826)": "10199/36", "(4, 827)": "44", "(4, 828)": "-6469193/11016", "(4, 829)": "-5805527/3672", "(4, 830)": "-24087431/648", "(4, 831)": "-7735/54", "(4, 832)": "-8253173/1152", "(4, 833)": "-89779685/7776", "(4, 834)": "-46813/12", "(4, 835)": "-68807489/31104", "(4, 836)": "-7141/108", "(4, 837)": "16170209/10368", "(4, 839)": "-1433/6", "(4, 840)": "10762445/1944", "(4, 841)": "7741/72", "(4, 842)": "8887/36", "(4, 843)": "-17605/27", "(4, 844)": "-121525/1836", "(4, 845)": "-22", "(4, 846)": "91547/162", "(4, 847)": "10885/162", "(4, 848)": "1315603/5508", "(4, 849)": "20/9", "(4, 850)": "5344189/5508", "(4, 851)": "-10400/9", "(4, 852)": "30748/27", "(4, 853)": "-4269851/33048", "(4, 854)": "-1847956/1377", "(4, 855)": "18354361/44064", "(4, 856)": "16513/162", "(4, 857)": "40049/216", "(4, 858)": "-5928517/132192", "(4, 859)": "291659/648", "(4, 860)": "-1502963/4896", "(4, 861)": "-54569/648", "(4, 862)": "-2561329/5508", "(4, 863)": "33713/162", "(4, 864)": "-229955/1836", "(4, 865)": "-10343/72", "(4, 866)": "20/9", "(4, 867)": "16", "(4, 868)": "160/3", "(4, 869)": "20/3", "(4, 870)": "5", "(4, 871)": "-715/18", "(4, 872)": "650/81", "(4, 873)": "80", "(4, 874)": "80/3", "(4, 875)": "-689945/384", "(4, 876)": "-26370217/6912", "(4, 877)": "-4547296363/373248", "(4, 880)": "20/9", "(4, 882)": "20/9", "(4, 883)": "-20/9", "(4, 884)": "-20/9", "(4, 888)": "320/9", "(4, 889)": "-728/9", "(4, 890)": "-560/9", "(4, 891)": "-182/3", "(4, 892)": "-136/3", "(4, 893)": "199/2", "(4, 894)": "-224/9", "(4, 895)": "56/3", "(4, 896)": "1/3", "(4, 897)": "-1/3", "(4, 898)": "1/3", "(4, 899)": "1/3", "(4, 900)": "-101/6", "(4, 901)": "815/9", "(4, 902)": "-20/9", "(4, 903)": "-88/3", "(4, 904)": "182/9", "(4, 905)": "182/3", "(4, 906)": "125", "(4, 907)": "-208/3", "(4, 908)": "2399/36", "(4, 909)": "1658/27", "(4, 910)": "1150/27", "(4, 911)": "4817/108", "(4, 912)": "247/9", "(4, 913)": "2299/108", "(4, 914)": "-20/9", "(4, 915)": "-352/27", "(4, 916)": "-134/3", "(4, 917)": "821/6", "(4, 918)": "3421/162", "(4, 919)": "20/9", "(4, 920)": "3481/18", "(4, 921)": "1364/81", "(4, 922)": "-4003/216", "(4, 923)": "27425/648", "(4, 924)": "5137/648", "(4, 925)": "-15175/162", "(4, 928)": "20/9", "(4, 930)": "-176/3", "(4, 931)": "8", "(4, 932)": "1124807/2592", "(4, 933)": "20/9", "(4, 934)": "20/9", "(4, 937)": "-20/9", "(4, 938)": "-20/9", "(4, 949)": "-20/9", "(4, 951)": "6448/81", "(4, 952)": "-47240/81", "(4, 953)": "-590/3", "(4, 954)": "-23498/81", "(4, 955)": "35/12", "(4, 956)": "-7/2", "(4, 957)": "-1184/9", "(4, 958)": "-1/3", "(4, 959)": "1/6", "(4, 960)": "1/2", "(4, 961)": "-1/6", "(4, 962)": "-1/6", "(4, 963)": "-7/12", "(4, 964)": "1990043/864", "(4, 966)": "20/3", "(4, 967)": "40/3", "(4, 968)": "91115/324", "(4, 969)": "121583/108", "(4, 970)": "16202677/2592", "(4, 971)": "101/18", "(4, 972)": "-6017711/5184", "(4, 973)": "144797/216", "(4, 974)": "-1493323/3888", "(4, 975)": "355351/1728", "(4, 976)": "-3833/54", "(4, 977)": "-15897391/15552", "(4, 979)": "37/6", "(4, 980)": "-8517725/15552", "(4, 981)": "3413/36", "(4, 982)": "-49/6", "(4, 983)": "2936/81", "(4, 984)": "3245/36", "(4, 985)": "-91547/162", "(4, 986)": "-6145/36", "(4, 987)": "20/9", "(4, 988)": "-5224/81", "(4, 989)": "15808/27", "(4, 990)": "-284/9", "(4, 991)": "80/9", "(4, 992)": "119971/162", "(4, 993)": "33/8", "(4, 994)": "7/2", "(4, 995)": "-9", "(4, 996)": "-7/3", "(4, 997)": "-391/72", "(4, 998)": "-83/6", "(4, 999)": "-44843/648", "(4, 1000)": "-13/18", "(4, 1001)": "-6763/162", "(4, 1002)": "-77/18", "(4, 1003)": "830/9", "(4, 1004)": "10", "(4, 1005)": "-3", "(4, 1006)": "-80/9", "(4, 1007)": "-20/9", "(4, 1008)": "-1/2", "(4, 1009)": "-1/6", "(4, 1010)": "1/6", "(4, 1011)": "1/6", "(4, 1012)": "80", "(4, 1013)": "110010733/10368", "(4, 1014)": "81988987/20736", "(4, 1015)": "-9482993765/373248", "(4, 1022)": "-128/9", "(4, 1023)": "1556123/16524", "(4, 1024)": "91/27", "(4, 1025)": "-590249/3672", "(4, 1026)": "14/3", "(4, 1027)": "256/9", "(4, 1028)": "119/9", "(4, 1029)": "22", "(4, 1030)": "37/6", "(4, 1031)": "-28615/288", "(4, 1032)": "10/9", "(4, 1033)": "-44", "(4, 1034)": "1829771/3672", "(4, 1035)": "67593/136", "(4, 1036)": "176031/16", "(4, 1037)": "-11/9", "(4, 1038)": "14110373/2592", "(4, 1039)": "10896529/1944", "(4, 1040)": "29719241/15552", "(4, 1041)": "398024/243", "(4, 1042)": "85/6", "(4, 1043)": "-5981773/3888", "(4, 1044)": "10/9", "(4, 1045)": "-1549247/432", "(4, 1046)": "-22", "(4, 1047)": "9/2", "(4, 1048)": "74741/1836", "(4, 1049)": "71/4", "(4, 1050)": "-10885/162", "(4, 1051)": "-250297/1377", "(4, 1052)": "-10/9", "(4, 1053)": "-4817053/5508", "(4, 1054)": "27664/27", "(4, 1055)": "56/9", "(4, 1056)": "20870861/33048", "(4, 1057)": "612383/918", "(4, 1058)": "20839649/44064", "(4, 1059)": "17/6", "(4, 1060)": "4021/81", "(4, 1061)": "-6235/108", "(4, 1062)": "-20700113/132192", "(4, 1063)": "-7969/324", "(4, 1064)": "17264321/44064", "(4, 1065)": "14071/324", "(4, 1066)": "-73415/1836", "(4, 1067)": "-1915/81", "(4, 1068)": "262901/1836", "(4, 1069)": "1", "(4, 1070)": "-10/9", "(4, 1071)": "1/6", "(4, 1072)": "7/3", "(4, 1073)": "1/2", "(4, 1074)": "1/6", "(4, 1075)": "1/6", "(4, 1076)": "7/9", "(4, 1077)": "7/9", "(4, 1078)": "7/9", "(4, 1079)": "-5073661/1728", "(4, 1080)": "6818377/3456", "(4, 1081)": "-5712796799/176256", "(4, 1083)": "-20/9", "(4, 1086)": "-20/9", "(4, 1087)": "20/9", "(4, 1088)": "20/9", "(4, 1089)": "-20/9", "(4, 1090)": "96", "(4, 1091)": "16120/81", "(4, 1092)": "8/3", "(4, 1093)": "-80/3", "(4, 1094)": "2947063/3672", "(4, 1095)": "2", "(4, 1096)": "32/3", "(4, 1097)": "-302/9", "(4, 1098)": "-464/3", "(4, 1099)": "20/9", "(4, 1100)": "664/9", "(4, 1101)": "-2940535/1224", "(4, 1102)": "-2944615/1224", "(4, 1103)": "-7115/54", "(4, 1104)": "4", "(4, 1105)": "109/27", "(4, 1106)": "-2801/81", "(4, 1107)": "9199/162", "(4, 1108)": "-437/81", "(4, 1109)": "-421/27", "(4, 1110)": "3001/162", "(4, 1111)": "10/9", "(4, 1112)": "4397/162", "(4, 1113)": "182/9", "(4, 1114)": "-6", "(4, 1115)": "6499/81", "(4, 1116)": "500458/459", "(4, 1117)": "547/18", "(4, 1118)": "-550991/204", "(4, 1119)": "10/3", "(4, 1120)": "-2845717/1377", "(4, 1121)": "-2011144/459", "(4, 1122)": "-32", "(4, 1123)": "-22906525/16524", "(4, 1124)": "-2939719/918", "(4, 1125)": "-38129923/22032", "(4, 1126)": "37139/18", "(4, 1127)": "-4", "(4, 1128)": "-3", "(4, 1129)": "75579223/66096", "(4, 1130)": "-11", "(4, 1131)": "-68636011/22032", "(4, 1132)": "1", "(4, 1133)": "10477/459", "(4, 1134)": "-4", "(4, 1135)": "-1994531/1836", "(4, 1136)": "-10/9", "(4, 1137)": "-308/9", "(4, 1138)": "10/3", "(4, 1139)": "1/3", "(4, 1140)": "-1/3", "(4, 1141)": "-1/3", "(4, 1142)": "-1/3", "(4, 1143)": "-80/3", "(4, 1144)": "3404/27", "(4, 1145)": "-263/27", "(4, 1146)": "-1052985781/198288", "(4, 1151)": "20/9", "(4, 1152)": "20/9", "(4, 1153)": "240", "(4, 1154)": "-16120/81", "(4, 1155)": "-106801/81", "(4, 1156)": "-320/9", "(4, 1157)": "-19547711/66096", "(4, 1158)": "-232/9", "(4, 1159)": "256/9", "(4, 1160)": "-43309/18", "(4, 1161)": "16/3", "(4, 1162)": "5/9", "(4, 1163)": "-1408/27", "(4, 1164)": "-20/9", "(4, 1165)": "-44413973/22032", "(4, 1166)": "-27058537/22032", "(4, 1167)": "3127/27", "(4, 1168)": "46", "(4, 1169)": "-2309/54", "(4, 1170)": "-3262/81", "(4, 1171)": "-2003/81", "(4, 1172)": "-4331/162", "(4, 1173)": "-112/9", "(4, 1174)": "-3991/162", "(4, 1175)": "20/9", "(4, 1176)": "-32", "(4, 1177)": "-1831/81", "(4, 1178)": "26/3", "(4, 1179)": "-103/3", "(4, 1180)": "38000/81", "(4, 1181)": "-235/9", "(4, 1182)": "-18973/162", "(4, 1183)": "-329249/612", "(4, 1184)": "-335032/81", "(4, 1185)": "-568745/81", "(4, 1186)": "-1136/3", "(4, 1187)": "-3859933/2754", "(4, 1188)": "-43459219/16524", "(4, 1189)": "-3845245/3672", "(4, 1190)": "-32/3", "(4, 1191)": "-350/9", "(4, 1192)": "-91/6", "(4, 1193)": "3837901/11016", "(4, 1194)": "-1769/18", "(4, 1195)": "-21908455/11016", "(4, 1196)": "41/6", "(4, 1197)": "-38216/81", "(4, 1198)": "-6", "(4, 1199)": "-631673/1836", "(4, 1200)": "-10", "(4, 1201)": "-2", "(4, 1202)": "20/9", "(4, 1203)": "-14/9", "(4, 1204)": "14/9", "(4, 1205)": "-14/9", "(4, 1206)": "-14/9", "(4, 1207)": "-208/3", "(4, 1208)": "224/27", "(4, 1209)": "484/27", "(4, 1210)": "1017783853/396576", "(4, 1211)": "-2624/9", "(4, 1212)": "-6142/27", "(4, 1213)": "224/9", "(4, 1214)": "26645/108", "(4, 1215)": "-3647/36", "(4, 1216)": "-575/18", "(4, 1217)": "4431/2", "(4, 1218)": "21", "(4, 1219)": "1/6", "(4, 1220)": "1/2", "(4, 1221)": "-1/6", "(4, 1222)": "-1/6", "(4, 1223)": "113/36", "(4, 1224)": "-3151/54", "(4, 1225)": "10/9", "(4, 1226)": "-392/9", "(4, 1227)": "-88/3", "(4, 1228)": "14131/108", "(4, 1229)": "-14999/36", "(4, 1230)": "115/3", "(4, 1231)": "-10339/27", "(4, 1232)": "-293/72", "(4, 1233)": "1079/27", "(4, 1234)": "-1253/54", "(4, 1235)": "-8387/216", "(4, 1236)": "1003/54", "(4, 1237)": "6331/216", "(4, 1238)": "40/3", "(4, 1239)": "823/54", "(4, 1240)": "-226/9", "(4, 1241)": "5348/9", "(4, 1242)": "-784/27", "(4, 1243)": "-7/2", "(4, 1244)": "-3070/27", "(4, 1245)": "-622/81", "(4, 1246)": "196/3", "(4, 1248)": "3136/27", "(4, 1249)": "-3920/27", "(4, 1250)": "184021/54", "(4, 1251)": "392/9", "(4, 1252)": "851/54", "(4, 1253)": "196/9", "(4, 1254)": "30140/81", "(4, 1255)": "65585/216", "(4, 1256)": "679595/648", "(4, 1257)": "1568/27", "(4, 1258)": "-72869/648", "(4, 1259)": "784/27", "(4, 1260)": "30718/81", "(4, 1261)": "371/18", "(4, 1262)": "-10/9", "(4, 1263)": "196/9", "(4, 1264)": "10/9", "(4, 1265)": "-10/9", "(4, 1266)": "7/3", "(4, 1267)": "7/9", "(4, 1268)": "7/9", "(4, 1269)": "7/9", "(4, 1270)": "-16/3", "(4, 1271)": "1964/27", "(4, 1272)": "175/27", "(4, 1273)": "-22399/54", "(4, 1274)": "-14/3", "(4, 1275)": "10/9", "(4, 1276)": "-5/6", "(4, 1277)": "-29/3", "(4, 1278)": "-96", "(4, 1279)": "128/9", "(4, 1280)": "-1", "(4, 1281)": "-1/2", "(4, 1282)": "-1/6", "(4, 1283)": "-1/6", "(4, 1284)": "-1/6", "(4, 1285)": "3/4", "(4, 1286)": "17/6", "(4, 1288)": "23/6", "(4, 1289)": "7/2", "(4, 1290)": "-14125/36", "(4, 1291)": "10/9", "(4, 1292)": "-3217/36", "(4, 1293)": "-3274/27", "(4, 1294)": "143/36", "(4, 1295)": "-1547/54", "(4, 1296)": "-7037/54", "(4, 1297)": "-3257/36", "(4, 1298)": "10/9", "(4, 1299)": "14", "(4, 1300)": "17/36", "(4, 1301)": "6377/36", "(4, 1302)": "5/4", "(4, 1303)": "29657/243", "(4, 1304)": "32/9", "(4, 1305)": "-3/4", "(4, 1306)": "-622/81", "(4, 1307)": "-33/4", "(4, 1308)": "-10/9", "(4, 1309)": "-184/9", "(4, 1310)": "128/9", "(4, 1311)": "-152/9", "(4, 1312)": "-30917/486", "(4, 1314)": "288491/1296", "(4, 1315)": "-18601/9", "(4, 1316)": "-23207/162", "(4, 1317)": "26807/216", "(4, 1318)": "-595049/3888", "(4, 1319)": "32237/648", "(4, 1320)": "-732049/3888", "(4, 1321)": "-50699/648", "(4, 1322)": "79240/243", "(4, 1323)": "3797/162", "(4, 1324)": "-8/3", "(4, 1325)": "10/9", "(4, 1326)": "247/9", "(4, 1327)": "-10/9", "(4, 1329)": "1/6", "(4, 1330)": "1/2", "(4, 1331)": "1/6", "(4, 1332)": "1/6", "(4, 1333)": "16/3", "(4, 1334)": "-32", "(4, 1335)": "-8", "(4, 1336)": "-2704489/3888", "(4, 1337)": "8080/9", "(4, 1338)": "-6448/81", "(4, 1339)": "1651/27", "(4, 1340)": "527/12", "(4, 1341)": "230/9", "(4, 1342)": "-17/6", "(4, 1343)": "-335/3", "(4, 1344)": "-1", "(4, 1345)": "-1/2", "(4, 1346)": "-1/6", "(4, 1347)": "-1/6", "(4, 1348)": "-1/6", "(4, 1349)": "179/12", "(4, 1350)": "-686951/108", "(4, 1351)": "10/3", "(4, 1352)": "-4327/36", "(4, 1354)": "-2029/108", "(4, 1355)": "-75/4", "(4, 1356)": "39323453/5184", "(4, 1357)": "1177/27", "(4, 1358)": "-26938579/10368", "(4, 1359)": "4064881/3888", "(4, 1360)": "-879805/486", "(4, 1361)": "-84328675/31104", "(4, 1362)": "4381/108", "(4, 1363)": "-32419513/31104", "(4, 1366)": "-13119341/15552", "(4, 1367)": "-4327/72", "(4, 1368)": "-3401/36", "(4, 1369)": "17605/27", "(4, 1370)": "-1232/81", "(4, 1371)": "-541/6", "(4, 1372)": "296/9", "(4, 1373)": "-20/9", "(4, 1374)": "-40784/81", "(4, 1375)": "3248/27", "(4, 1376)": "-9440/27", "(4, 1377)": "-186347/324", "(4, 1378)": "-56/9", "(4, 1379)": "-43201/48", "(4, 1380)": "-32/3", "(4, 1381)": "-2393/54", "(4, 1382)": "-4379/72", "(4, 1383)": "230891/1296", "(4, 1384)": "-32029/216", "(4, 1385)": "-198241/1296", "(4, 1386)": "4151/216", "(4, 1387)": "35236/81", "(4, 1388)": "-2215/27", "(4, 1389)": "-151/6", "(4, 1390)": "10/9", "(4, 1391)": "4327/72", "(4, 1392)": "10/3", "(4, 1393)": "-10/9", "(4, 1394)": "-7/9", "(4, 1395)": "-7/3", "(4, 1396)": "7/9", "(4, 1397)": "7/9", "(4, 1398)": "16", "(4, 1399)": "99264617/5184", "(4, 1400)": "54348575/10368", "(4, 1401)": "-8223120121/186624", "(4, 1402)": "128/9", "(4, 1403)": "-96", "(4, 1404)": "-3788/27", "(4, 1405)": "-964/27", "(4, 1406)": "-905/9", "(4, 1407)": "-199/9", "(4, 1408)": "790/9", "(4, 1409)": "-4", "(4, 1410)": "1/3", "(4, 1411)": "-1/3", "(4, 1412)": "1/3", "(4, 1413)": "1/3", "(4, 1414)": "295/18", "(4, 1415)": "1928695/144", "(4, 1416)": "20/9", "(4, 1417)": "-1528/9", "(4, 1418)": "-40/3", "(4, 1419)": "-4684/27", "(4, 1420)": "-23", "(4, 1421)": "21312199/1728", "(4, 1422)": "2572/27", "(4, 1423)": "9468511/1728", "(4, 1424)": "32851115/7776", "(4, 1425)": "65077459/15552", "(4, 1426)": "47896387/15552", "(4, 1427)": "2224/27", "(4, 1428)": "15889463/7776", "(4, 1429)": "-10/9", "(4, 1430)": "698/3", "(4, 1431)": "-1448267/2592", "(4, 1432)": "-1082/9", "(4, 1433)": "-2677/18", "(4, 1435)": "40/9", "(4, 1436)": "77/18", "(4, 1438)": "1453/18", "(4, 1439)": "-10/9", "(4, 1440)": "12752/27", "(4, 1441)": "-15520/27", "(4, 1442)": "-20624/27", "(4, 1443)": "1726/27", "(4, 1444)": "-1604/27", "(4, 1445)": "77/12", "(4, 1446)": "13/3", "(4, 1447)": "-2653/27", "(4, 1448)": "-2323/36", "(4, 1449)": "3101/108", "(4, 1450)": "-28445/108", "(4, 1451)": "14833/108", "(4, 1452)": "2407/108", "(4, 1453)": "3017/27", "(4, 1454)": "-2650/27", "(4, 1455)": "-85", "(4, 1456)": "-100/9", "(4, 1457)": "770/9", "(4, 1458)": "50/9", "(4, 1459)": "20/9", "(4, 1460)": "1/3", "(4, 1461)": "-14/9", "(4, 1462)": "-1/3", "(4, 1463)": "-1/3", "(4, 1464)": "-1/3", "(4, 1465)": "14/9", "(4, 1466)": "-14/9", "(4, 1467)": "-14/9", "(4, 1468)": "-64", "(4, 1469)": "682265/384", "(4, 1470)": "26496937/6912", "(4, 1471)": "4533092203/373248", "(4, 1472)": "-1556123/16524", "(4, 1473)": "5611/54", "(4, 1474)": "32/3", "(4, 1475)": "14256541/66096", "(4, 1476)": "-28/9", "(4, 1477)": "17/3", "(4, 1478)": "65/6", "(4, 1479)": "1306/9", "(4, 1480)": "-50/9", "(4, 1481)": "140/3", "(4, 1482)": "-14460133/22032", "(4, 1483)": "-19695997/22032", "(4, 1484)": "-5335/36", "(4, 1485)": "-961/27", "(4, 1486)": "265/18", "(4, 1487)": "-1733/54", "(4, 1488)": "2405/36", "(4, 1489)": "1916/27", "(4, 1490)": "-337/18", "(4, 1491)": "-751/12", "(4, 1492)": "-20/9", "(4, 1493)": "-136/3", "(4, 1494)": "-779/108", "(4, 1495)": "32", "(4, 1496)": "961/18", "(4, 1497)": "29657/243", "(4, 1498)": "-1807301/16524", "(4, 1499)": "1055/36", "(4, 1500)": "-3070/27", "(4, 1501)": "44347/1836", "(4, 1502)": "-20/9", "(4, 1503)": "-110107661/16524", "(4, 1504)": "-5377343/1377", "(4, 1505)": "7688/27", "(4, 1506)": "-68248519/33048", "(4, 1507)": "-7881949/16524", "(4, 1508)": "-48592813/44064", "(4, 1509)": "85/6", "(4, 1510)": "961/27", "(4, 1511)": "961/36", "(4, 1512)": "65931181/132192", "(4, 1513)": "10571/108", "(4, 1514)": "-131616671/132192", "(4, 1515)": "-961/108", "(4, 1516)": "1227805/16524", "(4, 1517)": "961/27", "(4, 1518)": "514945/1377", "(4, 1519)": "100/9", "(4, 1520)": "-23", "(4, 1521)": "-50/9", "(4, 1522)": "10/9", "(4, 1523)": "-1/2", "(4, 1524)": "-7/9", "(4, 1525)": "-1/6", "(4, 1526)": "1/6", "(4, 1527)": "1/6", "(4, 1528)": "-7/3", "(4, 1529)": "7/9", "(4, 1530)": "7/9", "(4, 1531)": "64", "(4, 1532)": "-688/9", "(4, 1533)": "-8", "(4, 1534)": "1279205881/396576", "(4, 1535)": "191/81", "(4, 1536)": "35646079/5832", "(4, 1537)": "-71722267/66096", "(4, 1538)": "160/81", "(4, 1539)": "-999109613/10368", "(4, 1540)": "1101627409/46656", "(4, 1541)": "-20/3", "(4, 1542)": "-35/27", "(4, 1543)": "100/3", "(4, 1544)": "-200/9", "(4, 1545)": "-100/9", "(4, 1546)": "-48230635/10368", "(4, 1547)": "26128297/5184", "(4, 1548)": "920237/1944", "(4, 1549)": "-20569/2592", "(4, 1550)": "-761/6", "(4, 1551)": "-32/3", "(4, 1552)": "2124788459/1586304", "(4, 1553)": "-347629181/705024", "(4, 1554)": "1283749/384", "(4, 1555)": "-81988987/15552", "(4, 1556)": "838521359/264384", "(4, 1557)": "852753157/528768", "(4, 1558)": "-16426271/1944", "(4, 1559)": "-6818377/2592", "(4, 1560)": "-11966525/24786", "(4, 1561)": "-16502063/23328", "(4, 1562)": "-409/81", "(4, 1563)": "1052/81", "(4, 1564)": "5603411/49572", "(4, 1565)": "466684435/396576", "(4, 1566)": "4988/81", "(4, 1567)": "-1936/81", "(4, 1568)": "23968717/33048", "(4, 1569)": "-44029247/66096", "(4, 1570)": "9647/324", "(4, 1571)": "-700/81", "(4, 1572)": "-39838825/66096", "(4, 1573)": "20355013/88128", "(4, 1574)": "12991/108", "(4, 1575)": "32/3", "(4, 1576)": "41869123/93312", "(4, 1577)": "67698307/6345216", "(4, 1578)": "36843191/5184", "(4, 1579)": "-54348575/7776", "(4, 1580)": "-2083742017/46656", "(4, 1581)": "-35598163/5832", "(4, 1582)": "-243153199/31104", "(4, 1583)": "-26496937/5184", "(4, 1584)": "-5842/9", "(4, 1585)": "1293019807/396576", "(4, 1586)": "-878655703/793152", "(4, 1587)": "-86/3", "(4, 1588)": "32/3", "(4, 1589)": "475/144", "(4, 1590)": "42437/16524", "(4, 1591)": "329/432", "(4, 1592)": "-1445207/5508", "(4, 1593)": "4913281/22032", "(4, 1594)": "1382388281/20736", "(4, 1595)": "11597/36", "(4, 1596)": "-123527/432", "(4, 1597)": "223191751/7776", "(4, 1598)": "61751467/62208", "(4, 1599)": "39673931/33048", "(4, 1600)": "-397543/648", "(4, 1601)": "8084171/44064", "(4, 1602)": "26213/864", "(4, 1603)": "5842/9", "(4, 1604)": "-42437/16524", "(4, 1605)": "-11597/36", "(4, 1606)": "1445207/5508", "(4, 1607)": "39673931/33048", "(4, 1608)": "-397543/648", "(4, 1609)": "100/9", "(4, 1610)": "-400/9", "(4, 1611)": "787698827/15552", "(4, 1612)": "40", "(4, 1613)": "-6535/648", "(4, 1614)": "-21079/972", "(4, 1615)": "-9901/648", "(4, 1616)": "-893/81", "(4, 1617)": "179644/243", "(4, 1618)": "144509/486", "(4, 1619)": "-7741/54", "(4, 1620)": "-43159/162", "(4, 1621)": "4295/54", "(4, 1622)": "-64/9", "(4, 1623)": "-24611/324", "(4, 1624)": "188/9", "(4, 1625)": "-4/9", "(4, 1626)": "112/9", "(4, 1627)": "-25/162", "(4, 1628)": "-94/9", "(4, 1629)": "-176/9", "(4, 1630)": "-10315/324", "(4, 1631)": "11081/648", "(4, 1632)": "31046/243", "(4, 1633)": "32657/648", "(4, 1634)": "-32981/324", "(4, 1635)": "-345143/324", "(4, 1636)": "-32227/243", "(4, 1637)": "15781/324", "(4, 1638)": "23497/162", "(4, 1639)": "-2788/81", "(4, 1641)": "6778/9", "(4, 1643)": "-403", "(4, 1644)": "-32250863/99144", "(4, 1645)": "17844031/11016", "(4, 1646)": "830581/4131", "(4, 1647)": "8411/12", "(4, 1648)": "-22547/324", "(4, 1649)": "1352513/1728", "(4, 1650)": "-34515115/46656", "(4, 1651)": "23469079/33048", "(4, 1654)": "-1612/27", "(4, 1655)": "92/9", "(4, 1656)": "18265/648", "(4, 1657)": "316/27", "(4, 1658)": "69938827/31104", "(4, 1659)": "-1669/36", "(4, 1660)": "-4/3", "(4, 1661)": "1565747/1728", "(4, 1662)": "6863/36", "(4, 1663)": "-4/3", "(4, 1664)": "-25632695/46656", "(4, 1665)": "27923/1944", "(4, 1666)": "-1230427/1944", "(4, 1667)": "-482675/486", "(4, 1668)": "15967/324", "(4, 1669)": "-2327573/3456", "(4, 1670)": "-104996771/23328", "(4, 1671)": "-75416015/66096", "(4, 1672)": "20/3", "(4, 1673)": "30504551/15552", "(4, 1674)": "100/3", "(4, 1675)": "40403647/7776", "(4, 1676)": "-156827689/99144", "(4, 1677)": "-33491465/49572", "(4, 1678)": "15011/972", "(4, 1679)": "-100807/972", "(4, 1680)": "146909959/46656", "(4, 1681)": "-7689395/2916", "(4, 1682)": "291697/49572", "(4, 1683)": "-16/9", "(4, 1684)": "-32/9", "(4, 1685)": "442229/3672", "(4, 1686)": "173669/459", "(4, 1687)": "15679/24", "(4, 1688)": "14/3", "(4, 1689)": "203009/576", "(4, 1690)": "1201357/15552", "(4, 1691)": "-54695/324", "(4, 1692)": "58925/306", "(4, 1693)": "48104621/24786", "(4, 1694)": "8637773/24786", "(4, 1695)": "1273367/3672", "(4, 1696)": "-5241053/22032", "(4, 1697)": "-114903451/93312", "(4, 1698)": "182910505/46656", "(4, 1699)": "-284606267/198288", "(4, 1700)": "339068843/7776", "(4, 1701)": "-222918007/7776", "(4, 1702)": "1668245/1377", "(4, 1703)": "-3292/81", "(4, 1704)": "-7832419/5832", "(4, 1705)": "48489145/33048", "(4, 1706)": "1235137/1377", "(4, 1707)": "-9924619/4131", "(4, 1708)": "26/3", "(4, 1709)": "-3224/9", "(4, 1710)": "-4/3", "(4, 1711)": "751187/459", "(4, 1712)": "4/9", "(4, 1713)": "16/3", "(4, 1714)": "122/9", "(4, 1715)": "526/27", "(4, 1716)": "-31697813/8262", "(4, 1717)": "10247905/1836", "(4, 1718)": "28738055/8262", "(4, 1719)": "35289427/16524", "(4, 1720)": "8677853/5508", "(4, 1721)": "92843845/33048", "(4, 1722)": "320185/1944", "(4, 1723)": "6943/162", "(4, 1724)": "1013874569/198288", "(4, 1725)": "-160/27", "(4, 1726)": "-2183/27", "(4, 1727)": "-100/9", "(4, 1728)": "3814/27", "(4, 1729)": "116857/72", "(4, 1730)": "10609/648", "(4, 1731)": "-4165/108", "(4, 1732)": "136061/648", "(4, 1733)": "-204071033/99144", "(4, 1734)": "-48", "(4, 1735)": "32/9", "(4, 1736)": "-6448/27", "(4, 1737)": "7524749/33048", "(4, 1738)": "59749973/33048", "(4, 1739)": "3485137/648", "(4, 1740)": "-16/3", "(4, 1741)": "-20/9", "(4, 1742)": "4/3", "(4, 1743)": "176/27", "(4, 1744)": "-568/27", "(4, 1745)": "-1931/27", "(4, 1746)": "4/3", "(4, 1747)": "-8812249/8262", "(4, 1748)": "7692139/11016", "(4, 1749)": "1696/27", "(4, 1750)": "-88297/648", "(4, 1751)": "490713157/99144", "(4, 1752)": "-380/27", "(4, 1753)": "-7906/27", "(4, 1754)": "-260/9", "(4, 1755)": "370/3", "(4, 1756)": "185107/648", "(4, 1757)": "-27053/108", "(4, 1758)": "18533/108", "(4, 1759)": "4042057/33048", "(4, 1760)": "7480/9", "(4, 1761)": "20/9", "(4, 1762)": "464437/216", "(4, 1763)": "-1535/9", "(4, 1764)": "2740/27", "(4, 1765)": "-4", "(4, 1766)": "28/9", "(4, 1767)": "930193/324", "(4, 1768)": "779/27", "(4, 1769)": "88/9", "(4, 1770)": "311/9", "(4, 1771)": "-392/27", "(4, 1772)": "195583/1944", "(4, 1773)": "69713/324", "(4, 1774)": "-10333/324", "(4, 1775)": "-1118041/2448", "(4, 1776)": "-80/27", "(4, 1777)": "-7786/27", "(4, 1778)": "-20/9", "(4, 1779)": "9317/54", "(4, 1780)": "1541257/1944", "(4, 1781)": "-961/648", "(4, 1782)": "224256967/198288", "(4, 1783)": "41915/162", "(4, 1784)": "-16/9", "(4, 1785)": "16/9", "(4, 1786)": "-16", "(4, 1787)": "-7265/36", "(4, 1788)": "4/3", "(4, 1789)": "-29657/162", "(4, 1790)": "311/27", "(4, 1791)": "-586/9", "(4, 1792)": "-3463993/1944", "(4, 1793)": "1259221/5832", "(4, 1794)": "-93019/648", "(4, 1795)": "-186502789/132192", "(4, 1796)": "80/27", "(4, 1797)": "-67835/54", "(4, 1798)": "20/9", "(4, 1799)": "16259/27", "(4, 1800)": "90449969/46656", "(4, 1801)": "-949993/2916", "(4, 1802)": "-1342/3", "(4, 1803)": "1612/27", "(4, 1804)": "28/3", "(4, 1805)": "448/27", "(4, 1806)": "133175/72", "(4, 1807)": "-2276/27", "(4, 1808)": "-31860731/3888", "(4, 1809)": "11613389/5184", "(4, 1810)": "69149/108", "(4, 1811)": "-3718/81", "(4, 1812)": "-4/3", "(4, 1813)": "-157746815/23328", "(4, 1814)": "-129037757/132192", "(4, 1816)": "-84349339/3888", "(4, 1817)": "20/3", "(4, 1818)": "73144169/3888", "(4, 1819)": "3091/162", "(4, 1820)": "170/9", "(4, 1821)": "-20/9", "(4, 1822)": "-76/9", "(4, 1824)": "-1856/27", "(4, 1825)": "432887453/31104", "(4, 1826)": "-20/3", "(4, 1827)": "5168/27", "(4, 1828)": "231319003/15552", "(4, 1829)": "74742929/15552", "(4, 1831)": "1312/27", "(4, 1833)": "4825087/16524", "(4, 1834)": "-20/9", "(4, 1835)": "1086761369/15552", "(4, 1836)": "-80/3", "(4, 1837)": "-224976173/7776", "(4, 1838)": "-12", "(4, 1839)": "350261/1224", "(4, 1840)": "172/9", "(4, 1841)": "-1535/3", "(4, 1842)": "1770157/648", "(4, 1843)": "44/3", "(4, 1844)": "4/3", "(4, 1845)": "-16", "(4, 1846)": "-29", "(4, 1847)": "-29657/54", "(4, 1848)": "27678457/3672", "(4, 1850)": "140/9", "(4, 1851)": "-749/54", "(4, 1852)": "80/3", "(4, 1853)": "-1942/27", "(4, 1854)": "-1568580269/46656", "(4, 1855)": "-688613/11016", "(4, 1856)": "35", "(4, 1857)": "-1482451/3888", "(4, 1858)": "-448/3", "(4, 1859)": "48323/162", "(4, 1860)": "488/9", "(4, 1861)": "728/9", "(4, 1862)": "-8942/27", "(4, 1863)": "-250/3", "(4, 1864)": "120263/162", "(4, 1865)": "-8098/27", "(4, 1866)": "-34", "(4, 1867)": "21625/36", "(4, 1868)": "-10897255421/4230144", "(4, 1869)": "107/6", "(4, 1870)": "-4/3", "(4, 1871)": "2909/27", "(4, 1872)": "-184/9", "(4, 1873)": "-259189/2754", "(4, 1874)": "-632/27", "(4, 1875)": "-146388871/3888", "(4, 1876)": "-9097/36", "(4, 1877)": "119/9", "(4, 1878)": "-179480/81", "(4, 1879)": "114495253/7776", "(4, 1880)": "10331/162", "(4, 1881)": "118/9", "(4, 1882)": "-5710/81", "(4, 1883)": "-4/3", "(4, 1884)": "-2976195889/793152", "(4, 1885)": "-6", "(4, 1886)": "64/9", "(4, 1887)": "154820/1377", "(4, 1888)": "605005/918", "(4, 1889)": "-345910/459", "(4, 1890)": "-120040459/3888", "(4, 1891)": "-43", "(4, 1892)": "7549/27", "(4, 1893)": "-28672007/1944", "(4, 1894)": "-2029447/2592", "(4, 1895)": "-18123269/33048", "(4, 1896)": "65116/81", "(4, 1897)": "-199861/459", "(4, 1898)": "997839101/396576", "(4, 1899)": "884/9", "(4, 1900)": "20933699/5508", "(4, 1901)": "-8/3", "(4, 1902)": "-2942167/918", "(4, 1903)": "527266/459", "(4, 1904)": "13982/81", "(4, 1905)": "430/9", "(4, 1906)": "8", "(4, 1907)": "-7916/81", "(4, 1908)": "-1307/27", "(4, 1909)": "33326099/11016", "(4, 1910)": "12", "(4, 1911)": "-9943579/3672", "(4, 1912)": "-19819081/33048", "(4, 1913)": "13130099/33048", "(4, 1914)": "84", "(4, 1915)": "64/9", "(4, 1916)": "30968/27", "(4, 1917)": "5900795/2754", "(4, 1918)": "-6353113/4131", "(4, 1919)": "3192469/1377", "(4, 1920)": "3712/81", "(4, 1921)": "-8", "(4, 1922)": "284/3", "(4, 1923)": "13460/81", "(4, 1924)": "334/3", "(4, 1925)": "6436589/2754", "(4, 1926)": "946/9", "(4, 1927)": "-79354/81", "(4, 1928)": "8/3", "(4, 1929)": "17693507/66096", "(4, 1930)": "-1127/18", "(4, 1931)": "-76/9", "(4, 1932)": "-742/9", "(4, 1933)": "5981579/2754", "(4, 1934)": "-39692/27", "(4, 1935)": "5396/27", "(4, 1936)": "-1627/27", "(4, 1937)": "-497/9", "(4, 1938)": "64457/162", "(4, 1939)": "1585/9", "(4, 1940)": "958/27", "(4, 1941)": "-1568/27", "(4, 1942)": "-95924/81", "(4, 1943)": "784/27", "(4, 1944)": "331043071/528768", "(4, 1945)": "7/3", "(4, 1946)": "48107/162", "(4, 1947)": "35/3", "(4, 1948)": "-32/9", "(4, 1949)": "14/3", "(4, 1950)": "32/9", "(4, 1951)": "7147/9", "(4, 1952)": "-5357/36", "(4, 1953)": "38/9", "(4, 1954)": "6314/27", "(4, 1955)": "12829/54", "(4, 1956)": "-755603/486", "(4, 1957)": "8189/162", "(4, 1958)": "-138", "(4, 1959)": "-19863145/33048", "(4, 1960)": "-1155305767/746496", "(4, 1961)": "16285/18", "(4, 1962)": "-998/27", "(4, 1963)": "-224/9", "(4, 1964)": "-1693/27", "(4, 1965)": "-980/27", "(4, 1966)": "-25418495/3888", "(4, 1967)": "-4363/36", "(4, 1968)": "3317/9", "(4, 1969)": "5833787/2592", "(4, 1970)": "21992551/7776", "(4, 1971)": "-61924925/33048", "(4, 1972)": "335/2", "(4, 1973)": "-195527/2754", "(4, 1974)": "8/3", "(4, 1975)": "1083471617/31104", "(4, 1976)": "1870/9", "(4, 1977)": "-52/9", "(4, 1978)": "-208/9", "(4, 1979)": "-1240/9", "(4, 1980)": "-3880/27", "(4, 1981)": "-454457383/7776", "(4, 1982)": "-1816/9", "(4, 1983)": "-2579/27", "(4, 1984)": "-110724449/2592", "(4, 1985)": "-18824921/972", "(4, 1986)": "-2933/27", "(4, 1987)": "857/3", "(4, 1988)": "80719/306", "(4, 1989)": "-4/3", "(4, 1990)": "-338/3", "(4, 1991)": "2258/9", "(4, 1992)": "-689008649/528768", "(4, 1993)": "-308279/918", "(4, 1994)": "448/9", "(4, 1995)": "-8772715/16524", "(4, 1996)": "3426865/1377", "(4, 1997)": "2227/9", "(4, 1998)": "167/3", "(4, 1999)": "-1922/27", "(4, 2000)": "-8626/27", "(4, 2001)": "3199/54", "(4, 2002)": "253033/136", "(4, 2003)": "-961/9", "(4, 2004)": "-6625001/16524", "(4, 2005)": "-4", "(4, 2006)": "-1556123/5508", "(4, 2007)": "17867/36", "(4, 2008)": "-305/9", "(4, 2009)": "39817/54", "(4, 2010)": "-5909/36", "(4, 2011)": "-1129/9", "(4, 2012)": "1556123/11016", "(4, 2013)": "305/18", "(4, 2014)": "-17867/72", "(4, 2015)": "39817/108", "(4, 2016)": "-5909/72", "(4, 2017)": "55/27", "(4, 2018)": "-1090/729", "(4, 2019)": "-27586729/20736", "(4, 2020)": "-1/3", "(4, 2021)": "-40/3", "(4, 2022)": "514/9", "(4, 2023)": "-208/9", "(4, 2024)": "-10/3", "(4, 2025)": "3253/432", "(4, 2026)": "-1993/162", "(4, 2027)": "7453/432", "(4, 2028)": "-10567/216", "(4, 2029)": "95785/216", "(4, 2030)": "-605/54", "(4, 2031)": "-2398/27", "(4, 2032)": "9815/54", "(4, 2033)": "329/27", "(4, 2034)": "5/9", "(4, 2035)": "-32/9", "(4, 2036)": "-728/9", "(4, 2037)": "4489/27", "(4, 2038)": "250/3", "(4, 2039)": "-73/3", "(4, 2040)": "-5/3", "(4, 2041)": "-352/9", "(4, 2042)": "-118/9", "(4, 2043)": "32/9", "(4, 2044)": "-10948/81", "(4, 2045)": "8/9", "(4, 2046)": "4928/81", "(4, 2047)": "206/9", "(4, 2048)": "17", "(4, 2049)": "535/18", "(4, 2050)": "-4", "(4, 2051)": "-20", "(4, 2052)": "-12", "(4, 2053)": "-82/3", "(4, 2054)": "-152", "(4, 2055)": "-728/9", "(4, 2056)": "-728/9", "(4, 2057)": "56/9", "(4, 2058)": "-1342/9", "(4, 2059)": "-946/9", "(4, 2060)": "1312/9", "(4, 2061)": "66245/162", "(4, 2062)": "-1400/9", "(4, 2063)": "2/3", "(4, 2064)": "-56/9", "(4, 2065)": "179549/81", "(4, 2066)": "191/9", "(4, 2067)": "-176/9", "(4, 2068)": "94991/81", "(4, 2069)": "13520/81", "(4, 2070)": "32/9", "(4, 2071)": "2/9", "(4, 2072)": "806/9", "(4, 2073)": "28151/162", "(4, 2074)": "-1/3", "(4, 2075)": "32863/162", "(4, 2076)": "448/3", "(4, 2077)": "-4385/54", "(4, 2078)": "-152/3", "(4, 2079)": "-2/3", "(4, 2080)": "-8905/54", "(4, 2081)": "4040/27", "(4, 2082)": "176/9", "(4, 2083)": "-335/2", "(4, 2084)": "-32/9", "(4, 2085)": "-2227/27", "(4, 2086)": "4447/27", "(4, 2087)": "-16577/27", "(4, 2088)": "3485/27", "(4, 2089)": "329/9", "(4, 2090)": "-857/3", "(4, 2091)": "961/27", "(4, 2092)": "-728/9", "(4, 2093)": "4805/27", "(4, 2094)": "176/3", "(4, 2095)": "961/9", "(4, 2097)": "-241/18", "(4, 2098)": "-135817/1296", "(4, 2099)": "4507/18", "(4, 2100)": "3901/72", "(4, 2102)": "-1191379/1152", "(4, 2103)": "21941/432", "(4, 2104)": "11016617/66096", "(4, 2105)": "-175297/648", "(4, 2106)": "10663/108", "(4, 2107)": "-8954531/10368", "(4, 2108)": "-66988033/10368", "(4, 2109)": "-462623/2448", "(4, 2110)": "-52/9", "(4, 2111)": "-2909/27", "(4, 2112)": "-605005/918", "(4, 2113)": "-3964/27", "(4, 2114)": "120014539/7776", "(4, 2115)": "43", "(4, 2116)": "-95/9", "(4, 2117)": "-131395/192", "(4, 2118)": "-152688781/15552", "(4, 2119)": "-118/9", "(4, 2120)": "5926/81", "(4, 2121)": "4/3", "(4, 2122)": "-6448/27", "(4, 2123)": "2942167/918", "(4, 2124)": "32/9", "(4, 2125)": "-7045/81", "(4, 2126)": "-430/9", "(4, 2127)": "4487/54", "(4, 2128)": "-10331/162", "(4, 2129)": "9179/162", "(4, 2130)": "-193/18", "(4, 2132)": "-64/9", "(4, 2133)": "3224/27", "(4, 2134)": "-116789/81", "(4, 2135)": "16494893/8262", "(4, 2136)": "-132848/81", "(4, 2137)": "-1856/81", "(4, 2138)": "-16/3", "(4, 2139)": "8/3", "(4, 2140)": "-352/27", "(4, 2141)": "-947/27", "(4, 2142)": "8/3", "(4, 2143)": "-8/3", "(4, 2144)": "-107/6", "(4, 2145)": "52/9", "(4, 2146)": "-118949/81", "(4, 2147)": "39692/27", "(4, 2148)": "-500/3", "(4, 2149)": "1627/54", "(4, 2150)": "497/9", "(4, 2151)": "-290/9", "(4, 2152)": "145/27", "(4, 2153)": "265/6", "(4, 2154)": "29/9", "(4, 2155)": "32/9", "(4, 2156)": "-14/3", "(4, 2157)": "-32/9", "(4, 2158)": "-7147/18", "(4, 2159)": "-461/2", "(4, 2160)": "8/3", "(4, 2161)": "17/12", "(4, 2162)": "8/3", "(4, 2163)": "-145/18", "(4, 2164)": "-107/6", "(4, 2165)": "4/3", "(4, 2166)": "-208/9", "(4, 2167)": "1693/27", "(4, 2168)": "28/9", "(4, 2169)": "25444415/7776", "(4, 2170)": "4363/36", "(4, 2171)": "-95/9", "(4, 2172)": "91036/81", "(4, 2173)": "-11762621/2592", "(4, 2174)": "-10331/162", "(4, 2175)": "5926/81", "(4, 2176)": "-4/3", "(4, 2178)": "52/9", "(4, 2179)": "3224/27", "(4, 2180)": "208/9", "(4, 2181)": "1240/9", "(4, 2182)": "3880/27", "(4, 2183)": "74899583/5184", "(4, 2184)": "1936/9", "(4, 2185)": "95/9", "(4, 2186)": "-186401/5184", "(4, 2187)": "-11655631/15552", "(4, 2188)": "-5926/81", "(4, 2189)": "4/3", "(4, 2190)": "35/3", "(4, 2191)": "-424/9", "(4, 2192)": "8772715/16524", "(4, 2193)": "-143948/81", "(4, 2194)": "-2227/18", "(4, 2195)": "-167/3", "(4, 2196)": "28/3", "(4, 2197)": "-5885/108", "(4, 2198)": "2119/162", "(4, 2199)": "4/3", "(4, 2200)": "205/243", "(4, 2201)": "-384131/23328", "(4, 2202)": "98580235/62208", "(4, 2203)": "-32184013/7776", "(4, 2204)": "-238229/216", "(4, 2205)": "-5/3", "(4, 2206)": "12150979/8262", "(4, 2207)": "2950903/8262", "(4, 2208)": "139661/216", "(4, 2209)": "-4019/216", "(4, 2210)": "9217033/7776", "(4, 2211)": "-66473141/5184", "(4, 2212)": "-3269431/66096", "(4, 2213)": "-20933699/5508", "(4, 2214)": "-57074/51", "(4, 2215)": "2/3", "(4, 2216)": "-8", "(4, 2217)": "-32", "(4, 2218)": "1325/54", "(4, 2219)": "18123269/33048", "(4, 2220)": "-12", "(4, 2221)": "17722351/11016", "(4, 2222)": "-20843321/33048", "(4, 2223)": "-30968/27", "(4, 2224)": "-608813/918", "(4, 2225)": "-605005/918", "(4, 2226)": "-157396/153", "(4, 2227)": "88/3", "(4, 2228)": "-92", "(4, 2229)": "28/9", "(4, 2230)": "-487/9", "(4, 2231)": "-946/9", "(4, 2232)": "81490/81", "(4, 2233)": "86/9", "(4, 2234)": "4/3", "(4, 2235)": "742/9", "(4, 2236)": "-603101/918", "(4, 2237)": "28/9", "(4, 2238)": "-2", "(4, 2239)": "56018/81", "(4, 2240)": "-181/9", "(4, 2241)": "-479/27", "(4, 2242)": "95924/81", "(4, 2243)": "-1568/27", "(4, 2244)": "-11416/81", "(4, 2245)": "-35/3", "(4, 2246)": "16/9", "(4, 2247)": "43", "(4, 2248)": "-62/9", "(4, 2249)": "1/3", "(4, 2250)": "-12829/108", "(4, 2251)": "-8189/162", "(4, 2252)": "70/9", "(4, 2253)": "-20799257/33048", "(4, 2254)": "6", "(4, 2255)": "998/27", "(4, 2256)": "56/9", "(4, 2257)": "28/9", "(4, 2258)": "-44285/36", "(4, 2259)": "-2294/27", "(4, 2260)": "28649111/3888", "(4, 2261)": "-21997735/15552", "(4, 2262)": "18123269/33048", "(4, 2263)": "-335/2", "(4, 2264)": "488267/2754", "(4, 2265)": "32/9", "(4, 2266)": "52/9", "(4, 2267)": "-56/9", "(4, 2268)": "3796/27", "(4, 2269)": "119471947/7776", "(4, 2270)": "-5222/27", "(4, 2271)": "114460121/15552", "(4, 2272)": "15371707/1296", "(4, 2273)": "-857/3", "(4, 2274)": "-183745/918", "(4, 2275)": "-4/3", "(4, 2276)": "373253/918", "(4, 2277)": "56/9", "(4, 2278)": "-535292/459", "(4, 2279)": "-92/3", "(4, 2280)": "1922/27", "(4, 2281)": "232/9", "(4, 2282)": "-3403/108", "(4, 2283)": "961/9", "(4, 2284)": "-6076625/8262", "(4, 2285)": "4/3", "(4, 2286)": "-115346641/93312", "(4, 2287)": "881836139/528768", "(4, 2288)": "42661325/3888", "(4, 2289)": "-35057/5508", "(4, 2290)": "17130787/11016", "(4, 2291)": "-1061/27", "(4, 2292)": "3135859/3672", "(4, 2293)": "262951975/66096", "(4, 2294)": "3246977/7344", "(4, 2295)": "-47917097/66096", "(4, 2296)": "-24", "(4, 2297)": "16120/27", "(4, 2298)": "2947063/918", "(4, 2299)": "2942167/918", "(4, 2300)": "3959537/459", "(4, 2301)": "8/3", "(4, 2302)": "-6436589/2754", "(4, 2303)": "5365799/1377", "(4, 2304)": "3837901/2754", "(4, 2305)": "-728/9", "(4, 2306)": "2949511/918", "(4, 2307)": "896/27", "(4, 2308)": "-28", "(4, 2309)": "-652/9", "(4, 2310)": "1568/27", "(4, 2311)": "-3920/27", "(4, 2312)": "-4", "(4, 2313)": "-32/9", "(4, 2314)": "-2/9", "(4, 2315)": "-406/9", "(4, 2316)": "1/3", "(4, 2317)": "5443/243", "(4, 2318)": "-91217/972", "(4, 2319)": "6691681/1836", "(4, 2320)": "-512/9", "(4, 2321)": "3224/27", "(4, 2322)": "8/3", "(4, 2323)": "-896/27", "(4, 2324)": "-8/9", "(4, 2325)": "-8", "(4, 2326)": "3418/81", "(4, 2327)": "-1106/27", "(4, 2328)": "-71976019/16524", "(4, 2329)": "19018919/5508", "(4, 2330)": "367073/324", "(4, 2331)": "-124/3", "(4, 2332)": "3224/27", "(4, 2333)": "-6919/81", "(4, 2334)": "8", "(4, 2335)": "7090/81", "(4, 2336)": "-493/27", "(4, 2337)": "2933/27", "(4, 2338)": "-1106401/459", "(4, 2339)": "2921/27", "(4, 2340)": "24", "(4, 2341)": "-17163757/5508", "(4, 2342)": "8/3", "(4, 2343)": "1325467/153", "(4, 2344)": "-2/3", "(4, 2345)": "-8/3", "(4, 2346)": "32", "(4, 2347)": "-1061/27", "(4, 2348)": "-18478997/11016", "(4, 2349)": "276543773/33048", "(4, 2350)": "52404145/33048", "(4, 2351)": "-35/243", "(4, 2352)": "9043/324", "(4, 2353)": "-122737973/33048", "(4, 2354)": "841/9", "(4, 2355)": "49865/108", "(4, 2356)": "5/9", "(4, 2357)": "77417699/66096", "(4, 2358)": "10657/432", "(4, 2359)": "-673/27", "(4, 2360)": "3749/144", "(4, 2361)": "-161781223/66096", "(4, 2362)": "-108", "(4, 2363)": "-64/9", "(4, 2364)": "1259051/8262", "(4, 2365)": "890/3", "(4, 2366)": "10796/27", "(4, 2367)": "8", "(4, 2368)": "-56/9", "(4, 2369)": "-2194/9", "(4, 2370)": "-268/27", "(4, 2371)": "14/9", "(4, 2372)": "784/27", "(4, 2373)": "-310/9", "(4, 2374)": "-14", "(4, 2375)": "-14/3", "(4, 2376)": "-14/3", "(4, 2377)": "32", "(4, 2378)": "32/9", "(4, 2379)": "-8/3", "(4, 2380)": "-8/3", "(4, 2381)": "3830557/2754", "(4, 2382)": "-84", "(4, 2383)": "667/9", "(4, 2384)": "1693/27", "(4, 2385)": "1693/27", "(4, 2386)": "-8", "(4, 2387)": "-292/3", "(4, 2388)": "-6982/81", "(4, 2389)": "70/9", "(4, 2390)": "-6436589/2754", "(4, 2391)": "73648/81", "(4, 2393)": "-3224/27", "(4, 2394)": "-3016/27", "(4, 2395)": "1240/9", "(4, 2396)": "7768/27", "(4, 2397)": "-3584/81", "(4, 2398)": "40/3", "(4, 2399)": "92", "(4, 2400)": "-5674/81", "(4, 2401)": "-808/27", "(4, 2402)": "-76000/81", "(4, 2403)": "24", "(4, 2404)": "-34192/27", "(4, 2405)": "18903457/16524", "(4, 2406)": "11590975/16524", "(4, 2407)": "8227055/918", "(4, 2408)": "-88/3", "(4, 2409)": "-8/3", "(4, 2410)": "-28/9", "(4, 2411)": "1094/27", "(4, 2412)": "7025203/1377", "(4, 2413)": "-8/3", "(4, 2414)": "-103/243", "(4, 2415)": "-2783/54", "(4, 2416)": "-203463085/66096", "(4, 2417)": "-3898/27", "(4, 2418)": "-132439/216", "(4, 2419)": "13/9", "(4, 2420)": "14165/36", "(4, 2421)": "4037/18", "(4, 2422)": "2497/36", "(4, 2423)": "-21345847/22032", "(4, 2424)": "-7/3", "(4, 2425)": "67613/162", "(4, 2426)": "-94/9", "(4, 2427)": "-2/3", "(4, 2428)": "49", "(4, 2429)": "27467/162", "(4, 2430)": "1/3", "(4, 2431)": "-1555/27", "(4, 2432)": "2912/9", "(4, 2433)": "4/3", "(4, 2434)": "491/9", "(4, 2435)": "-896/27", "(4, 2436)": "28/3", "(4, 2437)": "20351/54", "(4, 2438)": "-1523/18", "(4, 2439)": "-176/9", "(4, 2440)": "1568/27", "(4, 2441)": "-784/27", "(4, 2442)": "-758/3", "(4, 2443)": "-2728/27", "(4, 2445)": "-28/9", "(4, 2446)": "1231/54", "(4, 2447)": "-12907/9", "(4, 2448)": "-4145/54", "(4, 2449)": "-2287/54", "(4, 2450)": "1568/27", "(4, 2451)": "410/3", "(4, 2452)": "742/9", "(4, 2453)": "18962209/16524", "(4, 2454)": "7675/9", "(4, 2455)": "11776/27", "(4, 2456)": "6727/27", "(4, 2457)": "28/9", "(4, 2458)": "-14/9", "(4, 2459)": "-1568/9", "(4, 2460)": "1/27", "(4, 2461)": "-7787/324", "(4, 2462)": "2467/18", "(4, 2463)": "-7921/108", "(4, 2464)": "-1858/9", "(4, 2465)": "1/9", "(4, 2466)": "2251829/7776", "(4, 2467)": "61969/432", "(4, 2468)": "-12380861/11016", "(4, 2469)": "-7/3", "(4, 2470)": "-4313/54", "(4, 2471)": "-16/9", "(4, 2472)": "4363/36", "(4, 2473)": "-14/9", "(4, 2474)": "-3157/27", "(4, 2475)": "-1/3", "(4, 2476)": "755603/486", "(4, 2477)": "406/3", "(4, 2478)": "366641/324", "(4, 2479)": "-2143/27", "(4, 2480)": "-7147/18", "(4, 2481)": "1936/9", "(4, 2482)": "14/9", "(4, 2483)": "-3166/27", "(4, 2484)": "-6473/54", "(4, 2486)": "-70/9", "(4, 2487)": "2885/27", "(4, 2488)": "961/27", "(4, 2489)": "-35/3", "(4, 2490)": "-74/9", "(4, 2491)": "2/3", "(4, 2492)": "-175/3", "(4, 2493)": "-1/3", "(4, 2494)": "148285/162", "(4, 2495)": "-86249/972", "(4, 2496)": "52536337/33048", "(4, 2497)": "-1/27", "(4, 2498)": "-93335/648", "(4, 2499)": "691361/1944", "(4, 2500)": "-29105/108", "(4, 2501)": "27761/108", "(4, 2502)": "-1/9", "(4, 2503)": "-220620929/31104", "(4, 2504)": "-4907131/2754", "(4, 2505)": "-2242/9", "(4, 2506)": "-4/3", "(4, 2507)": "-3224/27", "(4, 2508)": "208/9", "(4, 2509)": "-28/9", "(4, 2510)": "6192335/7776", "(4, 2511)": "-940/9", "(4, 2512)": "43903885/7776", "(4, 2513)": "-21091975/15552", "(4, 2514)": "2933/27", "(4, 2515)": "-7100/81", "(4, 2516)": "4/3", "(4, 2517)": "338/3", "(4, 2518)": "-742/9", "(4, 2519)": "-80/9", "(4, 2520)": "881/27", "(4, 2521)": "2", "(4, 2522)": "1922/27", "(4, 2523)": "4313/27", "(4, 2524)": "905/27", "(4, 2525)": "-253033/136", "(4, 2526)": "20729075/16524", "(4, 2527)": "4/3", "(4, 2528)": "53/243", "(4, 2529)": "268969/23328", "(4, 2530)": "58887311/31104", "(4, 2531)": "-195865733/15552", "(4, 2532)": "121309/108", "(4, 2533)": "-1/3", "(4, 2534)": "1847999/33048", "(4, 2535)": "11396/27", "(4, 2536)": "-1711/18", "(4, 2537)": "-1922/27", "(4, 2538)": "3365/27", "(4, 2539)": "-365/54", "(4, 2540)": "-1083481/8262", "(4, 2541)": "-64/81", "(4, 2542)": "-114040553/93312", "(4, 2543)": "20964265/20736", "(4, 2544)": "20459641/972", "(4, 2545)": "-32/9", "(4, 2546)": "4/3", "(4, 2547)": "8/27", "(4, 2548)": "7615/648", "(4, 2549)": "-178787791/66096", "(4, 2550)": "-821/27", "(4, 2551)": "-1114361/11016", "(4, 2552)": "-4/3", "(4, 2553)": "2177/216", "(4, 2554)": "10171/324", "(4, 2555)": "-3421/216", "(4, 2556)": "2416/27", "(4, 2557)": "-5582/9", "(4, 2558)": "-1379/27", "(4, 2559)": "8134/27", "(4, 2560)": "-1435/6", "(4, 2561)": "-439/9", "(4, 2562)": "64/9", "(4, 2563)": "-112/9", "(4, 2564)": "-10315/324", "(4, 2565)": "-4361/216", "(4, 2566)": "65225/2592", "(4, 2567)": "-58015/108", "(4, 2568)": "149131/648", "(4, 2569)": "7453/216", "(4, 2570)": "-1693/864", "(4, 2571)": "-7327/108", "(4, 2572)": "-20221/144", "(4, 2573)": "50665/216", "(4, 2574)": "6799/36", "(4, 2575)": "-82321/216", "(4, 2576)": "-462889/1944", "(4, 2577)": "-1789/36", "(4, 2578)": "7643/216", "(4, 2579)": "-20525/108", "(4, 2580)": "-15667/162", "(4, 2581)": "-164/27", "(4, 2582)": "2210/81", "(4, 2583)": "448/3", "(4, 2584)": "250/3", "(4, 2585)": "-728/9", "(4, 2586)": "21625/36", "(4, 2587)": "8/3", "(4, 2588)": "470070085/528768", "(4, 2589)": "-953069/612", "(4, 2590)": "13762919/8262", "(4, 2591)": "-2680501/3672", "(4, 2592)": "-2851/108", "(4, 2593)": "-108709357/10368", "(4, 2594)": "160758305/15552", "(4, 2595)": "-8403020/4131", "(4, 2597)": "1612/27", "(4, 2598)": "1669/36", "(4, 2599)": "-18265/648", "(4, 2600)": "48591401/31104", "(4, 2601)": "344611457/352512", "(4, 2602)": "-127153/648", "(4, 2603)": "87682843/132192", "(4, 2604)": "535087/324", "(4, 2605)": "-137295389/66096", "(4, 2606)": "2527669/11016", "(4, 2607)": "18760271/22032", "(4, 2608)": "-3068/27", "(4, 2609)": "-507715/1296", "(4, 2610)": "-80468851/10368", "(4, 2611)": "940103737/46656", "(4, 2612)": "67161377/2592", "(4, 2613)": "-1230417515/62208", "(4, 2614)": "-630469/1224", "(4, 2615)": "41026985/16524", "(4, 2616)": "-107/6", "(4, 2617)": "-2909/27", "(4, 2618)": "9097/36", "(4, 2619)": "259189/2754", "(4, 2620)": "10331/162", "(4, 2621)": "118/9", "(4, 2622)": "3173/18", "(4, 2623)": "30186625/33048", "(4, 2624)": "14255387/16524", "(4, 2625)": "205511/648", "(4, 2626)": "220481/648", "(4, 2627)": "-103468741/10368", "(4, 2628)": "131559731/15552", "(4, 2629)": "1661297/4131", "(4, 2630)": "16/9", "(4, 2631)": "-442229/3672", "(4, 2632)": "-54695/324", "(4, 2633)": "-26476469/7344", "(4, 2634)": "7391123/49572", "(4, 2635)": "-4006756/4131", "(4, 2636)": "-82916999/99144", "(4, 2637)": "-1080263/918", "(4, 2638)": "-17185073/33048", "(4, 2639)": "-10499909/132192", "(4, 2640)": "-7975289/49572", "(4, 2641)": "-38519561/31104", "(4, 2642)": "30101771987/3172608", "(4, 2643)": "96290983/7776", "(4, 2644)": "-233888855/31104", "(4, 2645)": "-75654839/132192", "(4, 2646)": "42368705/49572", "(4, 2647)": "6", "(4, 2648)": "-154820/1377", "(4, 2649)": "43", "(4, 2650)": "-605005/918", "(4, 2651)": "-18123269/33048", "(4, 2652)": "65116/81", "(4, 2653)": "280/3", "(4, 2654)": "13151155/5508", "(4, 2655)": "-820/9", "(4, 2656)": "45512779/33048", "(4, 2657)": "-217275587/66096", "(4, 2658)": "2124053/1836", "(4, 2659)": "93511409/33048", "(4, 2660)": "-26/3", "(4, 2661)": "3224/9", "(4, 2662)": "-16/3", "(4, 2663)": "-31697813/8262", "(4, 2664)": "548579/2754", "(4, 2665)": "146147683/66096", "(4, 2666)": "2660783/3672", "(4, 2667)": "-549524/459", "(4, 2668)": "6894616/4131", "(4, 2669)": "-5694341/7344", "(4, 2670)": "-17079523/33048", "(4, 2671)": "622416197/396576", "(4, 2672)": "-351359/1224", "(4, 2673)": "786629/44064", "(4, 2674)": "64836001/16524", "(4, 2675)": "-466780597/66096", "(4, 2676)": "-884/9", "(4, 2677)": "-20933699/5508", "(4, 2678)": "-430/9", "(4, 2679)": "2942167/918", "(4, 2680)": "33326099/11016", "(4, 2681)": "12", "(4, 2682)": "-664/9", "(4, 2683)": "33104179/16524", "(4, 2684)": "12121/216", "(4, 2685)": "-652/27", "(4, 2686)": "-4219/72", "(4, 2687)": "-16492075/8262", "(4, 2688)": "48", "(4, 2689)": "6448/27", "(4, 2690)": "20/9", "(4, 2691)": "-59749973/33048", "(4, 2692)": "15441061/66096", "(4, 2693)": "196093313/198288", "(4, 2694)": "1114171/2754", "(4, 2695)": "-57871045/132192", "(4, 2696)": "-14203/36", "(4, 2697)": "3263324/4131", "(4, 2698)": "92177/216", "(4, 2699)": "-207037/2592", "(4, 2700)": "206529677/66096", "(4, 2701)": "-274113427/66096", "(4, 2702)": "-84", "(4, 2703)": "-30968/27", "(4, 2704)": "8", "(4, 2705)": "6353113/4131", "(4, 2706)": "6436589/2754", "(4, 2707)": "946/9", "(4, 2708)": "8/9", "(4, 2709)": "117937/162", "(4, 2710)": "101807/216", "(4, 2711)": "74845/108", "(4, 2712)": "-83346929/66096", "(4, 2713)": "-7480/9", "(4, 2714)": "-28/9", "(4, 2715)": "1535/9", "(4, 2716)": "311/9", "(4, 2717)": "15257/54", "(4, 2718)": "365827/648", "(4, 2719)": "-9715/36", "(4, 2720)": "76891/324", "(4, 2721)": "-109", "(4, 2722)": "5899/324", "(4, 2723)": "-12425579/5508", "(4, 2724)": "-525381817/198288", "(4, 2725)": "1127/18", "(4, 2726)": "742/9", "(4, 2727)": "497/9", "(4, 2728)": "39692/27", "(4, 2729)": "-1568/27", "(4, 2730)": "-95924/81", "(4, 2731)": "160/3", "(4, 2732)": "-91533979/132192", "(4, 2733)": "-2924/27", "(4, 2734)": "32769367/66096", "(4, 2735)": "7265/36", "(4, 2736)": "-29657/162", "(4, 2737)": "311/27", "(4, 2738)": "-103557841/132192", "(4, 2739)": "100798675/264384", "(4, 2740)": "65867/216", "(4, 2741)": "194489/2592", "(4, 2742)": "-364431239/132192", "(4, 2743)": "-238212203/793152", "(4, 2744)": "-7/3", "(4, 2745)": "-35/3", "(4, 2746)": "5357/36", "(4, 2747)": "-14/3", "(4, 2748)": "-755603/486", "(4, 2749)": "8189/162", "(4, 2750)": "68/3", "(4, 2751)": "134301049/15552", "(4, 2752)": "4689353/7776", "(4, 2753)": "1342/3", "(4, 2754)": "-1612/27", "(4, 2755)": "69149/108", "(4, 2756)": "491339903/15552", "(4, 2757)": "-1764194855/62208", "(4, 2758)": "44059913/14688", "(4, 2759)": "-146431813/793152", "(4, 2760)": "-16285/18", "(4, 2761)": "998/27", "(4, 2762)": "4363/36", "(4, 2763)": "1693/27", "(4, 2764)": "-61924925/33048", "(4, 2765)": "335/2", "(4, 2766)": "-1145/36", "(4, 2767)": "-46979/3672", "(4, 2768)": "-170/9", "(4, 2769)": "20/3", "(4, 2772)": "873113/4131", "(4, 2773)": "390865/3672", "(4, 2774)": "-1870/9", "(4, 2775)": "1816/9", "(4, 2776)": "1240/9", "(4, 2777)": "-2933/27", "(4, 2778)": "857/3", "(4, 2779)": "-134/9", "(4, 2780)": "12", "(4, 2781)": "-350261/1224", "(4, 2782)": "-4/3", "(4, 2783)": "1535/3", "(4, 2784)": "-29657/54", "(4, 2785)": "338/3", "(4, 2786)": "308279/918", "(4, 2787)": "-167/3", "(4, 2788)": "8772715/16524", "(4, 2789)": "253033/136", "(4, 2790)": "-961/9", "(4, 2791)": "640/9", "(4, 2792)": "-115/18", "(4, 2793)": "5149/216", "(4, 2794)": "-4/3", "(4, 2795)": "-23/9", "(4, 2796)": "41/18", "(4, 2797)": "29/18", "(4, 2798)": "187/36", "(4, 2799)": "-2", "(4, 2800)": "-355/9", "(4, 2801)": "50305/324", "(4, 2802)": "-78719/324", "(4, 2803)": "-8159/108", "(4, 2804)": "2453/54", "(4, 2805)": "1753/54", "(4, 2806)": "-4", "(4, 2807)": "2", "(4, 2808)": "-2", "(4, 2809)": "8", "(4, 2810)": "-652/9", "(4, 2811)": "7/9", "(4, 2812)": "-961/27", "(4, 2813)": "92", "(4, 2814)": "-98915/324", "(4, 2815)": "2068/27", "(4, 2816)": "-28145/36", "(4, 2817)": "961/27", "(4, 2818)": "2077/54", "(4, 2819)": "5447/108", "(4, 2820)": "-961/54", "(4, 2821)": "3985/36", "(4, 2822)": "961/54", "(4, 2823)": "-2923/27", "(4, 2824)": "55/108", "(4, 2825)": "-5149/216", "(4, 2826)": "-332/9", "(4, 2827)": "394/9", "(4, 2828)": "16/9", "(4, 2829)": "2195/36", "(4, 2830)": "-2434/27", "(4, 2831)": "182/9", "(4, 2832)": "3061/108", "(4, 2833)": "-7453/216", "(4, 2834)": "-8/3", "(4, 2835)": "1177/18", "(4, 2836)": "-412/9", "(4, 2837)": "2425/36", "(4, 2838)": "-4769/108", "(4, 2839)": "182/9", "(4, 2840)": "8", "(4, 2841)": "532/9", "(4, 2842)": "-547607/648", "(4, 2843)": "-10853/648", "(4, 2844)": "18175/108", "(4, 2845)": "3404/27", "(4, 2846)": "-1724/27", "(4, 2847)": "-151205/216", "(4, 2848)": "43253/216", "(4, 2849)": "1057/12", "(4, 2850)": "-2950/27", "(4, 2851)": "44/3", "(4, 2852)": "10", "(4, 2853)": "4", "(4, 2854)": "2", "(4, 2855)": "2", "(4, 2856)": "350/9", "(4, 2857)": "-8/9", "(4, 2858)": "7615/108", "(4, 2859)": "118/3", "(4, 2860)": "182/9", "(4, 2861)": "-1568/27", "(4, 2862)": "23", "(4, 2863)": "-364/9", "(4, 2864)": "-110555/648", "(4, 2865)": "-5611/18", "(4, 2866)": "36571/54", "(4, 2867)": "-1529/54", "(4, 2868)": "-87923/216", "(4, 2869)": "-3970/27", "(4, 2870)": "-4253/18", "(4, 2871)": "182/3", "(4, 2872)": "4385/54", "(4, 2873)": "3616/27", "(4, 2874)": "-961/27", "(4, 2875)": "-91/36", "(4, 2876)": "11/18", "(4, 2877)": "-5537/54", "(4, 2878)": "-961/54", "(4, 2879)": "-275/3", "(4, 2880)": "559/18", "(4, 2881)": "-778/27", "(4, 2882)": "3379/162", "(4, 2883)": "-1967845/5508", "(4, 2884)": "89096/459", "(4, 2885)": "-3313/36", "(4, 2886)": "99069971/31104", "(4, 2887)": "-8841913/5184", "(4, 2888)": "603407/1224", "(4, 2889)": "2941759/1836", "(4, 2890)": "-3027031/3672", "(4, 2891)": "220/27", "(4, 2892)": "-12373/216", "(4, 2893)": "-17587/162", "(4, 2894)": "-2911703/1224", "(4, 2895)": "37271639/66096", "(4, 2896)": "8/3", "(4, 2897)": "-110/9", "(4, 2898)": "29693/324", "(4, 2899)": "-51507073/66096", "(4, 2900)": "11/9", "(4, 2901)": "-9109/216", "(4, 2902)": "16/27", "(4, 2903)": "-106058989/66096", "(4, 2904)": "-3161/36", "(4, 2905)": "1079/6", "(4, 2906)": "7/3", "(4, 2907)": "13341847/1944", "(4, 2908)": "-457/108", "(4, 2909)": "-11861/108", "(4, 2910)": "3823/108", "(4, 2911)": "-10453/162", "(4, 2912)": "4555/216", "(4, 2913)": "-3191/36", "(4, 2914)": "-386508571/31104", "(4, 2915)": "75027643/5184", "(4, 2916)": "2209/162", "(4, 2917)": "43453/324", "(4, 2918)": "-2591/27", "(4, 2919)": "573725/3672", "(4, 2920)": "-20", "(4, 2921)": "9482551/1296", "(4, 2922)": "-2306057/5184", "(4, 2923)": "5298403/11016", "(4, 2924)": "-2", "(4, 2925)": "301/27", "(4, 2926)": "-107/36", "(4, 2927)": "10565/324", "(4, 2928)": "-48461/324", "(4, 2929)": "-2/3", "(4, 2930)": "-2947063/3672", "(4, 2931)": "785/108", "(4, 2932)": "5725/162", "(4, 2933)": "269/9", "(4, 2934)": "-26646103/11016", "(4, 2935)": "-8264761/4131", "(4, 2936)": "2", "(4, 2937)": "169/27", "(4, 2938)": "-9655/108", "(4, 2939)": "684289/324", "(4, 2940)": "7575971/66096", "(4, 2941)": "94/9", "(4, 2942)": "-4925/108", "(4, 2943)": "-5039/81", "(4, 2944)": "-49297597/22032", "(4, 2945)": "19/6", "(4, 2946)": "-1211/27", "(4, 2947)": "131/4", "(4, 2948)": "48493043/66096", "(4, 2949)": "-214/9", "(4, 2950)": "1817/216", "(4, 2951)": "1693/36", "(4, 2952)": "19597771/11016", "(4, 2953)": "-1007/18", "(4, 2954)": "-7549/36", "(4, 2955)": "265/8", "(4, 2956)": "-707/8", "(4, 2957)": "103/18", "(4, 2958)": "493/72", "(4, 2959)": "2404487/576", "(4, 2960)": "-12319/648", "(4, 2961)": "7401935/7776", "(4, 2962)": "-2735/216", "(4, 2963)": "182/81", "(4, 2964)": "-27733/324", "(4, 2965)": "1250033/918", "(4, 2966)": "-1169/27", "(4, 2967)": "139/36", "(4, 2968)": "131827/1836", "(4, 2969)": "-139103/1836", "(4, 2970)": "-11757325/33048", "(4, 2971)": "-649/9", "(4, 2972)": "-25/6", "(4, 2973)": "566/81", "(4, 2974)": "2017/27", "(4, 2975)": "-3692177/8262", "(4, 2976)": "78565/324", "(4, 2977)": "-7429/54", "(4, 2978)": "-17771/108", "(4, 2979)": "2779/36", "(4, 2980)": "-10519/216", "(4, 2981)": "869/9", "(4, 2982)": "389/54", "(4, 2983)": "27537751/2592", "(4, 2984)": "-339007/5508", "(4, 2985)": "5309/153", "(4, 2986)": "-3374011/2754", "(4, 2987)": "-980/27", "(4, 2988)": "157/36", "(4, 2989)": "49688143/66096", "(4, 2990)": "-115129/102", "(4, 2991)": "-84099347/66096", "(4, 2992)": "-571835/2754", "(4, 2993)": "-7", "(4, 2994)": "-20997545/66096", "(4, 2995)": "-20327039/33048", "(4, 2996)": "43189/3672", "(4, 2997)": "3906547/2448", "(4, 2998)": "-133/6", "(4, 2999)": "8/3", "(4, 3000)": "329/18", "(4, 3001)": "5101/54", "(4, 3002)": "1594007/16524", "(4, 3003)": "-716219/1836", "(4, 3004)": "-41/6", "(4, 3005)": "-1703/162", "(4, 3006)": "979/27", "(4, 3007)": "20898097/16524", "(4, 3008)": "-388687/648", "(4, 3009)": "6575/24", "(4, 3010)": "-59033/108", "(4, 3011)": "2070865/3672", "(4, 3012)": "-33449/216", "(4, 3013)": "-17563/216", "(4, 3014)": "10607/108", "(4, 3015)": "1621759/3672", "(4, 3016)": "18159701/132192", "(4, 3017)": "-79/108", "(4, 3018)": "21275801/44064", "(4, 3019)": "17023217/132192", "(4, 3020)": "6287/108", "(4, 3021)": "21178697/44064", "(4, 3022)": "-36462707/7776", "(4, 3023)": "1167449/2592", "(4, 3024)": "5044091/2592", "(4, 3025)": "84510667/132192", "(4, 3026)": "-100649/3672", "(4, 3027)": "-672836/4131", "(4, 3028)": "-218/27", "(4, 3029)": "14/3", "(4, 3030)": "3897061/5508", "(4, 3031)": "38000/81", "(4, 3032)": "-16073005/5508", "(4, 3033)": "-196/9", "(4, 3034)": "-362/27", "(4, 3035)": "2234/27", "(4, 3036)": "226/3", "(4, 3037)": "-44034527/33048", "(4, 3038)": "-2975/36", "(4, 3039)": "1219489/1944", "(4, 3040)": "-11607191/11016", "(4, 3041)": "-19378103/22032", "(4, 3042)": "4748179/4131", "(4, 3043)": "-106/9", "(4, 3044)": "2/3", "(4, 3045)": "82/9", "(4, 3046)": "-7341407/1836", "(4, 3047)": "2933327/1836", "(4, 3048)": "3873397/5508", "(4, 3049)": "1714115/918", "(4, 3050)": "19000/81", "(4, 3051)": "-2646149/5508", "(4, 3052)": "-3", "(4, 3053)": "902/27", "(4, 3054)": "464/9", "(4, 3055)": "-8816437/3672", "(4, 3056)": "-223/9", "(4, 3057)": "-392/9", "(4, 3058)": "-2180/27", "(4, 3059)": "-8673365/3672", "(4, 3060)": "-74185019/66096", "(4, 3061)": "-2869/54", "(4, 3062)": "-87721/68", "(4, 3063)": "-174587971/66096", "(4, 3064)": "31/18", "(4, 3065)": "-134772803/66096", "(4, 3066)": "-61381/648", "(4, 3067)": "-52747895/66096", "(4, 3068)": "701/6", "(4, 3069)": "-29405375/66096", "(4, 3070)": "-20259533/33048", "(4, 3071)": "-34809653/16524", "(4, 3072)": "7", "(4, 3073)": "-2317/36", "(4, 3074)": "4525/54", "(4, 3075)": "-5003/18", "(4, 3076)": "-8/3", "(4, 3077)": "-12553/216", "(4, 3078)": "-10/9", "(4, 3079)": "79/54", "(4, 3080)": "-191/54", "(4, 3081)": "-11275/54", "(4, 3082)": "-233/18", "(4, 3083)": "7633/108", "(4, 3084)": "-778/27", "(4, 3085)": "-26131105/66096", "(4, 3086)": "-241/18", "(4, 3087)": "-2609/36", "(4, 3088)": "-730/27", "(4, 3089)": "-19413433/22032", "(4, 3090)": "-3837901/11016", "(4, 3091)": "-12913/216", "(4, 3092)": "-3856669/3672", "(4, 3093)": "-3790165/11016", "(4, 3094)": "11041/216", "(4, 3095)": "-3850549/3672", "(4, 3096)": "14434/81", "(4, 3097)": "-16981175/11016", "(4, 3098)": "647/81", "(4, 3099)": "-3677965/3672", "(4, 3100)": "-17584/81", "(4, 3101)": "-93169/81", "(4, 3102)": "-1439/24", "(4, 3103)": "-1285/18", "(4, 3104)": "1087/36", "(4, 3105)": "-34331/108", "(4, 3106)": "-8167/108", "(4, 3107)": "2105/54", "(4, 3108)": "-4403/72", "(4, 3109)": "-171/4", "(4, 3110)": "1745/36", "(4, 3111)": "-23/36", "(4, 3112)": "7/36", "(4, 3113)": "455/18", "(4, 3114)": "2249/108", "(4, 3115)": "1049/18", "(4, 3116)": "6419/108", "(4, 3117)": "-2401/108", "(4, 3118)": "802/27", "(4, 3119)": "3103/54", "(4, 3120)": "6875/216", "(4, 3121)": "-130803725/132192", "(4, 3122)": "-89/4", "(4, 3123)": "5017/54", "(4, 3124)": "39542993/44064", "(4, 3125)": "6671/108", "(4, 3126)": "9382720/4131", "(4, 3127)": "-91/36", "(4, 3128)": "-35/18", "(4, 3129)": "18007/324", "(4, 3130)": "-1562/81", "(4, 3131)": "-308681/4131", "(4, 3132)": "23/54", "(4, 3133)": "5149/108", "(4, 3134)": "40/9", "(4, 3135)": "-977/9", "(4, 3136)": "826/9", "(4, 3137)": "-2425/18", "(4, 3138)": "10723/54", "(4, 3139)": "-364/9", "(4, 3140)": "-250/3", "(4, 3141)": "728/9", "(4, 3142)": "-118/9", "(4, 3143)": "-4", "(4, 3144)": "-118/9", "(4, 3145)": "7555/36", "(4, 3146)": "28999/108", "(4, 3147)": "-16739/54", "(4, 3148)": "4955/54", "(4, 3149)": "1753/27", "(4, 3150)": "-32/9", "(4, 3151)": "535/18", "(4, 3152)": "-8", "(4, 3153)": "4", "(4, 3154)": "-4", "(4, 3155)": "4", "(4, 3156)": "-12", "(4, 3157)": "-1898/9", "(4, 3158)": "2/3", "(4, 3159)": "3280/27", "(4, 3160)": "46", "(4, 3161)": "-728/9", "(4, 3162)": "-56/9", "(4, 3163)": "728/9", "(4, 3164)": "-946/9", "(4, 3165)": "-177751/324", "(4, 3166)": "5329/18", "(4, 3167)": "-20969/54", "(4, 3168)": "5198/27", "(4, 3169)": "-1312/9", "(4, 3170)": "56/9", "(4, 3171)": "94991/81", "(4, 3172)": "2356/27", "(4, 3173)": "2701/27", "(4, 3174)": "-961/27", "(4, 3175)": "-806/9", "(4, 3176)": "32863/162", "(4, 3177)": "603/2", "(4, 3178)": "961/27", "(4, 3179)": "-448/3", "(4, 3180)": "-335/2", "(4, 3181)": "-2411/27", "(4, 3182)": "32/9", "(4, 3183)": "-857/3", "(4, 3184)": "961/9", "(4, 3185)": "-5573/18", "(4, 3186)": "20503/81", "(4, 3187)": "-170491/459", "(4, 3188)": "3971/18", "(4, 3189)": "94705421/7776", "(4, 3190)": "-62966887/3888", "(4, 3191)": "-5565473/5508", "(4, 3192)": "2909/27", "(4, 3193)": "-43", "(4, 3194)": "605005/918", "(4, 3195)": "-118/9", "(4, 3196)": "-20/9", "(4, 3197)": "3027031/1836", "(4, 3198)": "-3805/54", "(4, 3199)": "13675/108", "(4, 3200)": "7039/27", "(4, 3201)": "2907215/612", "(4, 3202)": "6448/27", "(4, 3203)": "430/9", "(4, 3204)": "-2942167/918", "(4, 3205)": "-10331/162", "(4, 3206)": "-47549891/33048", "(4, 3207)": "68/9", "(4, 3208)": "4085/54", "(4, 3209)": "13207/162", "(4, 3210)": "23229253/11016", "(4, 3212)": "-3224/27", "(4, 3213)": "16/3", "(4, 3214)": "-16494893/8262", "(4, 3215)": "401/9", "(4, 3216)": "7735/108", "(4, 3217)": "-170/27", "(4, 3218)": "164200087/33048", "(4, 3219)": "107/6", "(4, 3220)": "-497/9", "(4, 3221)": "-39692/27", "(4, 3222)": "5357/18", "(4, 3223)": "-1427/9", "(4, 3224)": "-203/4", "(4, 3225)": "461/2", "(4, 3226)": "14/3", "(4, 3227)": "-60841531/3888", "(4, 3228)": "23989/324", "(4, 3229)": "107/6", "(4, 3230)": "-4363/36", "(4, 3231)": "-1693/27", "(4, 3232)": "-10331/162", "(4, 3233)": "8911/81", "(4, 3235)": "-3224/27", "(4, 3236)": "-1936/9", "(4, 3237)": "-1240/9", "(4, 3238)": "-35/3", "(4, 3239)": "167/3", "(4, 3240)": "-8772715/16524", "(4, 3241)": "-319483/153", "(4, 3242)": "2338/27", "(4, 3243)": "-21131573/33048", "(4, 3244)": "20550623/33048", "(4, 3245)": "271805/918", "(4, 3246)": "-39987395/16524", "(4, 3247)": "20933699/5508", "(4, 3248)": "18123269/33048", "(4, 3249)": "-12", "(4, 3250)": "-480701/918", "(4, 3251)": "25/3", "(4, 3252)": "-1132/81", "(4, 3253)": "-7300/27", "(4, 3254)": "-1541341/4131", "(4, 3255)": "30968/27", "(4, 3256)": "605005/918", "(4, 3257)": "-946/9", "(4, 3258)": "-243323/324", "(4, 3259)": "7753/18", "(4, 3260)": "4943/27", "(4, 3261)": "188737/204", "(4, 3262)": "-86/9", "(4, 3263)": "-742/9", "(4, 3264)": "95924/81", "(4, 3265)": "-14372645/66096", "(4, 3266)": "-1741/9", "(4, 3267)": "20279873/22032", "(4, 3268)": "35/3", "(4, 3269)": "-43", "(4, 3270)": "-8189/162", "(4, 3271)": "-58689769/7776", "(4, 3272)": "-6206783/7344", "(4, 3273)": "-6", "(4, 3274)": "-998/27", "(4, 3275)": "18123269/33048", "(4, 3276)": "-335/2", "(4, 3277)": "-121423/918", "(4, 3278)": "-32/9", "(4, 3279)": "-857/3", "(4, 3280)": "-373253/918", "(4, 3281)": "961/9", "(4, 3282)": "2898239/918", "(4, 3283)": "3873397/2754", "(4, 3284)": "-3794245/2754", "(4, 3285)": "38000/81", "(4, 3286)": "-36427/102", "(4, 3287)": "24", "(4, 3288)": "-16120/27", "(4, 3289)": "-8/3", "(4, 3290)": "-2942167/918", "(4, 3291)": "-6436589/2754", "(4, 3292)": "-446/9", "(4, 3293)": "-1232/27", "(4, 3294)": "2744/27", "(4, 3295)": "-8816437/1836", "(4, 3296)": "728/9", "(4, 3297)": "1568/27", "(4, 3298)": "49964861/16524", "(4, 3299)": "-1615/27", "(4, 3300)": "-2919017/1377", "(4, 3301)": "406/9", "(4, 3302)": "5443/243", "(4, 3303)": "-77233/459", "(4, 3304)": "60473665/16524", "(4, 3305)": "512/9", "(4, 3306)": "-3224/27", "(4, 3307)": "-71976019/16524", "(4, 3308)": "-552851/486", "(4, 3309)": "124/3", "(4, 3310)": "-3224/27", "(4, 3311)": "2933/27", "(4, 3312)": "-24", "(4, 3313)": "17163757/5508", "(4, 3314)": "8/3", "(4, 3315)": "-18478997/11016", "(4, 3316)": "-59/3", "(4, 3317)": "763/18", "(4, 3318)": "316/9", "(4, 3319)": "-37094473/33048", "(4, 3320)": "108", "(4, 3321)": "56/9", "(4, 3322)": "-890/3", "(4, 3323)": "3790165/5508", "(4, 3324)": "-9529/108", "(4, 3325)": "-3865237/1836", "(4, 3326)": "-32/9", "(4, 3327)": "14/3", "(4, 3328)": "-28616/81", "(4, 3329)": "17471591/5508", "(4, 3330)": "84", "(4, 3331)": "-1693/27", "(4, 3332)": "-6436589/2754", "(4, 3333)": "-48476/81", "(4, 3335)": "3224/27", "(4, 3336)": "-40/3", "(4, 3337)": "-1240/9", "(4, 3338)": "-24", "(4, 3339)": "34192/27", "(4, 3340)": "8/3", "(4, 3341)": "-11590975/16524", "(4, 3342)": "-4441/36", "(4, 3343)": "-144", "(4, 3344)": "1871/18", "(4, 3345)": "7/3", "(4, 3346)": "-49", "(4, 3347)": "-1555/27", "(4, 3348)": "-21589/54", "(4, 3349)": "-467/6", "(4, 3350)": "-2912/9", "(4, 3351)": "1568/27", "(4, 3352)": "2042/27", "(4, 3353)": "758/3", "(4, 3355)": "-410/3", "(4, 3356)": "-742/9", "(4, 3357)": "-7675/9", "(4, 3358)": "-5008/27", "(4, 3359)": "-1512559/1836", "(4, 3360)": "7/3", "(4, 3361)": "-4363/36", "(4, 3362)": "755603/486", "(4, 3363)": "88/9", "(4, 3364)": "-1936/9", "(4, 3366)": "35/3", "(4, 3367)": "175/3", "(4, 3368)": "148285/162", "(4, 3369)": "-847409/5508", "(4, 3370)": "2242/9", "(4, 3371)": "3224/27", "(4, 3372)": "2933/27", "(4, 3373)": "-338/3", "(4, 3374)": "742/9", "(4, 3375)": "-253033/136", "(4, 3376)": "142/9", "(4, 3377)": "-3", "(4, 3378)": "-237/2", "(4, 3379)": "1984/27", "(4, 3380)": "8", "(4, 3382)": "-16/3", "(4, 3383)": "728/9", "(4, 3384)": "-5/3", "(4, 3385)": "34/9", "(4, 3386)": "-43/9", "(4, 3387)": "-364/3", "(4, 3388)": "-5/3", "(4, 3389)": "-10/9", "(4, 3390)": "-31/9", "(4, 3391)": "8", "(4, 3392)": "-4", "(4, 3393)": "4", "(4, 3394)": "-4", "(4, 3395)": "764/9", "(4, 3396)": "-6", "(4, 3397)": "46", "(4, 3398)": "-46", "(4, 3399)": "197275/324", "(4, 3400)": "-12025/54", "(4, 3401)": "9053/18", "(4, 3402)": "-1922/27", "(4, 3403)": "-2185/27", "(4, 3404)": "-5429/54", "(4, 3405)": "961/27", "(4, 3406)": "4687/54", "(4, 3407)": "-961/27", "(4, 3408)": "-227/27", "(4, 3409)": "4", "(4, 3410)": "-4", "(4, 3411)": "-4", "(4, 3412)": "-8/9", "(4, 3413)": "164", "(4, 3414)": "-46", "(4, 3415)": "16/3", "(4, 3416)": "-46", "(4, 3417)": "-1/18", "(4, 3418)": "-17/18", "(4, 3419)": "9793/27", "(4, 3420)": "-961/27", "(4, 3421)": "961/27", "(4, 3422)": "7/18", "(4, 3423)": "961/27", "(4, 3424)": "16/3", "(4, 3425)": "1/3", "(4, 3426)": "3457/162", "(4, 3427)": "-1135/18", "(4, 3428)": "-5683/162", "(4, 3429)": "612383/918", "(4, 3430)": "1928/27", "(4, 3431)": "-1667/81", "(4, 3432)": "1597/27", "(4, 3433)": "1", "(4, 3434)": "145/36", "(4, 3435)": "-3401/54", "(4, 3436)": "-203255/204", "(4, 3437)": "1607/9", "(4, 3438)": "31/6", "(4, 3439)": "-4/3", "(4, 3440)": "-64776733/7776", "(4, 3441)": "-5015/81", "(4, 3442)": "11467/162", "(4, 3443)": "-2939719/918", "(4, 3444)": "4/9", "(4, 3445)": "-20/3", "(4, 3446)": "2942167/612", "(4, 3447)": "161/18", "(4, 3448)": "-2/9", "(4, 3449)": "-1/9", "(4, 3450)": "-6529/162", "(4, 3451)": "11/3", "(4, 3452)": "5845/162", "(4, 3454)": "-5/27", "(4, 3455)": "-589/9", "(4, 3456)": "37148329/33048", "(4, 3457)": "-14", "(4, 3458)": "62/9", "(4, 3459)": "845/27", "(4, 3460)": "-1882/27", "(4, 3461)": "1433/9", "(4, 3462)": "4/3", "(4, 3463)": "-1/3", "(4, 3464)": "-7", "(4, 3465)": "-701/27", "(4, 3466)": "1847/18", "(4, 3467)": "-115/9", "(4, 3468)": "-47/18", "(4, 3469)": "-45/4", "(4, 3470)": "1/3", "(4, 3471)": "2783/81", "(4, 3472)": "392/9", "(4, 3473)": "-16/3", "(4, 3474)": "34472/81", "(4, 3475)": "-38000/81", "(4, 3476)": "-372935/2754", "(4, 3477)": "6", "(4, 3478)": "-892/27", "(4, 3479)": "892/27", "(4, 3480)": "784/27", "(4, 3481)": "20988365/33048", "(4, 3482)": "-67/18", "(4, 3483)": "-79/18", "(4, 3484)": "8803/612", "(4, 3485)": "-20323691/16524", "(4, 3486)": "622259/486", "(4, 3487)": "59/3", "(4, 3488)": "-400/9", "(4, 3489)": "407/9", "(4, 3490)": "-35/9", "(4, 3491)": "-4081/81", "(4, 3492)": "-37559/81", "(4, 3493)": "32810/81", "(4, 3494)": "4357/36", "(4, 3495)": "144", "(4, 3496)": "-961/18", "(4, 3497)": "679/54", "(4, 3498)": "1577/27", "(4, 3499)": "-1598/27", "(4, 3500)": "-3274/27", "(4, 3501)": "-20929001/22032", "(4, 3502)": "85/18", "(4, 3503)": "258359/5508", "(4, 3504)": "44/27", "(4, 3505)": "-740/27", "(4, 3506)": "-3859933/2754", "(4, 3507)": "4", "(4, 3508)": "-38000/81", "(4, 3509)": "812/27", "(4, 3510)": "38000/81", "(4, 3511)": "392/9", "(4, 3512)": "724/27", "(4, 3513)": "-100/27", "(4, 3514)": "-832/27", "(4, 3515)": "3257/54", "(4, 3516)": "3318413/2754", "(4, 3517)": "73/18", "(4, 3518)": "17303471/16524", "(4, 3519)": "1058/27", "(4, 3520)": "-2/27", "(4, 3521)": "7/3", "(4, 3522)": "3852589/1836", "(4, 3523)": "37937/81", "(4, 3524)": "-1/18", "(4, 3525)": "-392/9", "(4, 3526)": "-1703/27", "(4, 3527)": "-88/9", "(5, 23)": "241/6", "(5, 27)": "-457/72", "(5, 29)": "17/24", "(5, 31)": "161489/4212", "(5, 37)": "-68545/1053", "(5, 40)": "-491/12", "(5, 41)": "-27/8", "(5, 45)": "-17/12", "(5, 46)": "133/24", "(5, 51)": "241/6", "(5, 64)": "-17/12", "(5, 75)": "3/4", "(5, 77)": "95141/4212", "(5, 80)": "27/8", "(5, 81)": "39/8", "(5, 84)": "-3/4", "(5, 85)": "3/4", "(5, 86)": "17/12", "(5, 88)": "-133/24", "(5, 89)": "9/4", "(5, 93)": "-21/4", "(5, 95)": "-39/16", "(5, 96)": "-27/8", "(5, 99)": "-3/8", "(5, 100)": "29", "(5, 101)": "-8", "(5, 102)": "41/4", "(5, 103)": "-9/4", "(5, 104)": "21/16", "(5, 105)": "63/16", "(5, 106)": "-8", "(5, 107)": "11/2", "(5, 108)": "5", "(5, 111)": "73/24", "(5, 112)": "-20/3", "(5, 113)": "89/24", "(5, 114)": "-3/4", "(5, 115)": "9", "(5, 116)": "81/8", "(5, 117)": "-21/2", "(5, 119)": "-1063/108", "(5, 124)": "-4252/27", "(5, 126)": "-62", "(5, 129)": "-3523/144", "(5, 130)": "-7", "(5, 131)": "-15/2", "(5, 132)": "4441/432", "(5, 133)": "-43/2", "(5, 134)": "-4009/144", "(5, 135)": "1", "(5, 136)": "-27/4", "(5, 137)": "-43/4", "(5, 139)": "-9/4", "(5, 140)": "-21/8", "(5, 141)": "9/4", "(5, 142)": "-336/5", "(5, 143)": "-23/2", "(5, 144)": "9/4", "(5, 145)": "1241/24", "(5, 146)": "5879/648", "(5, 147)": "-10", "(5, 148)": "-3", "(5, 149)": "-55/3", "(5, 150)": "-103/24", "(5, 152)": "8909/648", "(5, 154)": "-205/24", "(5, 155)": "2029/216", "(5, 156)": "-9/4", "(5, 157)": "311/12", "(5, 158)": "12847/162", "(5, 159)": "-28/3", "(5, 160)": "121", "(5, 161)": "-28", "(5, 162)": "-47", "(5, 163)": "33/2", "(5, 166)": "15/4", "(5, 168)": "-131/3", "(5, 169)": "31/2", "(5, 170)": "31/2", "(5, 171)": "-443/6", "(5, 172)": "-9", "(5, 173)": "4117/108", "(5, 174)": "45/2", "(5, 175)": "-1063/27", "(5, 176)": "-17/2", "(5, 178)": "-44", "(5, 180)": "-45/2", "(5, 184)": "-15/4", "(5, 186)": "83/6", "(5, 187)": "-31/2", "(5, 190)": "-9/2", "(5, 195)": "-31/2", "(5, 197)": "9/2", "(5, 198)": "-45/2", "(5, 199)": "1063/27", "(5, 202)": "29/2", "(5, 203)": "-4117/108", "(5, 204)": "4009/36", "(5, 205)": "3469/108", "(5, 207)": "-39/4", "(5, 208)": "-15/4", "(5, 209)": "-21/4", "(5, 210)": "6", "(5, 212)": "-33/2", "(5, 213)": "-39/4", "(5, 216)": "-119/2", "(5, 218)": "-9/2", "(5, 219)": "-17/2", "(5, 221)": "-31/2", "(5, 224)": "9/2", "(5, 225)": "3469/108", "(5, 226)": "-33/2", "(5, 231)": "-31/2", "(5, 232)": "199/6", "(5, 233)": "-4117/108", "(5, 234)": "9/2", "(5, 235)": "1063/27", "(5, 241)": "179/6", "(5, 243)": "31/2", "(5, 244)": "122/3", "(5, 245)": "9/2", "(5, 248)": "-1063/27", "(5, 251)": "-21/4", "(5, 255)": "16279/108", "(5, 256)": "-77/135", "(5, 257)": "13/6", "(5, 258)": "-2605/108", "(5, 259)": "87/2", "(5, 261)": "7/5", "(5, 262)": "14", "(5, 263)": "10/3", "(5, 264)": "-51/8", "(5, 265)": "2005/144", "(5, 267)": "9/4", "(5, 268)": "-97/54", "(5, 269)": "2423/324", "(5, 270)": "9/4", "(5, 271)": "-21/8", "(5, 272)": "217/16", "(5, 273)": "-73/4", "(5, 274)": "4873/432", "(5, 275)": "-2585/162", "(5, 276)": "-39/4", "(5, 277)": "33295/1296", "(5, 278)": "-37", "(5, 279)": "17/24", "(5, 280)": "6793/216", "(5, 281)": "-6793/162", "(5, 282)": "-33/2", "(5, 284)": "-31/2", "(5, 285)": "-15/4", "(5, 286)": "4117/108", "(5, 287)": "45/2", "(5, 288)": "-18", "(5, 289)": "-27/8", "(5, 290)": "-2", "(5, 291)": "-17/2", "(5, 292)": "13/2", "(5, 293)": "-1/2", "(5, 294)": "115/8", "(5, 295)": "-9/4", "(5, 296)": "17", "(5, 297)": "47/2", "(5, 298)": "17/2", "(5, 299)": "5", "(5, 300)": "5", "(5, 301)": "89/24", "(5, 302)": "73/8", "(5, 303)": "-15/8", "(5, 304)": "39/16", "(5, 305)": "7/8", "(5, 306)": "13/2", "(5, 307)": "-245/24", "(5, 308)": "21/16", "(5, 309)": "89/24", "(5, 310)": "5/2", "(5, 311)": "-9/8", "(5, 312)": "39/16", "(5, 313)": "81/8", "(5, 314)": "17/4", "(5, 315)": "-559/24", "(5, 316)": "3/16", "(5, 317)": "1063/108", "(5, 319)": "-16", "(5, 320)": "-1", "(5, 321)": "73/24", "(5, 322)": "-27/4", "(5, 323)": "-1063/108", "(5, 324)": "634/27", "(5, 325)": "9/8", "(5, 326)": "-16", "(5, 327)": "-1", "(5, 328)": "73/24", "(5, 329)": "-9/2", "(5, 330)": "5315/216", "(5, 331)": "21/8", "(5, 332)": "1099/72", "(5, 333)": "-287/216", "(5, 334)": "-1697/27", "(5, 335)": "1009/54", "(5, 336)": "1295/27", "(5, 337)": "-253/216", "(5, 338)": "-1387/72", "(5, 339)": "27/8", "(5, 340)": "9/8", "(5, 341)": "-27/8", "(5, 342)": "-9/8", "(5, 343)": "-3/2", "(5, 344)": "39/8", "(5, 345)": "-3", "(5, 346)": "-3/2", "(5, 347)": "-15/2", "(5, 348)": "47/8", "(5, 349)": "-47/8", "(5, 350)": "63/16", "(5, 351)": "-15/2", "(5, 352)": "-13/8", "(5, 353)": "-25/8", "(5, 354)": "63/16", "(5, 355)": "-4441/432", "(5, 356)": "-81/8", "(5, 357)": "-3523/144", "(5, 358)": "-4441/432", "(5, 359)": "-5/8", "(5, 360)": "-3523/144", "(5, 361)": "-175/24", "(5, 362)": "-16279/432", "(5, 363)": "-311/24", "(5, 364)": "-13667/432", "(5, 365)": "1063/216", "(5, 366)": "-5315/216", "(5, 367)": "9/2", "(5, 368)": "-23/2", "(5, 369)": "-25/2", "(5, 370)": "17/2", "(5, 371)": "-10", "(5, 372)": "11/2", "(5, 373)": "-45/2", "(5, 374)": "-89/12", "(5, 375)": "-73/4", "(5, 376)": "9/2", "(5, 377)": "-39/8", "(5, 378)": "-85/4", "(5, 379)": "-31", "(5, 380)": "509/12", "(5, 381)": "-21/8", "(5, 384)": "31/2", "(5, 385)": "15/4", "(5, 387)": "-9/2", "(5, 388)": "-1063/54", "(5, 390)": "32", "(5, 391)": "2", "(5, 392)": "-73/12", "(5, 393)": "27/2", "(5, 394)": "1063/54", "(5, 396)": "-45/2", "(5, 397)": "1009/27", "(5, 398)": "-1487/36", "(5, 399)": "6071/108", "(5, 400)": "1397/108", "(5, 402)": "-4117/108", "(5, 403)": "-3", "(5, 404)": "-39/4", "(5, 405)": "12", "(5, 406)": "-21/4", "(5, 408)": "15/4", "(5, 409)": "-15", "(5, 410)": "-47/4", "(5, 411)": "-19/4", "(5, 412)": "63/8", "(5, 413)": "33/2", "(5, 415)": "-9/2", "(5, 416)": "4441/216", "(5, 417)": "-13/4", "(5, 418)": "-3523/72", "(5, 419)": "31/2", "(5, 421)": "9/2", "(5, 422)": "175/12", "(5, 423)": "16279/216", "(5, 424)": "33/2", "(5, 428)": "-4117/108", "(5, 429)": "9/2", "(5, 430)": "-5315/108", "(5, 440)": "9/4", "(5, 441)": "9/4", "(5, 442)": "9/4", "(5, 443)": "17", "(5, 444)": "-13", "(5, 445)": "11/2", "(5, 446)": "-31/4", "(5, 447)": "11/2", "(5, 448)": "-11/2", "(5, 449)": "-9/4", "(5, 450)": "-10", "(5, 452)": "-9/4", "(5, 453)": "-45/4", "(5, 454)": "23/6", "(5, 456)": "-8", "(5, 457)": "-1", "(5, 458)": "1", "(5, 459)": "3", "(5, 460)": "3/4", "(5, 461)": "-21/4", "(5, 462)": "15/2", "(5, 463)": "-3/4", "(5, 464)": "3/4", "(5, 465)": "-63/8", "(5, 466)": "2", "(5, 467)": "17/4", "(5, 468)": "83/4", "(5, 470)": "1063/54", "(5, 471)": "-1063/54", "(5, 472)": "-1268/27", "(5, 474)": "-9/4", "(5, 475)": "15", "(5, 476)": "-11/2", "(5, 477)": "11/2", "(5, 478)": "9/4", "(5, 479)": "31/6", "(5, 480)": "-1063/54", "(5, 481)": "1063/54", "(5, 482)": "-766/27", "(5, 483)": "-1", "(5, 484)": "-950/27", "(5, 485)": "1549/108", "(5, 486)": "1063/54", "(5, 487)": "-3/4", "(5, 488)": "3/4", "(5, 489)": "-3/4", "(5, 491)": "19/4", "(5, 492)": "-2", "(5, 493)": "3523/72", "(5, 494)": "1063/54", "(5, 550)": "-194023/256", "(5, 551)": "-239871/512", "(5, 552)": "-12553/32", "(5, 553)": "-86903/256", "(5, 554)": "-2010737/6528", "(5, 555)": "-53083/256", "(5, 556)": "-1232957/6528", "(5, 557)": "-109417/768", "(5, 558)": "-805/6", "(5, 559)": "-4025/36", "(5, 560)": "-1495/16", "(5, 561)": "-1495/16", "(5, 562)": "-10687/128", "(5, 563)": "-10463/128", "(5, 564)": "-40095/544", "(5, 565)": "-80051/1152", "(5, 566)": "-1695/32", "(5, 567)": "-1265/24", "(5, 568)": "-75827/1632", "(5, 569)": "-5079/128", "(5, 570)": "-115/3", "(5, 571)": "-168299/4896", "(5, 572)": "-2101/64", "(5, 573)": "-115/4", "(5, 574)": "-14471/544", "(5, 575)": "-36721/1632", "(5, 576)": "-5601/256", "(5, 577)": "-2781/128", "(5, 578)": "-345/16", "(5, 579)": "-345/16", "(5, 580)": "-8063/384", "(5, 581)": "-20", "(5, 582)": "-303/16", "(5, 583)": "-18", "(5, 584)": "-799/48", "(5, 585)": "-74975/4896", "(5, 586)": "-3885/256", "(5, 587)": "-933/64", "(5, 588)": "-231/16", "(5, 589)": "-115/8", "(5, 590)": "-115/9", "(5, 591)": "-95/8", "(5, 592)": "-2445/256", "(5, 593)": "-17/2", "(5, 594)": "-25/3", "(5, 595)": "-2113/256", "(5, 596)": "-485/64", "(5, 597)": "-961/128", "(5, 598)": "-55/8", "(5, 599)": "-1717/256", "(5, 600)": "-105/16", "(5, 601)": "-51/8", "(5, 602)": "-6", "(5, 603)": "-2303/384", "(5, 604)": "-47/8", "(5, 605)": "-21/4", "(5, 606)": "-5", "(5, 607)": "-5", "(5, 608)": "-115/24", "(5, 609)": "-9/2", "(5, 610)": "-9/2", "(5, 611)": "-129/32", "(5, 612)": "-4", "(5, 613)": "-4", "(5, 614)": "-4", "(5, 615)": "-4", "(5, 616)": "-449/128", "(5, 617)": "-27/8", "(5, 618)": "-27/8", "(5, 619)": "-885/272", "(5, 620)": "-3", "(5, 621)": "-11/4", "(5, 622)": "-43/16", "(5, 623)": "-21/8", "(5, 624)": "-21/8", "(5, 625)": "-5/2", "(5, 626)": "-75/32", "(5, 627)": "-37/16", "(5, 628)": "-11039/4896", "(5, 629)": "-9/4", "(5, 630)": "-17/8", "(5, 631)": "-17/8", "(5, 632)": "-2", "(5, 633)": "-2", "(5, 634)": "-2", "(5, 635)": "-2", "(5, 636)": "-2", "(5, 637)": "-3/2", "(5, 638)": "-3/2", "(5, 639)": "-45/32", "(5, 640)": "-4/3", "(5, 641)": "-21/16", "(5, 642)": "-9/8", "(5, 643)": "-9/8", "(5, 644)": "-1", "(5, 645)": "-7/8", "(5, 646)": "-27/32", "(5, 647)": "-3/4", "(5, 648)": "-3/4", "(5, 649)": "-3649/4896", "(5, 650)": "-2/3", "(5, 651)": "-2/3", "(5, 652)": "-17/32", "(5, 653)": "-211/544", "(5, 654)": "-3/8", "(5, 655)": "-3/8", "(5, 656)": "-1/3", "(5, 657)": "-1/4", "(5, 658)": "-1/4", "(5, 659)": "3/8", "(5, 660)": "3/8", "(5, 661)": "3/8", "(5, 662)": "1/2", "(5, 663)": "1/2", "(5, 664)": "165/256", "(5, 665)": "2/3", "(5, 666)": "2/3", "(5, 667)": "3/4", "(5, 668)": "3/4", "(5, 669)": "3/4", "(5, 670)": "99/128", "(5, 671)": "1", "(5, 672)": "9/8", "(5, 673)": "9/8", "(5, 674)": "9/8", "(5, 675)": "339/272", "(5, 676)": "4/3", "(5, 677)": "4/3", "(5, 678)": "45/32", "(5, 679)": "3/2", "(5, 680)": "3/2", "(5, 681)": "3/2", "(5, 682)": "3/2", "(5, 683)": "7/4", "(5, 684)": "2", "(5, 685)": "9/4", "(5, 686)": "21/8", "(5, 687)": "21/8", "(5, 688)": "3", "(5, 689)": "97/32", "(5, 690)": "51/16", "(5, 691)": "83/24", "(5, 692)": "4", "(5, 693)": "4", "(5, 694)": "4", "(5, 695)": "4", "(5, 696)": "67/16", "(5, 697)": "2217/512", "(5, 698)": "863/192", "(5, 699)": "9/2", "(5, 700)": "19/4", "(5, 701)": "115/24", "(5, 702)": "115/24", "(5, 703)": "21/4", "(5, 704)": "21/4", "(5, 705)": "11/2", "(5, 706)": "1", "(5, 707)": "6", "(5, 708)": "6", "(5, 709)": "6", "(5, 710)": "25/4", "(5, 711)": "103/16", "(5, 712)": "2591/384", "(5, 713)": "889/128", "(5, 714)": "15/2", "(5, 715)": "8", "(5, 716)": "33/4", "(5, 717)": "1127/136", "(5, 718)": "9", "(5, 719)": "75/8", "(5, 720)": "43/4", "(5, 721)": "1395/128", "(5, 722)": "12", "(5, 723)": "1573/128", "(5, 724)": "25/2", "(5, 725)": "107/8", "(5, 726)": "115/8", "(5, 727)": "261/17", "(5, 728)": "80929/4896", "(5, 729)": "267/16", "(5, 730)": "443/24", "(5, 731)": "115/6", "(5, 732)": "5055/256", "(5, 733)": "15493/768", "(5, 734)": "48359/2304", "(5, 735)": "5611/256", "(5, 736)": "2823/128", "(5, 737)": "38549/1632", "(5, 738)": "413/16", "(5, 739)": "453/16", "(5, 740)": "943/32", "(5, 741)": "24251/816", "(5, 742)": "7839/256", "(5, 743)": "26003/768", "(5, 744)": "8831/256", "(5, 745)": "115/3", "(5, 746)": "115/3", "(5, 747)": "2565/64", "(5, 748)": "1413/32", "(5, 749)": "8639/192", "(5, 750)": "11891/256", "(5, 751)": "12293/256", "(5, 752)": "1559/32", "(5, 753)": "3565/72", "(5, 754)": "799/16", "(5, 755)": "50", "(5, 756)": "115/2", "(5, 757)": "115/2", "(5, 758)": "115/2", "(5, 759)": "115/2", "(5, 760)": "96595/1632", "(5, 761)": "57455/768", "(5, 762)": "11109/128", "(5, 763)": "2875/24", "(5, 764)": "16669/128", "(5, 765)": "155495/1152", "(5, 766)": "69325/384", "(5, 767)": "141523/768", "(5, 768)": "77501/384", "(5, 769)": "63737/256", "(5, 770)": "3335/8", "(5, 771)": "69019/128", "(5, 772)": "-65/6", "(5, 773)": "36", "(5, 774)": "6", "(5, 775)": "-99/4", "(5, 776)": "-149/2", "(5, 777)": "321/16", "(5, 778)": "129/2", "(5, 779)": "249/8", "(5, 780)": "9208099/587520", "(5, 782)": "65027/192", "(5, 783)": "1489/48", "(5, 784)": "45927/512", "(5, 785)": "45425/216", "(5, 786)": "809029/13824", "(5, 787)": "2398715/58752", "(5, 788)": "-2006371/58752", "(5, 789)": "1449745/39168", "(5, 790)": "-1573951/13824", "(5, 791)": "-3467621/41472", "(5, 792)": "287507/2304", "(5, 793)": "-639985/768", "(5, 794)": "-39/4", "(5, 795)": "-10875775/39168", "(5, 796)": "345/8", "(5, 797)": "-45851/1632", "(5, 798)": "-231/4", "(5, 799)": "-795/64", "(5, 800)": "-118225/1632", "(5, 801)": "-37017/512", "(5, 802)": "1217/32", "(5, 803)": "345/8", "(5, 804)": "-17301/128", "(5, 806)": "33603/256", "(5, 807)": "1733/192", "(5, 808)": "115/24", "(5, 809)": "-160873/1632", "(5, 810)": "-119/4", "(5, 811)": "-3/8", "(5, 812)": "3/8", "(5, 814)": "-165/2", "(5, 815)": "45851/2448", "(5, 816)": "-15901/144", "(5, 817)": "1797/8", "(5, 818)": "-559957/19584", "(5, 819)": "945/64", "(5, 823)": "-39/4", "(5, 824)": "1187/8", "(5, 825)": "3", "(5, 826)": "351/32", "(5, 828)": "794443/19584", "(5, 829)": "979891/6528", "(5, 830)": "70355/32", "(5, 831)": "501/32", "(5, 832)": "154791/256", "(5, 833)": "54683/64", "(5, 834)": "17855/48", "(5, 835)": "42157/256", "(5, 836)": "-11243/96", "(5, 837)": "-271273/768", "(5, 839)": "-801/32", "(5, 840)": "-25831/48", "(5, 841)": "10031/64", "(5, 842)": "-1503/64", "(5, 843)": "-6719/144", "(5, 844)": "-3471/272", "(5, 846)": "-7085/144", "(5, 847)": "575/18", "(5, 848)": "613/102", "(5, 849)": "2", "(5, 850)": "95699/816", "(5, 851)": "66", "(5, 852)": "-501/4", "(5, 853)": "161771/1224", "(5, 854)": "746005/4896", "(5, 855)": "454901/3264", "(5, 856)": "5857/96", "(5, 857)": "-41309/384", "(5, 858)": "-145859/4896", "(5, 859)": "-23893/384", "(5, 860)": "110875/1632", "(5, 861)": "8863/384", "(5, 862)": "-80503/816", "(5, 863)": "-8863/96", "(5, 864)": "607/136", "(5, 865)": "-63/64", "(5, 866)": "-4", "(5, 868)": "-18", "(5, 869)": "3", "(5, 870)": "-9", "(5, 871)": "10/3", "(5, 872)": "-65/12", "(5, 873)": "-18", "(5, 874)": "-18", "(5, 875)": "85639/256", "(5, 876)": "139351/512", "(5, 877)": "1613487/1024", "(5, 880)": "-1", "(5, 882)": "-1", "(5, 883)": "1", "(5, 884)": "1", "(5, 893)": "-345/2", "(5, 902)": "1", "(5, 914)": "-2", "(5, 918)": "-115/6", "(5, 919)": "2", "(5, 920)": "345/2", "(5, 921)": "-575/9", "(5, 922)": "115/2", "(5, 923)": "1265/36", "(5, 924)": "-1265/36", "(5, 925)": "575/9", "(5, 926)": "3", "(5, 927)": "-3", "(5, 928)": "-1", "(5, 929)": "216/5", "(5, 932)": "536015/864", "(5, 933)": "2", "(5, 934)": "2", "(5, 937)": "-2", "(5, 938)": "-2", "(5, 949)": "-2", "(5, 951)": "-2", "(5, 952)": "13975/144", "(5, 953)": "-1797/8", "(5, 954)": "18473/1152", "(5, 955)": "-1893/64", "(5, 957)": "12", "(5, 964)": "-5359/64", "(5, 965)": "-3/2", "(5, 968)": "-34151/1152", "(5, 969)": "-48863/384", "(5, 970)": "4353/64", "(5, 971)": "631/32", "(5, 972)": "16615/128", "(5, 973)": "4199/48", "(5, 974)": "-263/24", "(5, 975)": "1759/384", "(5, 976)": "5971/48", "(5, 977)": "76117/384", "(5, 979)": "1893/32", "(5, 980)": "20515/384", "(5, 981)": "-671/4", "(5, 982)": "-1893/64", "(5, 983)": "3", "(5, 984)": "-51/32", "(5, 985)": "7085/144", "(5, 986)": "-57/32", "(5, 987)": "2", "(5, 988)": "-13", "(5, 989)": "-28", "(5, 990)": "-631/4", "(5, 991)": "-11/2", "(5, 992)": "-36653/288", "(5, 993)": "-327/64", "(5, 994)": "63/16", "(5, 995)": "-631/32", "(5, 996)": "-1893/128", "(5, 997)": "217/64", "(5, 998)": "-6941/128", "(5, 999)": "-691/64", "(5, 1000)": "631/128", "(5, 1001)": "13/16", "(5, 1002)": "-631/32", "(5, 1003)": "-15/2", "(5, 1004)": "-9/4", "(5, 1005)": "3/8", "(5, 1006)": "-1/2", "(5, 1007)": "4", "(5, 1008)": "-9/16", "(5, 1009)": "-3/16", "(5, 1010)": "3/16", "(5, 1011)": "3/16", "(5, 1012)": "-126/5", "(5, 1013)": "-113723/256", "(5, 1014)": "-91829/512", "(5, 1015)": "4699399/9216", "(5, 1023)": "-45851/2448", "(5, 1024)": "-13/16", "(5, 1025)": "6131/1088", "(5, 1026)": "-9/8", "(5, 1028)": "-51/16", "(5, 1030)": "-27/32", "(5, 1031)": "3953/64", "(5, 1032)": "1", "(5, 1034)": "-22609/1088", "(5, 1035)": "-22269/1088", "(5, 1036)": "-152263/128", "(5, 1037)": "-9/16", "(5, 1038)": "-110829/256", "(5, 1039)": "-32911/64", "(5, 1040)": "-19061/192", "(5, 1041)": "-26703/256", "(5, 1042)": "-9/16", "(5, 1043)": "152569/768", "(5, 1044)": "1", "(5, 1045)": "136927/384", "(5, 1047)": "27/32", "(5, 1048)": "2655/272", "(5, 1050)": "-575/18", "(5, 1051)": "749/1632", "(5, 1052)": "-1", "(5, 1053)": "-91619/816", "(5, 1054)": "-71", "(5, 1055)": "9/2", "(5, 1056)": "-113369/4896", "(5, 1057)": "-482/17", "(5, 1058)": "-118571/6528", "(5, 1059)": "51/16", "(5, 1060)": "-3653/48", "(5, 1061)": "18481/192", "(5, 1062)": "141827/19584", "(5, 1063)": "3977/192", "(5, 1064)": "-243971/6528", "(5, 1065)": "-3707/192", "(5, 1066)": "-1217/136", "(5, 1067)": "3707/48", "(5, 1068)": "-1051/544", "(5, 1069)": "9/8", "(5, 1070)": "-1", "(5, 1071)": "3/16", "(5, 1072)": "-9/16", "(5, 1073)": "9/16", "(5, 1074)": "3/16", "(5, 1075)": "3/16", "(5, 1076)": "-3/16", "(5, 1077)": "-3/16", "(5, 1078)": "-3/16", "(5, 1079)": "-3831/64", "(5, 1080)": "-37049/128", "(5, 1081)": "93894329/26112", "(5, 1083)": "1", "(5, 1086)": "1", "(5, 1087)": "-1", "(5, 1088)": "-1", "(5, 1089)": "-2", "(5, 1090)": "12", "(5, 1091)": "-5", "(5, 1092)": "3", "(5, 1093)": "-50", "(5, 1094)": "-4523/272", "(5, 1095)": "9/4", "(5, 1096)": "12", "(5, 1097)": "-3/4", "(5, 1098)": "20", "(5, 1099)": "1/2", "(5, 1101)": "15201/272", "(5, 1102)": "14181/272", "(5, 1103)": "1079/16", "(5, 1104)": "21/2", "(5, 1105)": "63/8", "(5, 1106)": "135/8", "(5, 1107)": "-185/16", "(5, 1108)": "51/8", "(5, 1109)": "129/8", "(5, 1110)": "49/16", "(5, 1111)": "1", "(5, 1112)": "-123/16", "(5, 1113)": "-117/4", "(5, 1114)": "-63/4", "(5, 1115)": "277/16", "(5, 1116)": "-10261/408", "(5, 1117)": "-141/16", "(5, 1118)": "14217/272", "(5, 1119)": "3", "(5, 1120)": "-85721/408", "(5, 1121)": "2178/17", "(5, 1122)": "-84", "(5, 1123)": "-349807/2448", "(5, 1124)": "5135/68", "(5, 1125)": "-10609/102", "(5, 1126)": "927/8", "(5, 1127)": "-21/2", "(5, 1128)": "-63/8", "(5, 1129)": "86623/2448", "(5, 1130)": "-231/8", "(5, 1131)": "-146773/4896", "(5, 1132)": "21/8", "(5, 1133)": "121495/1224", "(5, 1134)": "-21/2", "(5, 1135)": "2311/136", "(5, 1136)": "-1", "(5, 1137)": "9/2", "(5, 1138)": "3/2", "(5, 1139)": "3/8", "(5, 1140)": "-3/8", "(5, 1141)": "-3/8", "(5, 1142)": "-3/8", "(5, 1143)": "-24", "(5, 1144)": "-5/2", "(5, 1145)": "47/8", "(5, 1146)": "-25356823/13056", "(5, 1151)": "2", "(5, 1152)": "2", "(5, 1153)": "30", "(5, 1154)": "5", "(5, 1155)": "16175/144", "(5, 1156)": "-20", "(5, 1157)": "163613/3264", "(5, 1158)": "-39/4", "(5, 1160)": "1929/8", "(5, 1162)": "3/16", "(5, 1163)": "4", "(5, 1164)": "1", "(5, 1165)": "-447349/9792", "(5, 1166)": "-95545/1088", "(5, 1167)": "-537/16", "(5, 1168)": "137/8", "(5, 1169)": "591/32", "(5, 1170)": "199/8", "(5, 1171)": "79/16", "(5, 1172)": "235/32", "(5, 1173)": "33/2", "(5, 1174)": "587/32", "(5, 1175)": "2", "(5, 1176)": "21", "(5, 1177)": "123/16", "(5, 1178)": "-123/4", "(5, 1179)": "-411/16", "(5, 1180)": "-107/24", "(5, 1181)": "141/16", "(5, 1182)": "4735/144", "(5, 1183)": "4869/272", "(5, 1184)": "71/3", "(5, 1185)": "-4241/24", "(5, 1186)": "-137", "(5, 1187)": "5809/408", "(5, 1188)": "-36799/408", "(5, 1189)": "2545/544", "(5, 1190)": "16", "(5, 1191)": "-137/8", "(5, 1192)": "-411/32", "(5, 1193)": "-913/1632", "(5, 1194)": "-1507/32", "(5, 1195)": "30347/1632", "(5, 1196)": "137/32", "(5, 1197)": "203/24", "(5, 1198)": "-137/8", "(5, 1199)": "113/68", "(5, 1200)": "33/4", "(5, 1201)": "3", "(5, 1202)": "-1", "(5, 1203)": "3/8", "(5, 1204)": "-3/8", "(5, 1205)": "3/8", "(5, 1206)": "3/8", "(5, 1207)": "174/5", "(5, 1208)": "-4", "(5, 1209)": "-25/2", "(5, 1210)": "-102918137/117504", "(5, 1211)": "-33/2", "(5, 1212)": "-3421/72", "(5, 1214)": "-90775/1152", "(5, 1215)": "-63/8", "(5, 1217)": "-3795/16", "(5, 1223)": "141/32", "(5, 1224)": "1/8", "(5, 1225)": "1", "(5, 1226)": "3/2", "(5, 1228)": "7897/1152", "(5, 1229)": "31429/384", "(5, 1230)": "3/32", "(5, 1231)": "-873/16", "(5, 1232)": "159/64", "(5, 1233)": "-31/16", "(5, 1234)": "111/32", "(5, 1235)": "215/64", "(5, 1236)": "-1/2", "(5, 1237)": "-21/64", "(5, 1239)": "-17/32", "(5, 1240)": "3/4", "(5, 1241)": "2619/32", "(5, 1242)": "1", "(5, 1243)": "27/32", "(5, 1244)": "985/72", "(5, 1245)": "-230/27", "(5, 1246)": "-9/4", "(5, 1248)": "-4", "(5, 1249)": "11", "(5, 1250)": "264", "(5, 1251)": "-3/2", "(5, 1252)": "-145/36", "(5, 1253)": "-3/4", "(5, 1254)": "24491/432", "(5, 1255)": "-18749/576", "(5, 1256)": "150721/1728", "(5, 1257)": "-2", "(5, 1258)": "-3331/1728", "(5, 1259)": "-1", "(5, 1260)": "3331/432", "(5, 1261)": "-15/32", "(5, 1262)": "-1", "(5, 1263)": "-3/4", "(5, 1264)": "1", "(5, 1265)": "-1", "(5, 1266)": "-9/16", "(5, 1267)": "-3/16", "(5, 1268)": "-3/16", "(5, 1269)": "-3/16", "(5, 1270)": "-24/5", "(5, 1271)": "-43/2", "(5, 1272)": "-47/8", "(5, 1273)": "-954517/3456", "(5, 1274)": "51/8", "(5, 1275)": "917/8", "(5, 1276)": "185/32", "(5, 1277)": "201/16", "(5, 1278)": "345/2", "(5, 1287)": "-3", "(5, 1288)": "-147/32", "(5, 1289)": "-153/32", "(5, 1290)": "619/32", "(5, 1291)": "-67/8", "(5, 1292)": "-59/16", "(5, 1293)": "-293/48", "(5, 1294)": "31/32", "(5, 1295)": "-89/48", "(5, 1296)": "529/48", "(5, 1297)": "-153/32", "(5, 1298)": "1", "(5, 1299)": "-201/8", "(5, 1300)": "17/32", "(5, 1301)": "-71/16", "(5, 1302)": "201/16", "(5, 1303)": "2303/216", "(5, 1304)": "-4", "(5, 1305)": "-27/32", "(5, 1306)": "-230/27", "(5, 1307)": "279/32", "(5, 1308)": "-1", "(5, 1309)": "9", "(5, 1310)": "-16", "(5, 1311)": "67", "(5, 1312)": "-56/27", "(5, 1313)": "2", "(5, 1314)": "68003/1152", "(5, 1315)": "-1917/16", "(5, 1316)": "11929/216", "(5, 1317)": "-19351/288", "(5, 1318)": "-189737/3456", "(5, 1319)": "9779/864", "(5, 1320)": "40055/3456", "(5, 1321)": "52471/864", "(5, 1322)": "-613/27", "(5, 1323)": "1349/216", "(5, 1324)": "3", "(5, 1325)": "-2", "(5, 1326)": "149/8", "(5, 1327)": "2", "(5, 1328)": "-3", "(5, 1329)": "3/16", "(5, 1330)": "9/16", "(5, 1331)": "3/16", "(5, 1332)": "3/16", "(5, 1333)": "-24", "(5, 1334)": "14", "(5, 1335)": "5/2", "(5, 1336)": "-598655/864", "(5, 1337)": "165/2", "(5, 1338)": "2", "(5, 1339)": "-61/16", "(5, 1340)": "-153/64", "(5, 1341)": "-3/8", "(5, 1343)": "-63/16", "(5, 1349)": "189/32", "(5, 1350)": "3617/8", "(5, 1352)": "-495/32", "(5, 1354)": "115/64", "(5, 1355)": "135/64", "(5, 1356)": "-47711/128", "(5, 1357)": "-353/16", "(5, 1358)": "12967/256", "(5, 1359)": "-5441/48", "(5, 1360)": "1631/96", "(5, 1361)": "86899/768", "(5, 1362)": "229/32", "(5, 1363)": "52081/768", "(5, 1366)": "31147/384", "(5, 1367)": "-783/64", "(5, 1368)": "1059/32", "(5, 1369)": "6719/144", "(5, 1371)": "51/32", "(5, 1373)": "-2", "(5, 1374)": "18", "(5, 1375)": "-5", "(5, 1376)": "353/2", "(5, 1377)": "-10105/96", "(5, 1378)": "3/2", "(5, 1379)": "-48505/384", "(5, 1380)": "16", "(5, 1381)": "353/16", "(5, 1382)": "1059/64", "(5, 1383)": "10441/384", "(5, 1384)": "3883/64", "(5, 1385)": "-7915/384", "(5, 1386)": "-353/64", "(5, 1387)": "1421/12", "(5, 1388)": "353/16", "(5, 1389)": "9/32", "(5, 1390)": "-2", "(5, 1391)": "399/64", "(5, 1392)": "-3", "(5, 1393)": "2", "(5, 1394)": "3/16", "(5, 1395)": "9/16", "(5, 1396)": "-3/16", "(5, 1397)": "-3/16", "(5, 1399)": "-121243/128", "(5, 1400)": "-66645/256", "(5, 1401)": "49936315/13824", "(5, 1403)": "-12", "(5, 1404)": "18", "(5, 1405)": "149/16", "(5, 1406)": "261/16", "(5, 1408)": "-39/8", "(5, 1414)": "75/16", "(5, 1415)": "-18513/32", "(5, 1416)": "-5/2", "(5, 1417)": "9/2", "(5, 1419)": "129/16", "(5, 1420)": "-9/2", "(5, 1421)": "-11269/16", "(5, 1422)": "-51/4", "(5, 1423)": "-90159/256", "(5, 1424)": "-5029/16", "(5, 1425)": "-17839/64", "(5, 1426)": "-45593/256", "(5, 1427)": "-111/8", "(5, 1428)": "-28537/256", "(5, 1429)": "-1", "(5, 1430)": "-273/8", "(5, 1431)": "18059/384", "(5, 1432)": "93/4", "(5, 1433)": "153/8", "(5, 1438)": "-75/16", "(5, 1439)": "-1", "(5, 1440)": "-10", "(5, 1441)": "38", "(5, 1442)": "102", "(5, 1443)": "7/4", "(5, 1444)": "7/4", "(5, 1445)": "327/32", "(5, 1446)": "-185/8", "(5, 1447)": "51/4", "(5, 1448)": "153/16", "(5, 1449)": "-257/32", "(5, 1450)": "561/16", "(5, 1451)": "27/32", "(5, 1452)": "-51/16", "(5, 1453)": "-93/8", "(5, 1454)": "51/4", "(5, 1455)": "75/16", "(5, 1456)": "17/4", "(5, 1457)": "-27/4", "(5, 1458)": "7/2", "(5, 1459)": "-1", "(5, 1460)": "3/8", "(5, 1461)": "3/8", "(5, 1462)": "-3/8", "(5, 1463)": "-3/8", "(5, 1464)": "-3/8", "(5, 1465)": "-3/8", "(5, 1466)": "3/8", "(5, 1467)": "3/8", "(5, 1468)": "54/5", "(5, 1469)": "-81799/256", "(5, 1470)": "-129367/512", "(5, 1471)": "-1626799/1024", "(5, 1472)": "45851/2448", "(5, 1473)": "-2489/144", "(5, 1474)": "20", "(5, 1475)": "-461623/19584", "(5, 1476)": "-87/8", "(5, 1477)": "-255/16", "(5, 1478)": "-99/32", "(5, 1479)": "-289/8", "(5, 1480)": "-1/2", "(5, 1481)": "-3", "(5, 1482)": "1602401/19584", "(5, 1483)": "683575/6528", "(5, 1484)": "807/16", "(5, 1485)": "-25/16", "(5, 1486)": "645/64", "(5, 1487)": "71/4", "(5, 1488)": "-69/16", "(5, 1489)": "-463/64", "(5, 1490)": "-73/16", "(5, 1491)": "1323/64", "(5, 1492)": "-2", "(5, 1493)": "21", "(5, 1495)": "51/4", "(5, 1496)": "75/32", "(5, 1497)": "2303/216", "(5, 1498)": "88265/2448", "(5, 1500)": "985/72", "(5, 1501)": "-48845/544", "(5, 1502)": "-2", "(5, 1503)": "433391/2448", "(5, 1504)": "153433/408", "(5, 1505)": "25/2", "(5, 1506)": "107563/14688", "(5, 1507)": "84691/1224", "(5, 1508)": "57847/1224", "(5, 1509)": "-193/16", "(5, 1510)": "25/16", "(5, 1511)": "75/64", "(5, 1512)": "3605/918", "(5, 1513)": "275/64", "(5, 1514)": "-277415/14688", "(5, 1515)": "-25/64", "(5, 1516)": "-12356/459", "(5, 1517)": "25/16", "(5, 1518)": "15391/1632", "(5, 1519)": "-29/4", "(5, 1520)": "27/8", "(5, 1521)": "-1/2", "(5, 1522)": "1", "(5, 1523)": "-9/16", "(5, 1524)": "3/16", "(5, 1525)": "-3/16", "(5, 1526)": "3/16", "(5, 1527)": "3/16", "(5, 1528)": "9/16", "(5, 1529)": "-3/16", "(5, 1530)": "-3/16", "(5, 1531)": "-54/5", "(5, 1532)": "14", "(5, 1533)": "7", "(5, 1534)": "-2845927/19584", "(5, 1535)": "-5/6", "(5, 1536)": "-1477639/2304", "(5, 1537)": "1780711/9792", "(5, 1538)": "1/4", "(5, 1539)": "1482103/256", "(5, 1540)": "-676625/384", "(5, 1541)": "12", "(5, 1542)": "1/8", "(5, 1543)": "-15/2", "(5, 1544)": "15", "(5, 1545)": "-25/4", "(5, 1546)": "87815/256", "(5, 1547)": "-155287/384", "(5, 1548)": "-9197/64", "(5, 1549)": "41753/288", "(5, 1552)": "-1669619/58752", "(5, 1553)": "23387315/78336", "(5, 1554)": "-67993/256", "(5, 1555)": "91829/384", "(5, 1556)": "-1383457/7344", "(5, 1557)": "-26093123/235008", "(5, 1558)": "113963/192", "(5, 1559)": "37049/96", "(5, 1560)": "227177/14688", "(5, 1561)": "-110717/1728", "(5, 1562)": "-263/24", "(5, 1563)": "-47/6", "(5, 1564)": "-1330303/29376", "(5, 1565)": "-9251051/58752", "(5, 1566)": "-137/6", "(5, 1567)": "50/3", "(5, 1568)": "-3312407/14688", "(5, 1569)": "-23874629/705024", "(5, 1570)": "-245/48", "(5, 1571)": "47/6", "(5, 1572)": "-990503/4896", "(5, 1573)": "-22387645/705024", "(5, 1574)": "355/48", "(5, 1575)": "-10/3", "(5, 1576)": "-284561/576", "(5, 1577)": "-18215677/39168", "(5, 1578)": "-78479/384", "(5, 1579)": "22215/64", "(5, 1580)": "292829/96", "(5, 1581)": "1466407/2304", "(5, 1582)": "382973/768", "(5, 1583)": "129367/384", "(5, 1584)": "37/32", "(5, 1585)": "-17577475/58752", "(5, 1586)": "79755677/352512", "(5, 1587)": "-1141/48", "(5, 1588)": "-28/3", "(5, 1589)": "115/48", "(5, 1590)": "-71489/2448", "(5, 1591)": "805/256", "(5, 1592)": "-113515/4896", "(5, 1593)": "49499/13056", "(5, 1594)": "-6641263/1536", "(5, 1595)": "15065/64", "(5, 1596)": "809/24", "(5, 1597)": "-1442083/768", "(5, 1598)": "211577/512", "(5, 1599)": "-74263/3264", "(5, 1600)": "8467/288", "(5, 1601)": "118777/4352", "(5, 1602)": "2207/768", "(5, 1603)": "-37/32", "(5, 1604)": "71489/2448", "(5, 1605)": "-15065/64", "(5, 1606)": "113515/4896", "(5, 1607)": "-74263/3264", "(5, 1608)": "8467/288", "(5, 1609)": "7/2", "(5, 1610)": "15", "(5, 1611)": "-1361867/384", "(5, 1612)": "-15", "(5, 1613)": "-2007/64", "(5, 1614)": "13177/288", "(5, 1615)": "-347/24", "(5, 1616)": "-1277/48", "(5, 1617)": "-144599/2592", "(5, 1618)": "-206881/1296", "(5, 1619)": "4343/96", "(5, 1620)": "187/8", "(5, 1621)": "275/96", "(5, 1623)": "6785/36", "(5, 1627)": "6785/36", "(5, 1630)": "2185/36", "(5, 1631)": "-575/24", "(5, 1632)": "-14963/216", "(5, 1633)": "-575/24", "(5, 1634)": "-575/24", "(5, 1635)": "-13525/288", "(5, 1636)": "17971/216", "(5, 1637)": "-3359/96", "(5, 1638)": "-51/8", "(5, 1642)": "18", "(5, 1644)": "387343/3264", "(5, 1645)": "-47983/1224", "(5, 1646)": "287975/1836", "(5, 1647)": "-85475/864", "(5, 1648)": "239/72", "(5, 1649)": "23681/384", "(5, 1650)": "-65303/384", "(5, 1651)": "-2796515/29376", "(5, 1654)": "3/2", "(5, 1655)": "3/2", "(5, 1656)": "-23353/576", "(5, 1657)": "-1/4", "(5, 1658)": "241391/768", "(5, 1659)": "513/2", "(5, 1661)": "-3769/128", "(5, 1662)": "-753/32", "(5, 1663)": "5/2", "(5, 1664)": "78595/768", "(5, 1665)": "-2449/144", "(5, 1666)": "129889/1728", "(5, 1667)": "197813/1728", "(5, 1668)": "44129/288", "(5, 1669)": "-4475/768", "(5, 1670)": "73655/192", "(5, 1671)": "128459/816", "(5, 1672)": "9/2", "(5, 1673)": "544067/384", "(5, 1674)": "-21/2", "(5, 1675)": "-164729/192", "(5, 1676)": "15989/459", "(5, 1677)": "444157/14688", "(5, 1678)": "226459/5184", "(5, 1679)": "93421/5184", "(5, 1680)": "-58453/256", "(5, 1681)": "23327/192", "(5, 1682)": "-117539/3672", "(5, 1685)": "-16085/544", "(5, 1686)": "-13/17", "(5, 1687)": "-2055/64", "(5, 1688)": "9/8", "(5, 1689)": "-13/128", "(5, 1690)": "36527/384", "(5, 1691)": "-379/48", "(5, 1692)": "1873/136", "(5, 1693)": "-29533/1836", "(5, 1694)": "59263/14688", "(5, 1695)": "716561/9792", "(5, 1696)": "-386567/9792", "(5, 1697)": "-6143/768", "(5, 1698)": "-42259/128", "(5, 1699)": "4257995/29376", "(5, 1700)": "-681953/192", "(5, 1701)": "108805/48", "(5, 1702)": "-22183/1224", "(5, 1703)": "4/3", "(5, 1704)": "-12769/1296", "(5, 1705)": "159533/1632", "(5, 1706)": "-3751/102", "(5, 1707)": "-2965069/44064", "(5, 1708)": "3/4", "(5, 1709)": "9", "(5, 1710)": "-3/2", "(5, 1711)": "-2859/68", "(5, 1712)": "1/2", "(5, 1713)": "10", "(5, 1714)": "-11/4", "(5, 1715)": "-27/4", "(5, 1716)": "-737/17", "(5, 1717)": "2029805/9792", "(5, 1718)": "1801873/9792", "(5, 1719)": "-130579/2448", "(5, 1720)": "-17275/408", "(5, 1721)": "4748411/29376", "(5, 1722)": "151457/1728", "(5, 1723)": "63/16", "(5, 1724)": "1955809/14688", "(5, 1725)": "-16/3", "(5, 1726)": "1555/8", "(5, 1727)": "-10", "(5, 1728)": "-407/4", "(5, 1729)": "-54209/432", "(5, 1730)": "39/32", "(5, 1731)": "-155/96", "(5, 1732)": "-3101/96", "(5, 1733)": "-67909/544", "(5, 1734)": "-6", "(5, 1736)": "6", "(5, 1737)": "651647/3264", "(5, 1738)": "696703/9792", "(5, 1739)": "108053/576", "(5, 1740)": "9/2", "(5, 1741)": "-5/4", "(5, 1743)": "-1/2", "(5, 1744)": "27/4", "(5, 1745)": "3/2", "(5, 1746)": "-2", "(5, 1747)": "5848073/29376", "(5, 1748)": "20563/1632", "(5, 1749)": "-17/6", "(5, 1750)": "5077/96", "(5, 1751)": "6188797/29376", "(5, 1752)": "41/6", "(5, 1753)": "1043/8", "(5, 1754)": "29/2", "(5, 1755)": "-591/8", "(5, 1756)": "2167/576", "(5, 1757)": "-429/16", "(5, 1758)": "6209/96", "(5, 1759)": "-88109/29376", "(5, 1760)": "819/8", "(5, 1762)": "-94537/288", "(5, 1763)": "985/48", "(5, 1764)": "-19/4", "(5, 1767)": "72997/432", "(5, 1768)": "-7/2", "(5, 1770)": "115/3", "(5, 1771)": "1/2", "(5, 1772)": "-133135/2592", "(5, 1773)": "3889/96", "(5, 1774)": "661/48", "(5, 1775)": "173969/4896", "(5, 1776)": "-8/3", "(5, 1777)": "115/16", "(5, 1778)": "-2", "(5, 1779)": "-325/16", "(5, 1780)": "78077/576", "(5, 1781)": "-4511/96", "(5, 1782)": "328111/44064", "(5, 1783)": "-44191/216", "(5, 1785)": "-2", "(5, 1786)": "35/4", "(5, 1787)": "-1147/16", "(5, 1789)": "-2303/144", "(5, 1790)": "115/9", "(5, 1791)": "1", "(5, 1792)": "-150335/864", "(5, 1793)": "-102737/5184", "(5, 1794)": "267/32", "(5, 1795)": "-87827/58752", "(5, 1796)": "-22/3", "(5, 1797)": "-2687/48", "(5, 1798)": "-10", "(5, 1799)": "97/3", "(5, 1800)": "2411/128", "(5, 1801)": "-74903/1296", "(5, 1802)": "81/8", "(5, 1803)": "-3/2", "(5, 1805)": "-1", "(5, 1806)": "-3253/64", "(5, 1807)": "353/8", "(5, 1808)": "62929/192", "(5, 1809)": "-28135/128", "(5, 1810)": "355/16", "(5, 1811)": "-3", "(5, 1812)": "2", "(5, 1813)": "88121/384", "(5, 1814)": "1527199/19584", "(5, 1815)": "10", "(5, 1816)": "8123/12", "(5, 1818)": "-30307/48", "(5, 1819)": "315/16", "(5, 1820)": "9/4", "(5, 1824)": "4", "(5, 1825)": "-232529/256", "(5, 1826)": "-15/4", "(5, 1827)": "-51/2", "(5, 1828)": "-109213/128", "(5, 1829)": "-14597/64", "(5, 1831)": "-1/2", "(5, 1832)": "7/2", "(5, 1833)": "-198715/2448", "(5, 1834)": "-9/2", "(5, 1835)": "-523369/128", "(5, 1836)": "9/2", "(5, 1837)": "53219/32", "(5, 1838)": "-3/2", "(5, 1839)": "-28431/544", "(5, 1841)": "985/16", "(5, 1842)": "-123331/288", "(5, 1843)": "-15/2", "(5, 1844)": "5/2", "(5, 1845)": "4", "(5, 1847)": "-2303/48", "(5, 1848)": "-3156955/14688", "(5, 1849)": "-7/2", "(5, 1850)": "-3/2", "(5, 1851)": "1587/8", "(5, 1852)": "-9/2", "(5, 1853)": "-1075/16", "(5, 1854)": "3367609/1536", "(5, 1855)": "7651/816", "(5, 1856)": "249/8", "(5, 1857)": "-1459/216", "(5, 1859)": "-4181/32", "(5, 1864)": "-6185/32", "(5, 1867)": "-31007/288", "(5, 1868)": "-41584855/470016", "(5, 1869)": "1893/32", "(5, 1871)": "63/8", "(5, 1872)": "-3", "(5, 1873)": "80209/2448", "(5, 1874)": "1/2", "(5, 1875)": "144995/96", "(5, 1876)": "-13841/32", "(5, 1877)": "631/16", "(5, 1878)": "-6055/48", "(5, 1879)": "-318707/192", "(5, 1880)": "227/16", "(5, 1881)": "1893/32", "(5, 1882)": "-47/4", "(5, 1883)": "-3/2", "(5, 1884)": "103377869/470016", "(5, 1885)": "-9/8", "(5, 1887)": "2437/204", "(5, 1888)": "-7185/272", "(5, 1889)": "53/68", "(5, 1890)": "268379/96", "(5, 1891)": "9/8", "(5, 1892)": "-519/16", "(5, 1893)": "32299/32", "(5, 1894)": "-6073/16", "(5, 1895)": "218435/4896", "(5, 1896)": "-2831/96", "(5, 1897)": "-1115/34", "(5, 1898)": "-4787753/117504", "(5, 1899)": "51/2", "(5, 1900)": "-90281/816", "(5, 1901)": "-3", "(5, 1902)": "4931/68", "(5, 1903)": "-817/34", "(5, 1904)": "-417/4", "(5, 1905)": "-189/4", "(5, 1906)": "21", "(5, 1907)": "-101/2", "(5, 1908)": "-121/8", "(5, 1909)": "227917/2448", "(5, 1910)": "63/2", "(5, 1911)": "-150887/816", "(5, 1912)": "-427531/2448", "(5, 1913)": "937171/39168", "(5, 1914)": "201/4", "(5, 1916)": "-275/8", "(5, 1917)": "-831991/4896", "(5, 1918)": "-446359/4896", "(5, 1919)": "-1086277/4896", "(5, 1920)": "-56", "(5, 1921)": "-39", "(5, 1922)": "137/4", "(5, 1923)": "-213/4", "(5, 1924)": "-441/8", "(5, 1925)": "-2605/136", "(5, 1926)": "411/8", "(5, 1927)": "101/12", "(5, 1928)": "-4", "(5, 1929)": "300580781/1410048", "(5, 1930)": "-2931/32", "(5, 1932)": "15/8", "(5, 1933)": "-824647/4896", "(5, 1934)": "27679/144", "(5, 1935)": "-35/4", "(5, 1936)": "-6", "(5, 1937)": "3/2", "(5, 1938)": "-10679/32", "(5, 1939)": "29/8", "(5, 1940)": "-85/16", "(5, 1941)": "2", "(5, 1942)": "-49553/432", "(5, 1943)": "-1", "(5, 1944)": "-11365169/470016", "(5, 1945)": "-201/8", "(5, 1946)": "-4181/32", "(5, 1947)": "-87/8", "(5, 1949)": "-83/8", "(5, 1950)": "-4", "(5, 1951)": "-7/8", "(5, 1952)": "-6235/32", "(5, 1953)": "-67/4", "(5, 1954)": "205/12", "(5, 1955)": "601/48", "(5, 1956)": "-75377/432", "(5, 1957)": "25853/216", "(5, 1958)": "37/4", "(5, 1959)": "-431203/2448", "(5, 1960)": "5469515/6912", "(5, 1961)": "-819/32", "(5, 1962)": "9/8", "(5, 1963)": "3/2", "(5, 1964)": "67/16", "(5, 1965)": "11/4", "(5, 1966)": "46445/96", "(5, 1967)": "-687/32", "(5, 1968)": "-1207/16", "(5, 1969)": "49489/192", "(5, 1970)": "16355/192", "(5, 1971)": "27185/4896", "(5, 1972)": "-1059/16", "(5, 1973)": "-2655/136", "(5, 1974)": "-4", "(5, 1975)": "-1150471/512", "(5, 1976)": "-387/8", "(5, 1978)": "3/2", "(5, 1979)": "-5/4", "(5, 1980)": "19/2", "(5, 1981)": "737891/192", "(5, 1982)": "129/4", "(5, 1983)": "93/16", "(5, 1984)": "166763/64", "(5, 1985)": "229535/192", "(5, 1986)": "-71/8", "(5, 1987)": "-153/4", "(5, 1988)": "3131/136", "(5, 1989)": "11/2", "(5, 1990)": "87/8", "(5, 1991)": "39/2", "(5, 1992)": "-25830983/705024", "(5, 1993)": "12353/136", "(5, 1994)": "9/2", "(5, 1995)": "52511/816", "(5, 1996)": "-1119325/4896", "(5, 1997)": "-1077/8", "(5, 1998)": "105/8", "(5, 1999)": "-25/8", "(5, 2000)": "105/8", "(5, 2001)": "-215/8", "(5, 2002)": "804907/14688", "(5, 2003)": "-75/16", "(5, 2004)": "-1739003/4896", "(5, 2005)": "5/2", "(5, 2006)": "45851/816", "(5, 2007)": "795/32", "(5, 2008)": "-1217/16", "(5, 2009)": "1733/96", "(5, 2010)": "115/12", "(5, 2011)": "-39/4", "(5, 2012)": "-45851/1632", "(5, 2013)": "1217/32", "(5, 2014)": "-795/64", "(5, 2015)": "1733/192", "(5, 2016)": "115/24", "(5, 2017)": "-9/8", "(5, 2018)": "109/108", "(5, 2019)": "115543/1536", "(5, 2021)": "9/2", "(5, 2022)": "-357/8", "(5, 2023)": "3/2", "(5, 2024)": "9/4", "(5, 2025)": "-115/16", "(5, 2026)": "-12853/96", "(5, 2027)": "-115/16", "(5, 2028)": "-115/16", "(5, 2029)": "-14609/432", "(5, 2030)": "-35389/432", "(5, 2031)": "123/32", "(5, 2032)": "-51/2", "(5, 2034)": "-631/32", "(5, 2039)": "-3155/32", "(5, 2042)": "-1893/32", "(5, 2044)": "1849/16", "(5, 2046)": "1885/16", "(5, 2049)": "7603/144", "(5, 2050)": "-21/2", "(5, 2051)": "-105/2", "(5, 2052)": "-63/2", "(5, 2053)": "-137/8", "(5, 2058)": "-685/8", "(5, 2059)": "-411/8", "(5, 2061)": "-13229/432", "(5, 2065)": "103135/432", "(5, 2068)": "44033/432", "(5, 2069)": "-5551/216", "(5, 2073)": "-9355/216", "(5, 2075)": "-20333/216", "(5, 2077)": "353/16", "(5, 2080)": "1765/16", "(5, 2083)": "1059/16", "(5, 2085)": "51/4", "(5, 2087)": "255/4", "(5, 2090)": "153/4", "(5, 2091)": "25/16", "(5, 2093)": "125/16", "(5, 2095)": "75/16", "(5, 2096)": "53/90", "(5, 2098)": "9085/144", "(5, 2100)": "-345/8", "(5, 2101)": "-9/10", "(5, 2102)": "33095/128", "(5, 2103)": "-101/12", "(5, 2104)": "1446577/9792", "(5, 2105)": "171263/2304", "(5, 2106)": "-482/3", "(5, 2107)": "21083/256", "(5, 2108)": "357545/768", "(5, 2109)": "1358279/39168", "(5, 2111)": "-63/8", "(5, 2112)": "7185/272", "(5, 2113)": "41/4", "(5, 2114)": "-268091/192", "(5, 2115)": "-9/8", "(5, 2116)": "-631/16", "(5, 2117)": "2595/128", "(5, 2118)": "104915/96", "(5, 2119)": "-1893/32", "(5, 2120)": "27/4", "(5, 2121)": "3/2", "(5, 2122)": "6", "(5, 2123)": "-4931/68", "(5, 2124)": "-4", "(5, 2125)": "411/8", "(5, 2126)": "189/4", "(5, 2127)": "-339/16", "(5, 2128)": "-227/16", "(5, 2129)": "355/16", "(5, 2130)": "175/16", "(5, 2133)": "-3", "(5, 2134)": "34475/288", "(5, 2135)": "331411/4896", "(5, 2136)": "49721/288", "(5, 2137)": "28", "(5, 2138)": "63/2", "(5, 2140)": "1", "(5, 2141)": "189/16", "(5, 2142)": "-5", "(5, 2143)": "4", "(5, 2144)": "-1893/32", "(5, 2146)": "34907/288", "(5, 2147)": "-27679/144", "(5, 2148)": "27/4", "(5, 2149)": "3", "(5, 2150)": "-3/2", "(5, 2151)": "-4417/32", "(5, 2152)": "5/4", "(5, 2153)": "-39/32", "(5, 2154)": "-631/32", "(5, 2156)": "83/8", "(5, 2157)": "4", "(5, 2158)": "-29/16", "(5, 2159)": "797/4", "(5, 2161)": "51/32", "(5, 2162)": "-5", "(5, 2163)": "223/16", "(5, 2164)": "-1893/32", "(5, 2166)": "3/2", "(5, 2167)": "-67/16", "(5, 2168)": "-3/4", "(5, 2169)": "-46013/192", "(5, 2170)": "687/32", "(5, 2171)": "-631/16", "(5, 2172)": "6127/96", "(5, 2173)": "28489/64", "(5, 2174)": "-227/16", "(5, 2175)": "27/4", "(5, 2176)": "11/2", "(5, 2179)": "-3", "(5, 2180)": "-3/2", "(5, 2181)": "5/4", "(5, 2182)": "-19/2", "(5, 2183)": "-193163/384", "(5, 2184)": "-99/4", "(5, 2185)": "631/16", "(5, 2186)": "38761/384", "(5, 2187)": "16223/96", "(5, 2188)": "-27/4", "(5, 2189)": "-11/2", "(5, 2190)": "-87/8", "(5, 2191)": "-3/2", "(5, 2192)": "-52511/816", "(5, 2193)": "51089/288", "(5, 2194)": "1077/16", "(5, 2195)": "-105/8", "(5, 2196)": "-9/4", "(5, 2197)": "9", "(5, 2198)": "431/16", "(5, 2199)": "-11/2", "(5, 2200)": "-551/1080", "(5, 2201)": "224447/1152", "(5, 2202)": "-1568731/4608", "(5, 2203)": "3421/6", "(5, 2204)": "10487/64", "(5, 2205)": "21/40", "(5, 2206)": "-192571/4896", "(5, 2207)": "-11497/4896", "(5, 2208)": "81509/864", "(5, 2209)": "-69739/1728", "(5, 2210)": "-134717/768", "(5, 2211)": "11677/12", "(5, 2212)": "186391/9792", "(5, 2213)": "90281/816", "(5, 2214)": "885/34", "(5, 2215)": "3/4", "(5, 2216)": "-21", "(5, 2217)": "8", "(5, 2218)": "127/16", "(5, 2219)": "-218435/4896", "(5, 2220)": "-63/2", "(5, 2221)": "17773/544", "(5, 2222)": "117959/4896", "(5, 2223)": "275/8", "(5, 2224)": "7457/272", "(5, 2225)": "7185/272", "(5, 2226)": "17181/272", "(5, 2227)": "-15", "(5, 2228)": "-137/4", "(5, 2229)": "-3/4", "(5, 2230)": "435/16", "(5, 2231)": "-411/8", "(5, 2232)": "-53/12", "(5, 2233)": "9/8", "(5, 2235)": "-15/8", "(5, 2236)": "7049/272", "(5, 2237)": "-3/4", "(5, 2239)": "3649/16", "(5, 2240)": "-3/4", "(5, 2241)": "85/32", "(5, 2242)": "49553/432", "(5, 2243)": "2", "(5, 2244)": "1849/16", "(5, 2245)": "87/8", "(5, 2246)": "3/4", "(5, 2247)": "-9/8", "(5, 2248)": "67/4", "(5, 2250)": "-601/96", "(5, 2251)": "-25853/216", "(5, 2252)": "-29/4", "(5, 2253)": "125303/4896", "(5, 2254)": "9/8", "(5, 2255)": "-9/8", "(5, 2256)": "-3/2", "(5, 2257)": "-3/4", "(5, 2258)": "735/32", "(5, 2259)": "181/4", "(5, 2260)": "-32203/64", "(5, 2261)": "-16499/384", "(5, 2262)": "-218435/4896", "(5, 2263)": "1059/16", "(5, 2264)": "2213/136", "(5, 2267)": "3/2", "(5, 2268)": "-35/4", "(5, 2269)": "-260747/192", "(5, 2270)": "195/8", "(5, 2271)": "-67359/128", "(5, 2272)": "-330463/384", "(5, 2273)": "153/4", "(5, 2274)": "-2417/136", "(5, 2275)": "-3/2", "(5, 2276)": "-11129/136", "(5, 2277)": "-3/2", "(5, 2278)": "19357/272", "(5, 2279)": "27/2", "(5, 2280)": "25/8", "(5, 2281)": "-13/2", "(5, 2282)": "215/16", "(5, 2283)": "75/16", "(5, 2284)": "493759/2448", "(5, 2285)": "3/2", "(5, 2286)": "58411/576", "(5, 2287)": "-2427437/19584", "(5, 2288)": "-259703/384", "(5, 2289)": "-163151/1632", "(5, 2290)": "-57883/1632", "(5, 2291)": "-29/8", "(5, 2292)": "3958987/58752", "(5, 2293)": "3833905/19584", "(5, 2294)": "-130079/6528", "(5, 2295)": "-605237/19584", "(5, 2296)": "-3", "(5, 2297)": "-15", "(5, 2298)": "-4523/68", "(5, 2299)": "-4931/68", "(5, 2300)": "-6769/34", "(5, 2301)": "5", "(5, 2302)": "2605/136", "(5, 2303)": "-18023/408", "(5, 2304)": "-913/408", "(5, 2305)": "-24", "(5, 2306)": "-4319/68", "(5, 2307)": "-2", "(5, 2308)": "-147/2", "(5, 2309)": "15/2", "(5, 2310)": "-2", "(5, 2311)": "5", "(5, 2312)": "-21/2", "(5, 2313)": "4", "(5, 2314)": "-1/4", "(5, 2315)": "209/4", "(5, 2316)": "3/8", "(5, 2317)": "11063/108", "(5, 2318)": "-63365/864", "(5, 2319)": "1682087/14688", "(5, 2320)": "-21", "(5, 2321)": "-3", "(5, 2322)": "3", "(5, 2323)": "2", "(5, 2324)": "-1", "(5, 2325)": "-21", "(5, 2326)": "89/4", "(5, 2327)": "45/4", "(5, 2328)": "-8327/136", "(5, 2329)": "138113/1632", "(5, 2330)": "15767/96", "(5, 2331)": "-9/2", "(5, 2332)": "-3", "(5, 2333)": "425/8", "(5, 2334)": "21", "(5, 2335)": "81/4", "(5, 2336)": "137/8", "(5, 2337)": "71/8", "(5, 2338)": "18533/408", "(5, 2339)": "-197/8", "(5, 2340)": "3", "(5, 2341)": "-3869/816", "(5, 2342)": "3", "(5, 2343)": "-6973/34", "(5, 2344)": "-3/4", "(5, 2345)": "-5", "(5, 2346)": "-8", "(5, 2347)": "105/8", "(5, 2348)": "-570001/14688", "(5, 2349)": "2161633/7344", "(5, 2350)": "-311357/7344", "(5, 2351)": "-7/54", "(5, 2352)": "1697/96", "(5, 2353)": "-606103/6528", "(5, 2354)": "181/8", "(5, 2355)": "2621/64", "(5, 2356)": "1/2", "(5, 2357)": "975265/19584", "(5, 2358)": "-427/64", "(5, 2359)": "31/8", "(5, 2360)": "-1511/128", "(5, 2361)": "879527/6528", "(5, 2362)": "-213/4", "(5, 2364)": "454423/4896", "(5, 2365)": "-1474/9", "(5, 2366)": "-27355/288", "(5, 2369)": "-959/8", "(5, 2370)": "1/4", "(5, 2371)": "-3/8", "(5, 2372)": "-1", "(5, 2373)": "-137/8", "(5, 2374)": "185/8", "(5, 2375)": "83/8", "(5, 2376)": "51/8", "(5, 2377)": "-24", "(5, 2378)": "73/2", "(5, 2380)": "5", "(5, 2381)": "719/408", "(5, 2382)": "-201/4", "(5, 2383)": "-111/16", "(5, 2384)": "-67/16", "(5, 2385)": "-67/16", "(5, 2387)": "-137/4", "(5, 2388)": "219/8", "(5, 2389)": "-15/8", "(5, 2390)": "2605/136", "(5, 2391)": "-95/12", "(5, 2393)": "3", "(5, 2394)": "119/4", "(5, 2395)": "5/4", "(5, 2396)": "-39/4", "(5, 2397)": "43", "(5, 2398)": "15/2", "(5, 2399)": "137/4", "(5, 2400)": "205/8", "(5, 2401)": "18", "(5, 2402)": "107/12", "(5, 2403)": "3", "(5, 2404)": "299/8", "(5, 2405)": "-720805/4896", "(5, 2406)": "-8657/102", "(5, 2407)": "46489/1632", "(5, 2408)": "15", "(5, 2409)": "-5", "(5, 2410)": "3/4", "(5, 2411)": "-105/8", "(5, 2412)": "-22273/408", "(5, 2413)": "4", "(5, 2414)": "239/1080", "(5, 2415)": "1709/32", "(5, 2416)": "-2726939/19584", "(5, 2417)": "243/8", "(5, 2418)": "5055/64", "(5, 2419)": "-29/40", "(5, 2420)": "-40891/576", "(5, 2421)": "-23/8", "(5, 2422)": "1325/32", "(5, 2423)": "669911/4352", "(5, 2424)": "201/8", "(5, 2425)": "-13229/432", "(5, 2426)": "185/8", "(5, 2428)": "-3/2", "(5, 2429)": "-5737/216", "(5, 2431)": "-575/9", "(5, 2432)": "423/4", "(5, 2434)": "-159/16", "(5, 2435)": "2", "(5, 2437)": "4217/16", "(5, 2438)": "-41/16", "(5, 2440)": "-2", "(5, 2441)": "1", "(5, 2442)": "351/8", "(5, 2443)": "125/4", "(5, 2445)": "3/4", "(5, 2446)": "3", "(5, 2447)": "-159/8", "(5, 2448)": "-25/16", "(5, 2449)": "31/8", "(5, 2450)": "-2", "(5, 2451)": "-63/8", "(5, 2452)": "-15/8", "(5, 2453)": "-742837/4896", "(5, 2454)": "-4925/48", "(5, 2455)": "-28147/288", "(5, 2456)": "175/16", "(5, 2457)": "-3/4", "(5, 2458)": "3/8", "(5, 2459)": "6", "(5, 2460)": "1/30", "(5, 2461)": "1217/192", "(5, 2462)": "131057/1728", "(5, 2463)": "-31/8", "(5, 2464)": "1511/96", "(5, 2465)": "1/10", "(5, 2466)": "201665/6912", "(5, 2467)": "-1851/64", "(5, 2468)": "2779933/39168", "(5, 2469)": "201/8", "(5, 2470)": "353/16", "(5, 2471)": "-5/4", "(5, 2472)": "687/32", "(5, 2473)": "67/4", "(5, 2474)": "-205/24", "(5, 2475)": "-3/8", "(5, 2476)": "75377/432", "(5, 2477)": "-17/4", "(5, 2478)": "16295/96", "(5, 2479)": "51/4", "(5, 2480)": "51/16", "(5, 2481)": "-99/4", "(5, 2482)": "-67/4", "(5, 2483)": "-205/24", "(5, 2484)": "-359/48", "(5, 2486)": "29/4", "(5, 2487)": "-265/8", "(5, 2488)": "25/16", "(5, 2489)": "87/8", "(5, 2490)": "83/8", "(5, 2491)": "3/4", "(5, 2492)": "-145/8", "(5, 2493)": "-3/8", "(5, 2494)": "11515/144", "(5, 2495)": "-65309/864", "(5, 2496)": "-329717/7344", "(5, 2497)": "-1/18", "(5, 2498)": "-10883/576", "(5, 2499)": "22907/864", "(5, 2500)": "-565/48", "(5, 2501)": "-143/6", "(5, 2502)": "1/2", "(5, 2503)": "379417/768", "(5, 2504)": "-8142973/117504", "(5, 2505)": "351/8", "(5, 2507)": "3", "(5, 2508)": "-3/2", "(5, 2509)": "3/4", "(5, 2510)": "-31769/192", "(5, 2511)": "-149/8", "(5, 2512)": "-5687/12", "(5, 2513)": "-18335/384", "(5, 2514)": "71/8", "(5, 2515)": "5/2", "(5, 2516)": "-11/2", "(5, 2517)": "-87/8", "(5, 2518)": "15/8", "(5, 2519)": "-3/2", "(5, 2520)": "-47/16", "(5, 2521)": "9/4", "(5, 2522)": "25/8", "(5, 2523)": "-105/16", "(5, 2524)": "-9", "(5, 2525)": "-804907/14688", "(5, 2526)": "995303/4896", "(5, 2527)": "3/2", "(5, 2528)": "-10/27", "(5, 2529)": "29059/1152", "(5, 2530)": "-20477/256", "(5, 2531)": "160169/384", "(5, 2532)": "5591/64", "(5, 2534)": "-88265/4896", "(5, 2535)": "-17", "(5, 2536)": "825/16", "(5, 2537)": "-25/8", "(5, 2538)": "35/16", "(5, 2539)": "215/16", "(5, 2540)": "-46963/612", "(5, 2541)": "113/360", "(5, 2542)": "22439/384", "(5, 2543)": "-90583/1536", "(5, 2544)": "-164385/128", "(5, 2546)": "-9/40", "(5, 2547)": "-11/120", "(5, 2548)": "-73/12", "(5, 2549)": "5641333/29376", "(5, 2550)": "719/8", "(5, 2551)": "43991/544", "(5, 2552)": "9/40", "(5, 2553)": "861/16", "(5, 2554)": "119963/576", "(5, 2555)": "283/8", "(5, 2556)": "389/8", "(5, 2557)": "-120691/864", "(5, 2558)": "47143/1728", "(5, 2559)": "-2405/64", "(5, 2560)": "93/16", "(5, 2561)": "-25/8", "(5, 2564)": "2185/36", "(5, 2565)": "575/8", "(5, 2566)": "-913/12", "(5, 2567)": "17705/72", "(5, 2568)": "-199529/864", "(5, 2569)": "-115/8", "(5, 2570)": "227/32", "(5, 2571)": "-115/8", "(5, 2572)": "893/96", "(5, 2573)": "375803/1728", "(5, 2574)": "22717/324", "(5, 2575)": "62411/864", "(5, 2576)": "239885/2592", "(5, 2577)": "6513/64", "(5, 2578)": "-317/3", "(5, 2579)": "-315/64", "(5, 2580)": "365/32", "(5, 2582)": "-25/48", "(5, 2586)": "-31007/288", "(5, 2588)": "-6323635/13056", "(5, 2589)": "319301/3264", "(5, 2590)": "-1317491/3264", "(5, 2591)": "47177/408", "(5, 2592)": "9611/48", "(5, 2593)": "145035/256", "(5, 2594)": "-30539/384", "(5, 2595)": "2193761/9792", "(5, 2597)": "-3/2", "(5, 2598)": "-513/2", "(5, 2599)": "23353/576", "(5, 2600)": "-119987/256", "(5, 2601)": "25983167/78336", "(5, 2602)": "3077/96", "(5, 2603)": "-444041/4896", "(5, 2604)": "-31925/144", "(5, 2605)": "42503461/117504", "(5, 2606)": "-793937/9792", "(5, 2607)": "-37323713/235008", "(5, 2608)": "31781/384", "(5, 2609)": "-46943/288", "(5, 2610)": "157137/256", "(5, 2611)": "-85971/64", "(5, 2612)": "-145177/64", "(5, 2613)": "3568777/4608", "(5, 2614)": "291043/19584", "(5, 2615)": "-19000555/78336", "(5, 2616)": "-1893/32", "(5, 2617)": "-63/8", "(5, 2618)": "13841/32", "(5, 2619)": "-80209/2448", "(5, 2620)": "227/16", "(5, 2621)": "1893/32", "(5, 2622)": "-3201/32", "(5, 2623)": "13973/4896", "(5, 2624)": "-18073/306", "(5, 2625)": "-550685/3456", "(5, 2626)": "-162299/3456", "(5, 2627)": "190333/256", "(5, 2628)": "-34597/128", "(5, 2629)": "9607/612", "(5, 2631)": "16085/544", "(5, 2632)": "-379/48", "(5, 2633)": "348545/3264", "(5, 2634)": "-336391/14688", "(5, 2635)": "4825/612", "(5, 2636)": "1014353/14688", "(5, 2637)": "-12250949/58752", "(5, 2638)": "2669227/14688", "(5, 2639)": "1222739/14688", "(5, 2640)": "718825/9792", "(5, 2641)": "234247/768", "(5, 2642)": "-175034899/235008", "(5, 2643)": "-128899/128", "(5, 2644)": "197041/1152", "(5, 2645)": "-747709/19584", "(5, 2646)": "-55729/918", "(5, 2647)": "9/8", "(5, 2648)": "-2437/204", "(5, 2649)": "-9/8", "(5, 2650)": "7185/272", "(5, 2651)": "218435/4896", "(5, 2652)": "-2831/96", "(5, 2654)": "-7315/272", "(5, 2655)": "-9/2", "(5, 2656)": "3044897/29376", "(5, 2657)": "-372735/1088", "(5, 2658)": "-13759/408", "(5, 2659)": "1469941/14688", "(5, 2660)": "-3/4", "(5, 2661)": "-9", "(5, 2662)": "-10", "(5, 2663)": "-737/17", "(5, 2664)": "-11845/816", "(5, 2665)": "-573815/9792", "(5, 2666)": "-2449/272", "(5, 2667)": "-2849/272", "(5, 2668)": "31439/29376", "(5, 2669)": "-5367515/44064", "(5, 2670)": "-1632679/4896", "(5, 2671)": "13333795/39168", "(5, 2672)": "-11019/544", "(5, 2673)": "-477929/13056", "(5, 2674)": "15919/7344", "(5, 2675)": "-1680397/22032", "(5, 2676)": "-51/2", "(5, 2677)": "90281/816", "(5, 2678)": "189/4", "(5, 2679)": "-4931/68", "(5, 2680)": "227917/2448", "(5, 2681)": "63/2", "(5, 2682)": "-9", "(5, 2683)": "1054961/9792", "(5, 2684)": "-637/32", "(5, 2685)": "-101/8", "(5, 2686)": "1327/32", "(5, 2687)": "59575/306", "(5, 2688)": "6", "(5, 2689)": "-6", "(5, 2690)": "5/4", "(5, 2691)": "-696703/9792", "(5, 2692)": "39053/9792", "(5, 2693)": "-1690469/7344", "(5, 2694)": "-17335/1632", "(5, 2695)": "-185873/19584", "(5, 2696)": "-3473/64", "(5, 2697)": "145499/1632", "(5, 2698)": "-2699/32", "(5, 2699)": "-48355/768", "(5, 2700)": "-11693/544", "(5, 2701)": "-2611253/14688", "(5, 2702)": "-201/4", "(5, 2703)": "275/8", "(5, 2704)": "39", "(5, 2705)": "446359/4896", "(5, 2706)": "-2605/136", "(5, 2707)": "411/8", "(5, 2708)": "9", "(5, 2709)": "-322001/3456", "(5, 2710)": "1261/32", "(5, 2711)": "785/32", "(5, 2712)": "1207423/6528", "(5, 2713)": "-819/8", "(5, 2715)": "-985/48", "(5, 2716)": "115/3", "(5, 2717)": "-548467/3456", "(5, 2718)": "-1009247/5184", "(5, 2719)": "-841/64", "(5, 2720)": "893/12", "(5, 2721)": "-717/64", "(5, 2722)": "691/192", "(5, 2723)": "4983205/19584", "(5, 2724)": "73684567/235008", "(5, 2725)": "2931/32", "(5, 2726)": "-15/8", "(5, 2727)": "-3/2", "(5, 2728)": "-27679/144", "(5, 2729)": "2", "(5, 2730)": "-49553/432", "(5, 2731)": "9", "(5, 2732)": "-899881/14688", "(5, 2733)": "-9535/64", "(5, 2734)": "9319207/58752", "(5, 2735)": "1147/16", "(5, 2736)": "-2303/144", "(5, 2737)": "115/9", "(5, 2738)": "5122037/58752", "(5, 2739)": "-32925589/235008", "(5, 2740)": "-1381/96", "(5, 2741)": "47233/1152", "(5, 2742)": "1133431/7344", "(5, 2743)": "188352757/705024", "(5, 2744)": "201/8", "(5, 2745)": "87/8", "(5, 2746)": "6235/32", "(5, 2747)": "83/8", "(5, 2748)": "-75377/432", "(5, 2749)": "25853/216", "(5, 2750)": "9/4", "(5, 2751)": "-367337/384", "(5, 2752)": "675913/3456", "(5, 2753)": "-81/8", "(5, 2754)": "3/2", "(5, 2755)": "355/16", "(5, 2756)": "-666293/384", "(5, 2757)": "9137867/4608", "(5, 2758)": "2293807/14688", "(5, 2759)": "-18207871/78336", "(5, 2760)": "819/32", "(5, 2761)": "-9/8", "(5, 2762)": "687/32", "(5, 2763)": "-67/16", "(5, 2764)": "27185/4896", "(5, 2765)": "-1059/16", "(5, 2766)": "1071/32", "(5, 2767)": "-22301/544", "(5, 2768)": "-9/4", "(5, 2769)": "15/4", "(5, 2772)": "-60907/4896", "(5, 2773)": "9155/816", "(5, 2774)": "387/8", "(5, 2775)": "-129/4", "(5, 2776)": "5/4", "(5, 2777)": "-71/8", "(5, 2778)": "-153/4", "(5, 2779)": "273/8", "(5, 2780)": "3/2", "(5, 2781)": "28431/544", "(5, 2782)": "-5/2", "(5, 2783)": "-985/16", "(5, 2784)": "-2303/48", "(5, 2785)": "-87/8", "(5, 2786)": "-12353/136", "(5, 2787)": "-105/8", "(5, 2788)": "-52511/816", "(5, 2789)": "804907/14688", "(5, 2790)": "-75/16", "(5, 2791)": "-36", "(5, 2792)": "-631/64", "(5, 2793)": "-115/8", "(5, 2795)": "-631/32", "(5, 2796)": "631/64", "(5, 2797)": "-631/64", "(5, 2798)": "631/16", "(5, 2799)": "-21/4", "(5, 2800)": "-137/16", "(5, 2801)": "10033/96", "(5, 2802)": "25045/288", "(5, 2803)": "181/16", "(5, 2804)": "21/4", "(5, 2805)": "25/32", "(5, 2806)": "-21/2", "(5, 2807)": "21/4", "(5, 2808)": "-21/4", "(5, 2809)": "21", "(5, 2810)": "-137/8", "(5, 2811)": "137/16", "(5, 2812)": "-367/16", "(5, 2813)": "137/4", "(5, 2814)": "1865/96", "(5, 2815)": "1579/32", "(5, 2816)": "-771/8", "(5, 2817)": "25/16", "(5, 2818)": "-219/32", "(5, 2819)": "-185/8", "(5, 2820)": "-25/32", "(5, 2821)": "-151/4", "(5, 2822)": "25/32", "(5, 2823)": "-25/8", "(5, 2825)": "115/8", "(5, 2832)": "631/16", "(5, 2833)": "115/8", "(5, 2835)": "3155/64", "(5, 2836)": "631/32", "(5, 2837)": "631/64", "(5, 2838)": "631/64", "(5, 2840)": "21", "(5, 2841)": "137/4", "(5, 2842)": "1063/18", "(5, 2843)": "28489/144", "(5, 2844)": "-715/16", "(5, 2845)": "-399/16", "(5, 2846)": "-25/8", "(5, 2847)": "-188419/864", "(5, 2848)": "-30205/432", "(5, 2849)": "-715/32", "(5, 2850)": "399/32", "(5, 2852)": "105/4", "(5, 2853)": "21/2", "(5, 2854)": "21/4", "(5, 2855)": "21/4", "(5, 2858)": "115/8", "(5, 2859)": "685/16", "(5, 2860)": "137/8", "(5, 2861)": "367/16", "(5, 2862)": "137/16", "(5, 2864)": "60875/432", "(5, 2865)": "-3511/32", "(5, 2866)": "363/16", "(5, 2867)": "-125/32", "(5, 2868)": "50029/432", "(5, 2869)": "-1579/32", "(5, 2870)": "-465/32", "(5, 2872)": "-353/16", "(5, 2873)": "-51/4", "(5, 2874)": "-25/16", "(5, 2875)": "-67/16", "(5, 2876)": "-67/16", "(5, 2877)": "251/16", "(5, 2878)": "-25/32", "(5, 2879)": "55/32", "(5, 2880)": "-25/32", "(5, 2882)": "55/16", "(5, 2883)": "564/17", "(5, 2884)": "-1877/272", "(5, 2885)": "-159/32", "(5, 2886)": "-172045/384", "(5, 2887)": "66085/768", "(5, 2888)": "-1045/544", "(5, 2889)": "-4523/136", "(5, 2890)": "4727/272", "(5, 2891)": "13/3", "(5, 2892)": "49/64", "(5, 2893)": "-155/16", "(5, 2894)": "13977/272", "(5, 2895)": "-1839721/9792", "(5, 2896)": "-9/8", "(5, 2897)": "127/8", "(5, 2898)": "-1073/64", "(5, 2899)": "-1992025/9792", "(5, 2900)": "-185/32", "(5, 2901)": "43/8", "(5, 2902)": "-353/32", "(5, 2903)": "4528703/19584", "(5, 2904)": "-57/8", "(5, 2905)": "369/32", "(5, 2906)": "-129/32", "(5, 2907)": "-346327/768", "(5, 2908)": "187/16", "(5, 2909)": "-411/16", "(5, 2910)": "221/32", "(5, 2911)": "797/32", "(5, 2912)": "-4459/128", "(5, 2913)": "-1147/128", "(5, 2914)": "251939/256", "(5, 2915)": "-344943/256", "(5, 2916)": "861/64", "(5, 2917)": "21/32", "(5, 2918)": "149/16", "(5, 2919)": "-89391/2176", "(5, 2920)": "-487/128", "(5, 2921)": "-271363/768", "(5, 2922)": "33235/384", "(5, 2923)": "-10743/1088", "(5, 2925)": "59/24", "(5, 2926)": "181/32", "(5, 2927)": "85/32", "(5, 2928)": "-173/32", "(5, 2929)": "-2", "(5, 2930)": "4523/272", "(5, 2931)": "-2879/96", "(5, 2932)": "345/16", "(5, 2933)": "-23/8", "(5, 2934)": "13603/272", "(5, 2935)": "-923993/9792", "(5, 2936)": "-29/4", "(5, 2937)": "-25/16", "(5, 2938)": "-743/64", "(5, 2939)": "-8131/48", "(5, 2940)": "80089/9792", "(5, 2941)": "-34", "(5, 2942)": "3163/64", "(5, 2943)": "-795/16", "(5, 2944)": "19589/1224", "(5, 2945)": "-2633/128", "(5, 2946)": "1483/64", "(5, 2947)": "-933/32", "(5, 2948)": "-1066261/6528", "(5, 2949)": "-1797/128", "(5, 2950)": "-143/16", "(5, 2951)": "-875/64", "(5, 2952)": "-4525753/19584", "(5, 2953)": "-243/16", "(5, 2954)": "1487/8", "(5, 2955)": "177/64", "(5, 2956)": "-613/64", "(5, 2957)": "-475/32", "(5, 2958)": "-541/64", "(5, 2959)": "-358553/768", "(5, 2960)": "79/32", "(5, 2961)": "769/8", "(5, 2962)": "-3", "(5, 2963)": "63/16", "(5, 2964)": "-233/32", "(5, 2965)": "-30401/816", "(5, 2966)": "-137/8", "(5, 2967)": "-229/32", "(5, 2968)": "957/68", "(5, 2969)": "-2407/136", "(5, 2970)": "5323/306", "(5, 2971)": "-475/16", "(5, 2972)": "-233/32", "(5, 2973)": "5", "(5, 2974)": "-435/16", "(5, 2975)": "-15337/4896", "(5, 2976)": "-101947/576", "(5, 2977)": "1337/32", "(5, 2978)": "623/32", "(5, 2979)": "137/64", "(5, 2980)": "703/192", "(5, 2981)": "871/96", "(5, 2982)": "159/64", "(5, 2983)": "-532169/768", "(5, 2984)": "-12269/1088", "(5, 2985)": "-125/34", "(5, 2986)": "2423/136", "(5, 2987)": "5/4", "(5, 2988)": "-163/32", "(5, 2989)": "-146053/9792", "(5, 2990)": "64879/1632", "(5, 2991)": "543839/9792", "(5, 2992)": "11641/816", "(5, 2993)": "-147/8", "(5, 2994)": "77567/9792", "(5, 2995)": "196349/4896", "(5, 2996)": "-881/544", "(5, 2997)": "-349747/3264", "(5, 2998)": "27/32", "(5, 2999)": "-3", "(5, 3000)": "3/32", "(5, 3001)": "-211/32", "(5, 3002)": "-4415/153", "(5, 3003)": "-4015/272", "(5, 3004)": "-137/32", "(5, 3005)": "151/32", "(5, 3006)": "-205/16", "(5, 3007)": "-84253/2448", "(5, 3008)": "151429/1728", "(5, 3009)": "5909/64", "(5, 3010)": "-1005/32", "(5, 3011)": "-10259/544", "(5, 3012)": "15917/108", "(5, 3013)": "1657/64", "(5, 3014)": "-449/32", "(5, 3015)": "-20807/1088", "(5, 3016)": "-15449/19584", "(5, 3017)": "33/16", "(5, 3018)": "-108677/6528", "(5, 3019)": "-159779/19584", "(5, 3020)": "323/96", "(5, 3021)": "-166511/6528", "(5, 3022)": "324691/768", "(5, 3023)": "-12013/384", "(5, 3024)": "-13535/384", "(5, 3025)": "-1117525/19584", "(5, 3026)": "-2679/272", "(5, 3027)": "36191/2448", "(5, 3028)": "1/2", "(5, 3029)": "-4", "(5, 3030)": "-4585/816", "(5, 3031)": "-107/24", "(5, 3032)": "47765/816", "(5, 3033)": "3/4", "(5, 3034)": "1/2", "(5, 3035)": "19/4", "(5, 3036)": "-15/4", "(5, 3037)": "-2034127/9792", "(5, 3038)": "137/32", "(5, 3039)": "101521/1728", "(5, 3040)": "72755/3264", "(5, 3041)": "-130455/1088", "(5, 3042)": "41617/4896", "(5, 3043)": "-21/4", "(5, 3044)": "2", "(5, 3045)": "9/4", "(5, 3046)": "12199/136", "(5, 3047)": "-5509/136", "(5, 3048)": "-6625/816", "(5, 3049)": "-2947/204", "(5, 3050)": "-107/48", "(5, 3051)": "-2039/816", "(5, 3052)": "-63/8", "(5, 3053)": "55/4", "(5, 3054)": "-3", "(5, 3055)": "14453/272", "(5, 3056)": "-57/8", "(5, 3057)": "-9/2", "(5, 3058)": "-29/2", "(5, 3059)": "13705/272", "(5, 3060)": "145829/14688", "(5, 3061)": "433/16", "(5, 3062)": "-197657/1224", "(5, 3063)": "-425249/1632", "(5, 3064)": "15/16", "(5, 3065)": "-4487557/29376", "(5, 3066)": "-2197/64", "(5, 3067)": "-122165/816", "(5, 3068)": "207/16", "(5, 3069)": "913547/29376", "(5, 3070)": "147383/4896", "(5, 3071)": "175901/2448", "(5, 3072)": "-201/16", "(5, 3073)": "11/8", "(5, 3074)": "-499/32", "(5, 3075)": "19361/576", "(5, 3077)": "965/32", "(5, 3078)": "-1", "(5, 3079)": "11/32", "(5, 3080)": "-67/32", "(5, 3081)": "181/32", "(5, 3082)": "-443/32", "(5, 3083)": "619/32", "(5, 3084)": "-67/4", "(5, 3085)": "-27179/153", "(5, 3086)": "-411/32", "(5, 3087)": "-181/16", "(5, 3088)": "-17/2", "(5, 3089)": "-94781/612", "(5, 3090)": "913/1632", "(5, 3091)": "1547/32", "(5, 3092)": "3633/544", "(5, 3093)": "-19589/1632", "(5, 3094)": "-467/32", "(5, 3095)": "5367/544", "(5, 3096)": "-333/8", "(5, 3097)": "39799/1632", "(5, 3098)": "-189/16", "(5, 3099)": "3429/544", "(5, 3100)": "-481/48", "(5, 3101)": "1613/48", "(5, 3102)": "523/64", "(5, 3103)": "287/16", "(5, 3104)": "-231/64", "(5, 3105)": "-1497/32", "(5, 3106)": "449/64", "(5, 3107)": "-313/32", "(5, 3108)": "1059/64", "(5, 3109)": "141/16", "(5, 3110)": "27/64", "(5, 3111)": "67/16", "(5, 3112)": "67/16", "(5, 3113)": "-177/32", "(5, 3114)": "-627/32", "(5, 3115)": "47/32", "(5, 3116)": "-77/32", "(5, 3117)": "295/64", "(5, 3118)": "-21/8", "(5, 3119)": "-283/32", "(5, 3120)": "1209/64", "(5, 3121)": "-2143801/14688", "(5, 3122)": "39/32", "(5, 3123)": "1453/96", "(5, 3124)": "1255541/4896", "(5, 3125)": "5/6", "(5, 3126)": "-7971851/58752", "(5, 3127)": "37/32", "(5, 3128)": "245/16", "(5, 3129)": "-17/4", "(5, 3130)": "-389/32", "(5, 3131)": "6272/153", "(5, 3132)": "-631/32", "(5, 3133)": "-115/4", "(5, 3135)": "-631/16", "(5, 3136)": "631/32", "(5, 3137)": "-631/32", "(5, 3138)": "631/32", "(5, 3142)": "-1893/32", "(5, 3143)": "-21/2", "(5, 3144)": "-137/8", "(5, 3145)": "-5471/27", "(5, 3146)": "-251497/864", "(5, 3147)": "1225/32", "(5, 3148)": "-111/32", "(5, 3149)": "25/16", "(5, 3151)": "7603/144", "(5, 3152)": "-21", "(5, 3153)": "21/2", "(5, 3154)": "-21/2", "(5, 3155)": "21/2", "(5, 3156)": "-63/2", "(5, 3157)": "-137/4", "(5, 3158)": "137/8", "(5, 3159)": "-367/8", "(5, 3160)": "137/8", "(5, 3164)": "-411/8", "(5, 3165)": "36875/144", "(5, 3166)": "3659/32", "(5, 3167)": "-1431/32", "(5, 3168)": "25/8", "(5, 3171)": "44033/432", "(5, 3172)": "-219/16", "(5, 3173)": "-169/8", "(5, 3174)": "-25/16", "(5, 3176)": "-20333/216", "(5, 3177)": "-799/32", "(5, 3178)": "25/16", "(5, 3180)": "1059/16", "(5, 3181)": "-25/16", "(5, 3183)": "153/4", "(5, 3184)": "75/16", "(5, 3185)": "-125/16", "(5, 3186)": "-863/16", "(5, 3187)": "90105/1088", "(5, 3188)": "1099/64", "(5, 3189)": "-107487/128", "(5, 3190)": "239675/128", "(5, 3191)": "26/17", "(5, 3192)": "63/8", "(5, 3193)": "9/8", "(5, 3194)": "-7185/272", "(5, 3195)": "-1893/32", "(5, 3196)": "5", "(5, 3197)": "-4727/136", "(5, 3198)": "2347/48", "(5, 3199)": "-431/32", "(5, 3200)": "185/8", "(5, 3201)": "-14011/136", "(5, 3202)": "-6", "(5, 3203)": "-189/4", "(5, 3204)": "4931/68", "(5, 3205)": "-227/16", "(5, 3206)": "386923/1632", "(5, 3207)": "30", "(5, 3208)": "-3043/32", "(5, 3209)": "4693/32", "(5, 3210)": "1641973/4896", "(5, 3212)": "3", "(5, 3213)": "-63/2", "(5, 3214)": "-331411/4896", "(5, 3215)": "-1249/64", "(5, 3216)": "-803/16", "(5, 3217)": "75/32", "(5, 3218)": "-6025127/9792", "(5, 3219)": "1893/32", "(5, 3220)": "3/2", "(5, 3221)": "27679/144", "(5, 3222)": "325/8", "(5, 3223)": "-357/16", "(5, 3224)": "-745/32", "(5, 3225)": "-797/4", "(5, 3226)": "-83/8", "(5, 3227)": "149653/128", "(5, 3228)": "-261/32", "(5, 3229)": "1893/32", "(5, 3230)": "-687/32", "(5, 3231)": "67/16", "(5, 3232)": "-227/16", "(5, 3233)": "845/16", "(5, 3235)": "3", "(5, 3236)": "99/4", "(5, 3237)": "-5/4", "(5, 3238)": "87/8", "(5, 3239)": "105/8", "(5, 3240)": "52511/816", "(5, 3241)": "26117/408", "(5, 3242)": "137/4", "(5, 3243)": "182525/4896", "(5, 3244)": "-236741/4896", "(5, 3245)": "4763/136", "(5, 3246)": "-7102/153", "(5, 3247)": "-90281/816", "(5, 3248)": "-218435/4896", "(5, 3249)": "-63/2", "(5, 3250)": "23913/272", "(5, 3251)": "233/16", "(5, 3252)": "-10", "(5, 3253)": "231/4", "(5, 3254)": "107137/2448", "(5, 3255)": "-275/8", "(5, 3256)": "-7185/272", "(5, 3257)": "-411/8", "(5, 3258)": "216935/576", "(5, 3259)": "-3133/32", "(5, 3260)": "-751/32", "(5, 3261)": "-13013/272", "(5, 3262)": "-9/8", "(5, 3263)": "15/8", "(5, 3264)": "49553/432", "(5, 3265)": "51761/9792", "(5, 3266)": "-889/48", "(5, 3267)": "-96845/3264", "(5, 3268)": "-87/8", "(5, 3269)": "9/8", "(5, 3270)": "-25853/216", "(5, 3271)": "53603/384", "(5, 3272)": "245261/3264", "(5, 3273)": "-9/8", "(5, 3274)": "9/8", "(5, 3275)": "-218435/4896", "(5, 3276)": "1059/16", "(5, 3277)": "74/17", "(5, 3279)": "153/4", "(5, 3280)": "11129/136", "(5, 3281)": "75/16", "(5, 3282)": "-4999/68", "(5, 3283)": "-5809/408", "(5, 3284)": "2137/408", "(5, 3285)": "-107/24", "(5, 3286)": "-1365/136", "(5, 3287)": "3", "(5, 3288)": "15", "(5, 3289)": "-5", "(5, 3290)": "4931/68", "(5, 3291)": "2605/136", "(5, 3292)": "-57/4", "(5, 3293)": "-29/2", "(5, 3294)": "17/2", "(5, 3295)": "14453/136", "(5, 3296)": "24", "(5, 3297)": "-2", "(5, 3298)": "5486851/14688", "(5, 3299)": "-137/8", "(5, 3300)": "-840761/2448", "(5, 3301)": "-209/4", "(5, 3302)": "11063/108", "(5, 3303)": "21171/544", "(5, 3304)": "5122063/14688", "(5, 3305)": "21", "(5, 3306)": "3", "(5, 3307)": "-8327/136", "(5, 3308)": "3227/72", "(5, 3309)": "9/2", "(5, 3310)": "3", "(5, 3311)": "71/8", "(5, 3312)": "-3", "(5, 3313)": "3869/816", "(5, 3314)": "5", "(5, 3315)": "-570001/14688", "(5, 3316)": "-443/16", "(5, 3317)": "-511/16", "(5, 3318)": "-39/2", "(5, 3319)": "-975961/2448", "(5, 3320)": "213/4", "(5, 3322)": "1474/9", "(5, 3323)": "19589/816", "(5, 3324)": "161/16", "(5, 3325)": "5367/272", "(5, 3326)": "-73/2", "(5, 3327)": "-83/8", "(5, 3328)": "165/2", "(5, 3329)": "-41227/816", "(5, 3330)": "201/4", "(5, 3331)": "67/16", "(5, 3332)": "2605/136", "(5, 3333)": "875/24", "(5, 3335)": "-3", "(5, 3336)": "-15/2", "(5, 3337)": "-5/4", "(5, 3338)": "-3", "(5, 3339)": "-299/8", "(5, 3340)": "5", "(5, 3341)": "8657/102", "(5, 3342)": "1595/32", "(5, 3343)": "55/2", "(5, 3344)": "-279/32", "(5, 3345)": "-201/8", "(5, 3346)": "3/2", "(5, 3347)": "-575/9", "(5, 3348)": "2489/32", "(5, 3349)": "-115/32", "(5, 3350)": "-423/4", "(5, 3351)": "-2", "(5, 3352)": "-9", "(5, 3353)": "-351/8", "(5, 3355)": "63/8", "(5, 3356)": "15/8", "(5, 3357)": "4925/48", "(5, 3358)": "-1453/48", "(5, 3359)": "-5336567/9792", "(5, 3360)": "-201/8", "(5, 3361)": "-687/32", "(5, 3362)": "75377/432", "(5, 3363)": "22", "(5, 3364)": "99/4", "(5, 3366)": "-87/8", "(5, 3367)": "145/8", "(5, 3368)": "11515/144", "(5, 3369)": "-707/136", "(5, 3370)": "-351/8", "(5, 3371)": "-3", "(5, 3372)": "71/8", "(5, 3373)": "87/8", "(5, 3374)": "-15/8", "(5, 3375)": "-804907/14688", "(5, 3376)": "631/16", "(5, 3377)": "-631/32", "(5, 3378)": "631/32", "(5, 3379)": "-631/32", "(5, 3385)": "631/32", "(5, 3386)": "-631/32", "(5, 3390)": "-631/32", "(5, 3391)": "21", "(5, 3392)": "-21/2", "(5, 3393)": "21/2", "(5, 3394)": "-21/2", "(5, 3395)": "137/4", "(5, 3396)": "-137/8", "(5, 3397)": "137/8", "(5, 3398)": "-137/8", "(5, 3399)": "-3075/16", "(5, 3400)": "-397/4", "(5, 3401)": "237/8", "(5, 3402)": "-25/8", "(5, 3403)": "219/16", "(5, 3404)": "169/8", "(5, 3405)": "25/16", "(5, 3406)": "79/8", "(5, 3407)": "-25/16", "(5, 3408)": "25/16", "(5, 3409)": "21/2", "(5, 3410)": "-21/2", "(5, 3411)": "-21/2", "(5, 3413)": "137/8", "(5, 3414)": "-137/8", "(5, 3416)": "-137/8", "(5, 3417)": "-67/8", "(5, 3418)": "67/8", "(5, 3419)": "511/8", "(5, 3420)": "-25/16", "(5, 3421)": "25/16", "(5, 3422)": "67/8", "(5, 3423)": "25/16", "(5, 3424)": "-6", "(5, 3425)": "3/8", "(5, 3426)": "-207/16", "(5, 3427)": "97/16", "(5, 3428)": "-27/16", "(5, 3429)": "-482/17", "(5, 3430)": "-147/4", "(5, 3431)": "-33/16", "(5, 3432)": "-123/16", "(5, 3433)": "1893/64", "(5, 3434)": "-193/8", "(5, 3435)": "793/32", "(5, 3436)": "22575/544", "(5, 3437)": "157/16", "(5, 3438)": "-1/4", "(5, 3439)": "-3/2", "(5, 3440)": "60699/128", "(5, 3441)": "-741/32", "(5, 3442)": "-197/16", "(5, 3443)": "5135/68", "(5, 3444)": "-6", "(5, 3445)": "7", "(5, 3446)": "-14793/136", "(5, 3447)": "-135/16", "(5, 3448)": "11/4", "(5, 3449)": "51/8", "(5, 3450)": "-65/16", "(5, 3451)": "-47/8", "(5, 3452)": "45/16", "(5, 3453)": "2", "(5, 3454)": "23/16", "(5, 3455)": "29/16", "(5, 3456)": "974737/2448", "(5, 3457)": "153/8", "(5, 3458)": "-35/8", "(5, 3459)": "-47/16", "(5, 3460)": "47/8", "(5, 3461)": "-265/16", "(5, 3464)": "153/16", "(5, 3465)": "713/32", "(5, 3466)": "-267/32", "(5, 3467)": "273/16", "(5, 3468)": "71/16", "(5, 3469)": "459/32", "(5, 3470)": "3/8", "(5, 3471)": "3", "(5, 3472)": "-3/2", "(5, 3473)": "6", "(5, 3474)": "-71/24", "(5, 3475)": "107/24", "(5, 3476)": "2447/204", "(5, 3477)": "63/4", "(5, 3478)": "-19/2", "(5, 3479)": "19/2", "(5, 3480)": "-1", "(5, 3481)": "-132953/4896", "(5, 3482)": "61/16", "(5, 3483)": "49/16", "(5, 3484)": "-741/136", "(5, 3485)": "80041/1224", "(5, 3486)": "-4091/72", "(5, 3487)": "411/16", "(5, 3488)": "-35/2", "(5, 3489)": "277/16", "(5, 3490)": "15/16", "(5, 3491)": "437/16", "(5, 3492)": "151/48", "(5, 3493)": "53/12", "(5, 3494)": "-791/32", "(5, 3495)": "-55/2", "(5, 3496)": "-75/32", "(5, 3497)": "-195/16", "(5, 3498)": "33/16", "(5, 3499)": "-15/8", "(5, 3500)": "-293/48", "(5, 3501)": "129791/3264", "(5, 3502)": "-43/16", "(5, 3503)": "9523/272", "(5, 3504)": "-1/2", "(5, 3505)": "1/2", "(5, 3506)": "5809/408", "(5, 3507)": "-10", "(5, 3508)": "107/24", "(5, 3509)": "-9/2", "(5, 3510)": "-107/24", "(5, 3511)": "-3/2", "(5, 3512)": "11", "(5, 3513)": "-5", "(5, 3514)": "17/2", "(5, 3515)": "139/16", "(5, 3516)": "105053/408", "(5, 3517)": "-55/16", "(5, 3518)": "-31223/612", "(5, 3519)": "139/8", "(5, 3520)": "1/8", "(5, 3521)": "-9/16", "(5, 3522)": "-4177/272", "(5, 3523)": "-205/48", "(5, 3524)": "-67/8", "(5, 3525)": "3/2", "(5, 3526)": "-15/16", "(5, 3527)": "-22", "(6, 16)": "-44/3", "(6, 23)": "145/6", "(6, 27)": "-239/18", "(6, 29)": "-21/2", "(6, 31)": "14971/702", "(6, 37)": "-4417/1404", "(6, 40)": "-11", "(6, 41)": "-9/4", "(6, 45)": "19/3", "(6, 46)": "-31/12", "(6, 50)": "44/3", "(6, 51)": "145/6", "(6, 64)": "19/3", "(6, 75)": "-79/6", "(6, 77)": "-1823/702", "(6, 80)": "9/4", "(6, 81)": "13/4", "(6, 84)": "-3/2", "(6, 85)": "3/2", "(6, 86)": "-19/3", "(6, 88)": "31/12", "(6, 89)": "-1/2", "(6, 93)": "-25/6", "(6, 95)": "-313/72", "(6, 96)": "-5/4", "(6, 99)": "-1/2", "(6, 101)": "-1/2", "(6, 102)": "7", "(6, 103)": "1/2", "(6, 104)": "41/24", "(6, 105)": "91/24", "(6, 106)": "47/6", "(6, 107)": "1/6", "(6, 108)": "161/24", "(6, 111)": "341/72", "(6, 112)": "-23/6", "(6, 113)": "113/24", "(6, 114)": "1", "(6, 115)": "3/2", "(6, 116)": "23/4", "(6, 117)": "1/4", "(6, 119)": "-23/18", "(6, 120)": "2", "(6, 123)": "-2", "(6, 124)": "-256/9", "(6, 125)": "-24", "(6, 126)": "8/3", "(6, 129)": "-131/24", "(6, 130)": "1/6", "(6, 131)": "5/8", "(6, 132)": "-127/72", "(6, 133)": "23/24", "(6, 134)": "-59/8", "(6, 135)": "1/8", "(6, 136)": "-17/6", "(6, 137)": "1", "(6, 139)": "-3/2", "(6, 140)": "-11/4", "(6, 141)": "-5/2", "(6, 143)": "-463/9", "(6, 144)": "-94/9", "(6, 145)": "7225/54", "(6, 146)": "-43/72", "(6, 147)": "-1007/54", "(6, 148)": "376/27", "(6, 149)": "55/36", "(6, 150)": "-41/18", "(6, 152)": "265/108", "(6, 153)": "6", "(6, 154)": "-173/36", "(6, 155)": "-121/36", "(6, 156)": "3/4", "(6, 157)": "347/18", "(6, 158)": "1111/54", "(6, 160)": "841/9", "(6, 162)": "-1163/18", "(6, 163)": "1/2", "(6, 166)": "73/18", "(6, 167)": "-12", "(6, 168)": "-116/3", "(6, 169)": "21/2", "(6, 170)": "-2/3", "(6, 171)": "-341/9", "(6, 172)": "-143/9", "(6, 173)": "137/18", "(6, 174)": "-5/6", "(6, 175)": "-64/9", "(6, 176)": "1/2", "(6, 178)": "17/6", "(6, 180)": "5/6", "(6, 184)": "-73/18", "(6, 185)": "6", "(6, 186)": "101/6", "(6, 187)": "-21/2", "(6, 190)": "1", "(6, 193)": "6", "(6, 195)": "2/3", "(6, 197)": "143/18", "(6, 198)": "5/6", "(6, 199)": "64/9", "(6, 203)": "-137/18", "(6, 204)": "49/2", "(6, 205)": "17/18", "(6, 207)": "-169/18", "(6, 208)": "-73/18", "(6, 209)": "47/6", "(6, 210)": "29/3", "(6, 212)": "-1/2", "(6, 213)": "-169/18", "(6, 214)": "-4", "(6, 216)": "7/2", "(6, 218)": "1", "(6, 219)": "1/2", "(6, 221)": "-21/2", "(6, 223)": "4", "(6, 224)": "-1", "(6, 225)": "17/18", "(6, 226)": "-1/2", "(6, 231)": "2/3", "(6, 232)": "341/18", "(6, 233)": "-137/18", "(6, 234)": "-1", "(6, 235)": "64/9", "(6, 241)": "131/6", "(6, 243)": "-2/3", "(6, 244)": "341/18", "(6, 245)": "143/18", "(6, 248)": "-64/9", "(6, 251)": "47/6", "(6, 255)": "569/18", "(6, 257)": "11/4", "(6, 258)": "475/54", "(6, 259)": "685/18", "(6, 262)": "-1/3", "(6, 263)": "-5/18", "(6, 264)": "-139/18", "(6, 265)": "143/9", "(6, 267)": "16/27", "(6, 268)": "-7/18", "(6, 269)": "41/27", "(6, 270)": "1/2", "(6, 271)": "-307/108", "(6, 272)": "-197/36", "(6, 273)": "335/108", "(6, 274)": "-59/36", "(6, 275)": "-419/216", "(6, 276)": "-11/4", "(6, 277)": "295/54", "(6, 278)": "-817/18", "(6, 279)": "1607/108", "(6, 280)": "113/36", "(6, 281)": "-536/27", "(6, 282)": "-1/2", "(6, 284)": "-21/2", "(6, 285)": "-73/18", "(6, 286)": "137/18", "(6, 287)": "-5/6", "(6, 288)": "-6", "(6, 289)": "3/4", "(6, 290)": "-1/4", "(6, 291)": "1/2", "(6, 292)": "-3/4", "(6, 293)": "-7/12", "(6, 294)": "-5/12", "(6, 295)": "1/2", "(6, 296)": "-1", "(6, 297)": "-7/4", "(6, 298)": "-1/2", "(6, 299)": "-5/12", "(6, 300)": "-5/12", "(6, 301)": "41/24", "(6, 302)": "15/4", "(6, 303)": "35/36", "(6, 304)": "25/72", "(6, 305)": "1", "(6, 306)": "149/24", "(6, 307)": "-95/12", "(6, 308)": "-31/24", "(6, 309)": "113/24", "(6, 310)": "3/4", "(6, 311)": "55/12", "(6, 312)": "313/72", "(6, 313)": "23/4", "(6, 314)": "161/24", "(6, 315)": "-4", "(6, 316)": "21/8", "(6, 317)": "59/18", "(6, 319)": "9/8", "(6, 320)": "-1/8", "(6, 321)": "341/72", "(6, 322)": "-85/9", "(6, 323)": "-59/18", "(6, 324)": "125/18", "(6, 325)": "3/4", "(6, 326)": "9/8", "(6, 327)": "-1/8", "(6, 328)": "341/72", "(6, 329)": "-197/36", "(6, 330)": "277/36", "(6, 331)": "19/4", "(6, 332)": "-7/12", "(6, 333)": "8/9", "(6, 334)": "-253/18", "(6, 335)": "29/9", "(6, 336)": "80/9", "(6, 337)": "-275/36", "(6, 338)": "-19/12", "(6, 339)": "5/4", "(6, 340)": "-1/2", "(6, 341)": "-16/3", "(6, 342)": "-27/4", "(6, 343)": "-31/9", "(6, 344)": "1/4", "(6, 345)": "-11/2", "(6, 346)": "-22/3", "(6, 347)": "5/8", "(6, 348)": "2/3", "(6, 349)": "-2/3", "(6, 350)": "91/24", "(6, 351)": "5/8", "(6, 352)": "5/12", "(6, 353)": "5/12", "(6, 354)": "91/24", "(6, 355)": "127/72", "(6, 356)": "-23/4", "(6, 357)": "-131/24", "(6, 358)": "-17/72", "(6, 360)": "-131/24", "(6, 361)": "-103/9", "(6, 362)": "-623/72", "(6, 363)": "-107/36", "(6, 364)": "-631/72", "(6, 365)": "95/36", "(6, 366)": "-169/36", "(6, 367)": "-1", "(6, 368)": "7/6", "(6, 370)": "-1/2", "(6, 371)": "5/6", "(6, 372)": "1/6", "(6, 373)": "5/6", "(6, 374)": "-113/12", "(6, 375)": "-15/2", "(6, 376)": "-3", "(6, 377)": "-169/36", "(6, 378)": "-23/2", "(6, 379)": "-185/12", "(6, 380)": "83/6", "(6, 381)": "103/12", "(6, 384)": "21/2", "(6, 385)": "73/18", "(6, 387)": "1", "(6, 388)": "-59/9", "(6, 390)": "-9/4", "(6, 391)": "1/4", "(6, 392)": "-341/36", "(6, 393)": "170/9", "(6, 394)": "59/9", "(6, 396)": "5/6", "(6, 397)": "58/9", "(6, 398)": "-67/6", "(6, 399)": "403/18", "(6, 400)": "67/18", "(6, 402)": "-137/18", "(6, 403)": "-62/9", "(6, 404)": "-1/2", "(6, 405)": "12", "(6, 406)": "-25/6", "(6, 408)": "73/18", "(6, 409)": "5/4", "(6, 410)": "2/3", "(6, 411)": "-7/6", "(6, 412)": "91/12", "(6, 413)": "1/2", "(6, 414)": "4", "(6, 415)": "1", "(6, 416)": "17/36", "(6, 417)": "1", "(6, 418)": "-131/12", "(6, 419)": "21/2", "(6, 420)": "4", "(6, 421)": "-1", "(6, 422)": "224/9", "(6, 423)": "623/36", "(6, 424)": "1/2", "(6, 428)": "-137/18", "(6, 429)": "-1", "(6, 430)": "-115/18", "(6, 440)": "-1/2", "(6, 441)": "-1/2", "(6, 442)": "-1/2", "(6, 443)": "-1", "(6, 444)": "3/2", "(6, 445)": "1/6", "(6, 446)": "1/3", "(6, 447)": "1/6", "(6, 448)": "-1/6", "(6, 449)": "1/2", "(6, 450)": "5/6", "(6, 452)": "1/2", "(6, 453)": "-143/12", "(6, 454)": "17/2", "(6, 456)": "-1/2", "(6, 457)": "1/2", "(6, 458)": "-1/2", "(6, 459)": "62/9", "(6, 460)": "-1", "(6, 461)": "-2", "(6, 462)": "-1/3", "(6, 463)": "-1", "(6, 464)": "1", "(6, 465)": "-91/12", "(6, 466)": "-1/2", "(6, 467)": "-1", "(6, 468)": "3/2", "(6, 469)": "-6", "(6, 470)": "32/9", "(6, 471)": "-32/9", "(6, 472)": "-125/9", "(6, 474)": "-3/2", "(6, 475)": "-5/4", "(6, 476)": "-1/6", "(6, 477)": "1/6", "(6, 478)": "-1/2", "(6, 479)": "22/9", "(6, 480)": "-32/9", "(6, 481)": "32/9", "(6, 482)": "-94/9", "(6, 483)": "1/2", "(6, 484)": "-55/18", "(6, 485)": "119/18", "(6, 486)": "32/9", "(6, 487)": "1", "(6, 488)": "-1", "(6, 489)": "1", "(6, 490)": "6", "(6, 491)": "-5/6", "(6, 492)": "1/2", "(6, 493)": "131/12", "(6, 494)": "32/9", "(6, 534)": "-24", "(6, 535)": "-16/3", "(6, 536)": "-4/3", "(6, 537)": "-4/3", "(6, 538)": "4/3", "(6, 539)": "2", "(6, 540)": "8/3", "(6, 541)": "8/3", "(6, 542)": "4", "(6, 543)": "4", "(6, 544)": "11/2", "(6, 545)": "7", "(6, 546)": "-7", "(6, 547)": "-4", "(6, 550)": "-3146653/1536", "(6, 551)": "-4549079/4608", "(6, 552)": "-11146325/13824", "(6, 553)": "-1635043/1536", "(6, 554)": "-397889/612", "(6, 555)": "-77159/144", "(6, 556)": "48377/4896", "(6, 557)": "-34799/576", "(6, 558)": "-4811/18", "(6, 559)": "-5818/27", "(6, 560)": "-2177/12", "(6, 561)": "-2105/12", "(6, 562)": "-10471/54", "(6, 563)": "-244255/1152", "(6, 564)": "-273961/816", "(6, 565)": "-49009/864", "(6, 566)": "-795/8", "(6, 567)": "-935/9", "(6, 568)": "-228683/2448", "(6, 569)": "-1859/32", "(6, 570)": "-626/9", "(6, 571)": "24781/7344", "(6, 572)": "-1135/16", "(6, 573)": "-313/6", "(6, 574)": "-14141/816", "(6, 575)": "-62345/1224", "(6, 576)": "-2357/48", "(6, 577)": "-5761/72", "(6, 578)": "-177/4", "(6, 579)": "-177/4", "(6, 580)": "2519/288", "(6, 582)": "-27/4", "(6, 583)": "-12", "(6, 584)": "-1303/24", "(6, 585)": "-2617/918", "(6, 586)": "-76753/2304", "(6, 587)": "-1933/72", "(6, 588)": "-101/6", "(6, 589)": "-167/6", "(6, 590)": "-1399/54", "(6, 591)": "-11", "(6, 592)": "-1609/64", "(6, 593)": "-32/3", "(6, 595)": "1105/192", "(6, 596)": "-227/16", "(6, 597)": "-293/9", "(6, 598)": "1/6", "(6, 599)": "-533/16", "(6, 600)": "-25/4", "(6, 601)": "-47/6", "(6, 602)": "-4", "(6, 603)": "1115/288", "(6, 604)": "5/6", "(6, 607)": "-46/3", "(6, 608)": "-167/18", "(6, 609)": "-8", "(6, 610)": "10", "(6, 611)": "3/8", "(6, 612)": "4/3", "(6, 613)": "4/3", "(6, 614)": "4/3", "(6, 615)": "4/3", "(6, 616)": "-1115/96", "(6, 617)": "-91/6", "(6, 618)": "-17/2", "(6, 619)": "-2945/136", "(6, 620)": "-16/3", "(6, 621)": "-1", "(6, 622)": "1/4", "(6, 623)": "-5", "(6, 624)": "-89/16", "(6, 625)": "-4", "(6, 627)": "59/4", "(6, 628)": "-700013/7344", "(6, 630)": "-1/6", "(6, 631)": "-1/6", "(6, 635)": "-6", "(6, 636)": "2/3", "(6, 638)": "-2", "(6, 639)": "50", "(6, 640)": "4/9", "(6, 641)": "-9/4", "(6, 642)": "-3/2", "(6, 643)": "-3/2", "(6, 645)": "1/6", "(6, 646)": "35/24", "(6, 647)": "-1", "(6, 648)": "-1", "(6, 649)": "513965/7344", "(6, 650)": "-4/9", "(6, 651)": "8/9", "(6, 652)": "445/6", "(6, 653)": "48349/816", "(6, 654)": "-1", "(6, 655)": "-1/2", "(6, 656)": "-8/9", "(6, 657)": "-1/3", "(6, 658)": "5/3", "(6, 659)": "1/2", "(6, 660)": "1/2", "(6, 661)": "1/2", "(6, 662)": "4/3", "(6, 663)": "4/3", "(6, 664)": "-143/64", "(6, 665)": "-8/9", "(6, 666)": "4/9", "(6, 669)": "1", "(6, 670)": "-899/128", "(6, 671)": "2/3", "(6, 672)": "-3/8", "(6, 673)": "11/2", "(6, 674)": "2", "(6, 675)": "-647/34", "(6, 676)": "-4/9", "(6, 677)": "8/9", "(6, 678)": "9/8", "(6, 680)": "2", "(6, 681)": "2", "(6, 682)": "38/3", "(6, 683)": "3", "(6, 686)": "9/4", "(6, 687)": "5", "(6, 688)": "6", "(6, 689)": "-125/2", "(6, 690)": "9/4", "(6, 691)": "119/3", "(6, 693)": "-4/3", "(6, 694)": "-4/3", "(6, 695)": "-4/3", "(6, 696)": "149/12", "(6, 697)": "1415/32", "(6, 698)": "2035/144", "(6, 699)": "38/3", "(6, 700)": "26/3", "(6, 701)": "167/18", "(6, 702)": "125/18", "(6, 704)": "20/3", "(6, 705)": "10/3", "(6, 708)": "-2", "(6, 709)": "8", "(6, 710)": "-3/4", "(6, 711)": "61/12", "(6, 712)": "109/288", "(6, 713)": "965/36", "(6, 714)": "8/3", "(6, 716)": "5", "(6, 717)": "-4543/102", "(6, 718)": "-13/3", "(6, 719)": "-9/8", "(6, 720)": "146/3", "(6, 721)": "493/6", "(6, 722)": "4", "(6, 723)": "5923/128", "(6, 725)": "43/6", "(6, 726)": "73/3", "(6, 727)": "5992/51", "(6, 728)": "140219/3672", "(6, 729)": "9/2", "(6, 730)": "245/6", "(6, 731)": "313/9", "(6, 732)": "107947/2304", "(6, 733)": "36541/432", "(6, 734)": "5713/1728", "(6, 735)": "10073/256", "(6, 736)": "-89/16", "(6, 737)": "-75955/2448", "(6, 738)": "1667/12", "(6, 739)": "121/4", "(6, 740)": "-373/8", "(6, 741)": "385889/1224", "(6, 742)": "5275/48", "(6, 743)": "252335/4608", "(6, 744)": "-1295/192", "(6, 745)": "617/9", "(6, 746)": "623/9", "(6, 747)": "5239/36", "(6, 748)": "1648681/13824", "(6, 749)": "-1295/144", "(6, 750)": "597347/4608", "(6, 751)": "16903/144", "(6, 752)": "2081/24", "(6, 753)": "5357/54", "(6, 754)": "1283/8", "(6, 756)": "125", "(6, 757)": "127", "(6, 758)": "118", "(6, 759)": "118", "(6, 760)": "-1157705/2448", "(6, 761)": "36721/576", "(6, 762)": "83035/512", "(6, 763)": "2065/9", "(6, 764)": "1137301/2304", "(6, 765)": "70297/864", "(6, 766)": "5267705/13824", "(6, 767)": "81605/576", "(6, 768)": "99631/216", "(6, 769)": "82313/144", "(6, 770)": "1561/2", "(6, 771)": "5228537/4608", "(6, 772)": "-448/27", "(6, 773)": "16", "(6, 774)": "8/3", "(6, 775)": "-1", "(6, 776)": "-130/3", "(6, 777)": "31/4", "(6, 778)": "14", "(6, 779)": "21/2", "(6, 780)": "11305409/587520", "(6, 781)": "32/9", "(6, 782)": "17233217/20736", "(6, 783)": "373/36", "(6, 784)": "1364123/4608", "(6, 785)": "137591/324", "(6, 786)": "9305699/82944", "(6, 787)": "33415637/705024", "(6, 788)": "796799/22032", "(6, 789)": "-4918031/44064", "(6, 790)": "-2590505/7776", "(6, 791)": "2066021/31104", "(6, 792)": "13568891/82944", "(6, 793)": "-22919983/10368", "(6, 794)": "-5", "(6, 795)": "-30589985/19584", "(6, 796)": "153/2", "(6, 797)": "-76087/1224", "(6, 798)": "-186", "(6, 799)": "7295/72", "(6, 800)": "-71251/612", "(6, 801)": "-80043/512", "(6, 802)": "99/8", "(6, 803)": "161/2", "(6, 804)": "-28885/64", "(6, 806)": "91477/288", "(6, 807)": "-2741/144", "(6, 808)": "59/18", "(6, 809)": "-241117/612", "(6, 810)": "38", "(6, 811)": "-1/2", "(6, 814)": "-42", "(6, 815)": "76087/1836", "(6, 816)": "-10883/36", "(6, 817)": "99/2", "(6, 818)": "-312709/2448", "(6, 819)": "-57/4", "(6, 822)": "3", "(6, 823)": "-15", "(6, 824)": "24427/24", "(6, 826)": "-229/8", "(6, 827)": "-6", "(6, 828)": "462025/2448", "(6, 829)": "1320491/2448", "(6, 830)": "987967/144", "(6, 831)": "341/6", "(6, 832)": "397765/256", "(6, 833)": "3970165/1728", "(6, 834)": "58373/72", "(6, 835)": "3101521/6912", "(6, 836)": "-2879/24", "(6, 837)": "-120233/256", "(6, 838)": "-2", "(6, 839)": "69/2", "(6, 840)": "-525517/432", "(6, 841)": "2699/16", "(6, 842)": "-333/4", "(6, 843)": "623/108", "(6, 844)": "17303/612", "(6, 845)": "3", "(6, 846)": "-13109/54", "(6, 847)": "1742/27", "(6, 848)": "-9491/153", "(6, 849)": "4/3", "(6, 850)": "-54779/204", "(6, 851)": "772/3", "(6, 852)": "-1364/3", "(6, 853)": "429425/1836", "(6, 854)": "314749/612", "(6, 855)": "166781/1224", "(6, 856)": "193/2", "(6, 857)": "-16117/72", "(6, 858)": "-207881/7344", "(6, 859)": "-4591/24", "(6, 860)": "220009/2448", "(6, 861)": "407/8", "(6, 862)": "-59939/612", "(6, 863)": "-1241/6", "(6, 864)": "6175/102", "(6, 865)": "229/16", "(6, 866)": "4/3", "(6, 867)": "-24/5", "(6, 868)": "-16", "(6, 869)": "2", "(6, 870)": "3/2", "(6, 871)": "-143/12", "(6, 872)": "-65/27", "(6, 873)": "-24", "(6, 874)": "-8", "(6, 875)": "336529/768", "(6, 876)": "972761/1536", "(6, 877)": "232544507/82944", "(6, 880)": "-2/3", "(6, 882)": "-2/3", "(6, 883)": "2/3", "(6, 884)": "2/3", "(6, 888)": "-80/3", "(6, 893)": "-306", "(6, 895)": "-2", "(6, 900)": "2", "(6, 901)": "-32/3", "(6, 902)": "2/3", "(6, 903)": "4", "(6, 906)": "-28/3", "(6, 907)": "-8", "(6, 908)": "-20/3", "(6, 909)": "-56/9", "(6, 910)": "-52/9", "(6, 911)": "-50/9", "(6, 912)": "-4/3", "(6, 913)": "-10/9", "(6, 914)": "2/3", "(6, 915)": "16/9", "(6, 916)": "2", "(6, 917)": "10", "(6, 918)": "-310/9", "(6, 919)": "-2/3", "(6, 920)": "386", "(6, 921)": "-2830/27", "(6, 922)": "733/6", "(6, 923)": "5381/54", "(6, 924)": "-3221/54", "(6, 925)": "4126/27", "(6, 928)": "-2/3", "(6, 930)": "16/3", "(6, 931)": "-4/3", "(6, 932)": "855643/648", "(6, 933)": "-2/3", "(6, 934)": "-2/3", "(6, 937)": "2/3", "(6, 938)": "2/3", "(6, 949)": "2/3", "(6, 951)": "-152/9", "(6, 952)": "9761/36", "(6, 953)": "-99/2", "(6, 954)": "9983/144", "(6, 955)": "-25/2", "(6, 957)": "16", "(6, 964)": "-54331/192", "(6, 968)": "-10919/144", "(6, 969)": "-56293/144", "(6, 970)": "-609413/576", "(6, 971)": "25/3", "(6, 972)": "163063/1152", "(6, 973)": "-18455/144", "(6, 974)": "34175/864", "(6, 975)": "-61453/1152", "(6, 976)": "287/2", "(6, 977)": "684407/3456", "(6, 978)": "1", "(6, 979)": "25", "(6, 980)": "414925/3456", "(6, 981)": "-204", "(6, 982)": "-25/2", "(6, 983)": "-88/9", "(6, 984)": "-20", "(6, 985)": "13109/54", "(6, 986)": "40", "(6, 987)": "-5/3", "(6, 988)": "248/9", "(6, 989)": "-448/3", "(6, 990)": "-200/3", "(6, 991)": "4/3", "(6, 992)": "-11813/36", "(6, 993)": "1", "(6, 995)": "-25/3", "(6, 996)": "-25/4", "(6, 997)": "-1/3", "(6, 998)": "-275/12", "(6, 999)": "185/9", "(6, 1000)": "25/12", "(6, 1001)": "88/9", "(6, 1002)": "-25/3", "(6, 1003)": "-20", "(6, 1004)": "-4", "(6, 1006)": "5/3", "(6, 1007)": "2/3", "(6, 1012)": "-144/5", "(6, 1013)": "-2999453/2304", "(6, 1014)": "-2727563/4608", "(6, 1015)": "288100037/82944", "(6, 1022)": "32/3", "(6, 1023)": "-76087/1836", "(6, 1024)": "-13/12", "(6, 1025)": "40135/816", "(6, 1026)": "-3/2", "(6, 1028)": "-17/4", "(6, 1029)": "-3", "(6, 1030)": "-25/8", "(6, 1031)": "4055/64", "(6, 1032)": "2/3", "(6, 1033)": "6", "(6, 1034)": "-124621/816", "(6, 1035)": "-41427/272", "(6, 1036)": "-243697/96", "(6, 1037)": "23/12", "(6, 1038)": "-590929/576", "(6, 1039)": "-495077/432", "(6, 1040)": "-956281/3456", "(6, 1041)": "-122723/432", "(6, 1042)": "-2", "(6, 1043)": "370199/864", "(6, 1044)": "2/3", "(6, 1045)": "26217/32", "(6, 1046)": "3", "(6, 1047)": "-39/8", "(6, 1048)": "-15671/612", "(6, 1049)": "-15/8", "(6, 1050)": "-1742/27", "(6, 1051)": "8573/153", "(6, 1052)": "-2/3", "(6, 1053)": "52603/204", "(6, 1054)": "-712/3", "(6, 1055)": "-46/3", "(6, 1056)": "-619405/3672", "(6, 1057)": "-10429/51", "(6, 1058)": "-619405/4896", "(6, 1060)": "-621/4", "(6, 1061)": "25889/144", "(6, 1062)": "619405/14688", "(6, 1063)": "1427/48", "(6, 1064)": "-368669/4896", "(6, 1065)": "-579/16", "(6, 1066)": "15671/612", "(6, 1067)": "1777/12", "(6, 1068)": "-25363/408", "(6, 1070)": "-2/3", "(6, 1072)": "-3/4", "(6, 1076)": "-1/4", "(6, 1077)": "-1/4", "(6, 1078)": "-1/4", "(6, 1079)": "119069/384", "(6, 1080)": "-138131/256", "(6, 1081)": "2024651311/352512", "(6, 1083)": "2/3", "(6, 1086)": "2/3", "(6, 1087)": "-2/3", "(6, 1088)": "-2/3", "(6, 1089)": "2/3", "(6, 1090)": "16", "(6, 1091)": "-380/9", "(6, 1092)": "4", "(6, 1094)": "-2542/17", "(6, 1095)": "3", "(6, 1096)": "16", "(6, 1097)": "1", "(6, 1098)": "160/3", "(6, 1099)": "-2/3", "(6, 1100)": "-14", "(6, 1101)": "7762/17", "(6, 1102)": "7677/17", "(6, 1103)": "122/3", "(6, 1104)": "58/3", "(6, 1105)": "-19/6", "(6, 1106)": "82/9", "(6, 1107)": "-160/9", "(6, 1108)": "41/18", "(6, 1109)": "14/3", "(6, 1110)": "-137/18", "(6, 1111)": "-1/3", "(6, 1112)": "-80/9", "(6, 1113)": "-7", "(6, 1114)": "-29", "(6, 1115)": "353/36", "(6, 1116)": "-35407/153", "(6, 1117)": "-10", "(6, 1118)": "19657/34", "(6, 1119)": "-1", "(6, 1120)": "51166/153", "(6, 1121)": "12256/17", "(6, 1122)": "-464/3", "(6, 1123)": "47008/459", "(6, 1124)": "10372/17", "(6, 1125)": "466475/2448", "(6, 1126)": "-152", "(6, 1127)": "-58/3", "(6, 1128)": "-29/2", "(6, 1129)": "-1262143/7344", "(6, 1130)": "-319/6", "(6, 1131)": "4278467/7344", "(6, 1132)": "29/6", "(6, 1133)": "141161/918", "(6, 1134)": "-58/3", "(6, 1135)": "22111/102", "(6, 1136)": "1/3", "(6, 1137)": "7", "(6, 1138)": "1", "(6, 1143)": "-8/5", "(6, 1144)": "10/3", "(6, 1145)": "85/6", "(6, 1146)": "-2326737/1088", "(6, 1151)": "-2/3", "(6, 1152)": "-2/3", "(6, 1153)": "40", "(6, 1154)": "380/9", "(6, 1155)": "42749/108", "(6, 1157)": "975023/7344", "(6, 1158)": "-8", "(6, 1160)": "1515/2", "(6, 1162)": "5/4", "(6, 1163)": "16/3", "(6, 1164)": "2/3", "(6, 1165)": "1604513/7344", "(6, 1166)": "-49543/2448", "(6, 1167)": "-171/4", "(6, 1168)": "121/6", "(6, 1169)": "383/24", "(6, 1170)": "437/18", "(6, 1171)": "173/36", "(6, 1172)": "473/72", "(6, 1173)": "12", "(6, 1174)": "1249/72", "(6, 1175)": "-2/3", "(6, 1176)": "20", "(6, 1177)": "337/36", "(6, 1178)": "-18", "(6, 1179)": "-121/4", "(6, 1180)": "-129", "(6, 1181)": "43/4", "(6, 1182)": "323/6", "(6, 1183)": "3327/17", "(6, 1184)": "1140", "(6, 1185)": "5236/9", "(6, 1186)": "-484/3", "(6, 1187)": "56867/153", "(6, 1188)": "329863/1836", "(6, 1189)": "56867/204", "(6, 1191)": "-121/6", "(6, 1192)": "-121/8", "(6, 1193)": "-56867/612", "(6, 1194)": "-1331/24", "(6, 1195)": "109499/204", "(6, 1196)": "121/24", "(6, 1197)": "129", "(6, 1198)": "-121/6", "(6, 1199)": "19151/204", "(6, 1200)": "5", "(6, 1202)": "-2/3", "(6, 1203)": "1/2", "(6, 1204)": "-1/2", "(6, 1205)": "1/2", "(6, 1206)": "1/2", "(6, 1207)": "152/5", "(6, 1208)": "10", "(6, 1209)": "-17/2", "(6, 1210)": "-1606291/544", "(6, 1211)": "-38/3", "(6, 1212)": "-3731/324", "(6, 1214)": "-215801/1296", "(6, 1215)": "-7/2", "(6, 1217)": "-3009/4", "(6, 1218)": "-2", "(6, 1223)": "87/8", "(6, 1224)": "65/6", "(6, 1225)": "-4/3", "(6, 1226)": "4", "(6, 1227)": "4", "(6, 1228)": "-47893/1296", "(6, 1229)": "72665/432", "(6, 1230)": "-13/24", "(6, 1231)": "-665/12", "(6, 1232)": "191/48", "(6, 1233)": "-181/36", "(6, 1234)": "413/72", "(6, 1235)": "1205/144", "(6, 1236)": "-8/3", "(6, 1237)": "-431/144", "(6, 1239)": "-179/72", "(6, 1240)": "4", "(6, 1241)": "665/8", "(6, 1242)": "8/3", "(6, 1243)": "9/8", "(6, 1244)": "4004/81", "(6, 1245)": "-1336/81", "(6, 1246)": "-6", "(6, 1248)": "-32/3", "(6, 1249)": "20", "(6, 1250)": "364/3", "(6, 1251)": "-4", "(6, 1252)": "-2572/81", "(6, 1253)": "-2", "(6, 1254)": "16987/324", "(6, 1255)": "-32557/432", "(6, 1256)": "56849/1296", "(6, 1257)": "-16/3", "(6, 1258)": "-371/1296", "(6, 1259)": "-8/3", "(6, 1260)": "-3949/324", "(6, 1261)": "-13/8", "(6, 1262)": "4/3", "(6, 1263)": "-2", "(6, 1264)": "-4/3", "(6, 1265)": "4/3", "(6, 1266)": "-3/4", "(6, 1267)": "-1/4", "(6, 1268)": "-1/4", "(6, 1269)": "-1/4", "(6, 1270)": "32/5", "(6, 1271)": "-46", "(6, 1272)": "-19/2", "(6, 1273)": "-471997/648", "(6, 1274)": "9/2", "(6, 1275)": "99/2", "(6, 1276)": "27/8", "(6, 1277)": "27/4", "(6, 1278)": "306", "(6, 1288)": "-9/8", "(6, 1289)": "-27/8", "(6, 1290)": "327", "(6, 1291)": "-9/2", "(6, 1292)": "609/8", "(6, 1293)": "203/2", "(6, 1295)": "203/8", "(6, 1296)": "109", "(6, 1297)": "609/8", "(6, 1298)": "-4/3", "(6, 1299)": "-27/2", "(6, 1301)": "-609/4", "(6, 1302)": "27/4", "(6, 1303)": "109/162", "(6, 1306)": "-1336/81", "(6, 1308)": "4/3", "(6, 1311)": "36", "(6, 1312)": "-406/81", "(6, 1314)": "30223/864", "(6, 1315)": "152", "(6, 1316)": "16001/162", "(6, 1317)": "-29063/216", "(6, 1318)": "-181441/2592", "(6, 1319)": "-5741/648", "(6, 1320)": "71671/2592", "(6, 1321)": "79319/648", "(6, 1322)": "-32609/324", "(6, 1323)": "565/162", "(6, 1325)": "-4/3", "(6, 1327)": "4/3", "(6, 1333)": "-32/5", "(6, 1334)": "18", "(6, 1335)": "9/2", "(6, 1336)": "-1072625/1296", "(6, 1337)": "42", "(6, 1338)": "152/9", "(6, 1339)": "-31/4", "(6, 1340)": "-83/16", "(6, 1341)": "-3/2", "(6, 1343)": "-21/4", "(6, 1344)": "-2", "(6, 1349)": "79/8", "(6, 1350)": "30373/24", "(6, 1352)": "-75/8", "(6, 1353)": "4", "(6, 1354)": "49/16", "(6, 1355)": "61/16", "(6, 1356)": "-1600141/1152", "(6, 1357)": "-457/12", "(6, 1358)": "676211/2304", "(6, 1359)": "-234473/864", "(6, 1360)": "40069/216", "(6, 1361)": "2820611/6912", "(6, 1362)": "43/24", "(6, 1363)": "1223033/6912", "(6, 1365)": "2", "(6, 1366)": "636925/3456", "(6, 1367)": "-43/16", "(6, 1368)": "441/8", "(6, 1369)": "-623/108", "(6, 1370)": "52/9", "(6, 1371)": "145/8", "(6, 1372)": "-13", "(6, 1373)": "2/3", "(6, 1374)": "856/9", "(6, 1375)": "-12", "(6, 1376)": "914/3", "(6, 1377)": "-1261/24", "(6, 1378)": "4", "(6, 1379)": "-2807/288", "(6, 1381)": "147/4", "(6, 1382)": "457/16", "(6, 1383)": "-241/32", "(6, 1384)": "1665/16", "(6, 1385)": "59/288", "(6, 1386)": "-163/16", "(6, 1387)": "803/9", "(6, 1388)": "147/4", "(6, 1389)": "11/8", "(6, 1390)": "-4/3", "(6, 1391)": "75/16", "(6, 1392)": "-2", "(6, 1393)": "-2/3", "(6, 1394)": "1/4", "(6, 1395)": "3/4", "(6, 1396)": "-1/4", "(6, 1397)": "-1/4", "(6, 1399)": "-3631561/1152", "(6, 1400)": "-2013199/2304", "(6, 1401)": "341289409/41472", "(6, 1402)": "-32/3", "(6, 1403)": "-16", "(6, 1404)": "40", "(6, 1405)": "173/12", "(6, 1406)": "119/4", "(6, 1408)": "-13/2", "(6, 1409)": "2", "(6, 1414)": "33/4", "(6, 1415)": "-66039/32", "(6, 1416)": "-2/3", "(6, 1417)": "38", "(6, 1418)": "-4", "(6, 1419)": "147/4", "(6, 1421)": "-240045/128", "(6, 1422)": "-29", "(6, 1423)": "-369751/384", "(6, 1424)": "-1299451/1728", "(6, 1425)": "-2623427/3456", "(6, 1426)": "-1794923/3456", "(6, 1427)": "-70/3", "(6, 1428)": "-576787/1728", "(6, 1429)": "1/3", "(6, 1430)": "-123/2", "(6, 1431)": "17825/192", "(6, 1432)": "35", "(6, 1433)": "91/2", "(6, 1435)": "4/3", "(6, 1436)": "3/4", "(6, 1438)": "-21", "(6, 1439)": "1/3", "(6, 1440)": "-112", "(6, 1441)": "424/3", "(6, 1442)": "232", "(6, 1443)": "-14", "(6, 1444)": "43/3", "(6, 1445)": "-1", "(6, 1447)": "91/3", "(6, 1448)": "87/4", "(6, 1449)": "-6", "(6, 1450)": "965/12", "(6, 1451)": "-106/3", "(6, 1452)": "-79/12", "(6, 1453)": "-80/3", "(6, 1454)": "91/3", "(6, 1455)": "81/4", "(6, 1456)": "16/3", "(6, 1457)": "-19", "(6, 1458)": "1/3", "(6, 1459)": "-2/3", "(6, 1461)": "1/2", "(6, 1465)": "-1/2", "(6, 1466)": "1/2", "(6, 1467)": "1/2", "(6, 1468)": "96/5", "(6, 1469)": "-341137/768", "(6, 1470)": "-964313/1536", "(6, 1471)": "-233491451/82944", "(6, 1472)": "76087/1836", "(6, 1473)": "-2807/324", "(6, 1475)": "-688375/22032", "(6, 1476)": "-19/2", "(6, 1477)": "-85/4", "(6, 1478)": "-49/8", "(6, 1479)": "-353/6", "(6, 1480)": "2/3", "(6, 1481)": "-6", "(6, 1482)": "4941253/22032", "(6, 1483)": "1795075/7344", "(6, 1484)": "1151/24", "(6, 1485)": "-27/4", "(6, 1486)": "91/48", "(6, 1487)": "451/36", "(6, 1488)": "-887/72", "(6, 1489)": "-2303/144", "(6, 1490)": "2", "(6, 1491)": "2885/144", "(6, 1492)": "-1/3", "(6, 1493)": "18", "(6, 1494)": "17/72", "(6, 1495)": "-3", "(6, 1496)": "81/8", "(6, 1497)": "109/162", "(6, 1498)": "-73655/1836", "(6, 1499)": "-47/8", "(6, 1500)": "4004/81", "(6, 1501)": "6539/102", "(6, 1502)": "5/3", "(6, 1503)": "3911029/1836", "(6, 1504)": "166420/153", "(6, 1505)": "54", "(6, 1506)": "4992125/11016", "(6, 1507)": "325139/2754", "(6, 1508)": "2250013/7344", "(6, 1510)": "27/4", "(6, 1511)": "81/16", "(6, 1512)": "-1956049/22032", "(6, 1513)": "297/16", "(6, 1514)": "9751993/22032", "(6, 1515)": "-27/16", "(6, 1516)": "408305/5508", "(6, 1517)": "27/4", "(6, 1518)": "-36361/1224", "(6, 1519)": "-16/3", "(6, 1520)": "3", "(6, 1521)": "-1/3", "(6, 1522)": "2/3", "(6, 1524)": "1/4", "(6, 1528)": "3/4", "(6, 1529)": "-1/4", "(6, 1530)": "-1/4", "(6, 1531)": "-96/5", "(6, 1532)": "64/3", "(6, 1533)": "8/3", "(6, 1534)": "-22714469/22032", "(6, 1535)": "-191/270", "(6, 1536)": "-1526375/1296", "(6, 1537)": "2997601/14688", "(6, 1538)": "-16/27", "(6, 1539)": "4648197/256", "(6, 1540)": "-46531985/10368", "(6, 1541)": "-2", "(6, 1542)": "7/18", "(6, 1543)": "-10", "(6, 1544)": "20/3", "(6, 1545)": "-10/3", "(6, 1546)": "1635419/2304", "(6, 1547)": "-988889/1152", "(6, 1548)": "-1321/4", "(6, 1549)": "3337/12", "(6, 1550)": "130/9", "(6, 1551)": "16/9", "(6, 1552)": "-150638179/352512", "(6, 1553)": "196766573/1410048", "(6, 1554)": "-886871/2304", "(6, 1555)": "2727563/3456", "(6, 1556)": "-46483493/176256", "(6, 1557)": "-66831/4352", "(6, 1558)": "655573/432", "(6, 1559)": "138131/192", "(6, 1560)": "130148/1377", "(6, 1561)": "-15397/324", "(6, 1562)": "49/9", "(6, 1563)": "-170/9", "(6, 1564)": "-583259/11016", "(6, 1565)": "-22667491/44064", "(6, 1566)": "-20", "(6, 1567)": "34/3", "(6, 1568)": "-719621/1224", "(6, 1569)": "554339/14688", "(6, 1570)": "-33/4", "(6, 1571)": "38/3", "(6, 1572)": "-125395/816", "(6, 1573)": "-53853395/528768", "(6, 1574)": "-409/4", "(6, 1575)": "-6", "(6, 1576)": "-12413867/20736", "(6, 1577)": "-561101755/1410048", "(6, 1578)": "-1076743/1152", "(6, 1579)": "2013199/1728", "(6, 1580)": "84227537/10368", "(6, 1581)": "1519913/1296", "(6, 1582)": "9549695/6912", "(6, 1583)": "964313/1152", "(6, 1584)": "4081/36", "(6, 1585)": "-45772325/44064", "(6, 1586)": "80918719/176256", "(6, 1587)": "-287/36", "(6, 1588)": "-32/9", "(6, 1589)": "167/36", "(6, 1590)": "-78853/1836", "(6, 1591)": "1687/144", "(6, 1592)": "-17981/1224", "(6, 1593)": "-8039/272", "(6, 1594)": "-59744713/4608", "(6, 1595)": "2707/16", "(6, 1596)": "4259/36", "(6, 1597)": "-9155687/1728", "(6, 1598)": "1463173/13824", "(6, 1599)": "-293717/2448", "(6, 1600)": "3562/27", "(6, 1601)": "-605287/9792", "(6, 1602)": "721/576", "(6, 1603)": "-4081/36", "(6, 1604)": "78853/1836", "(6, 1605)": "-2707/16", "(6, 1606)": "17981/1224", "(6, 1607)": "-293717/2448", "(6, 1608)": "3562/27", "(6, 1609)": "-10/3", "(6, 1610)": "40/3", "(6, 1611)": "-34705147/3456", "(6, 1612)": "12", "(6, 1613)": "-49/9", "(6, 1614)": "18305/216", "(6, 1615)": "-461/18", "(6, 1616)": "-121/4", "(6, 1617)": "-275167/1944", "(6, 1618)": "-328973/972", "(6, 1619)": "1901/24", "(6, 1620)": "35", "(6, 1621)": "111/8", "(6, 1622)": "16/3", "(6, 1623)": "9595/27", "(6, 1627)": "11107/27", "(6, 1628)": "4/3", "(6, 1629)": "8/3", "(6, 1630)": "3692/27", "(6, 1631)": "-97/2", "(6, 1632)": "-20377/162", "(6, 1633)": "-295/6", "(6, 1634)": "-605/18", "(6, 1635)": "2011/216", "(6, 1636)": "26987/162", "(6, 1637)": "-3455/72", "(6, 1638)": "-76/3", "(6, 1639)": "-4", "(6, 1641)": "-224/3", "(6, 1643)": "40", "(6, 1644)": "2177881/22032", "(6, 1645)": "-32153/102", "(6, 1646)": "1314371/5508", "(6, 1647)": "-1164781/3888", "(6, 1648)": "217/4", "(6, 1649)": "-56545/384", "(6, 1650)": "1428635/10368", "(6, 1651)": "-15188597/66096", "(6, 1654)": "38/3", "(6, 1655)": "2", "(6, 1656)": "-347/3", "(6, 1657)": "-13/3", "(6, 1658)": "-2994491/6912", "(6, 1659)": "453/2", "(6, 1661)": "-44755/384", "(6, 1662)": "-48", "(6, 1664)": "2472775/10368", "(6, 1665)": "-691/54", "(6, 1666)": "929/4", "(6, 1667)": "165331/432", "(6, 1668)": "305/6", "(6, 1669)": "3575/256", "(6, 1670)": "3279835/5184", "(6, 1671)": "2497175/7344", "(6, 1672)": "-2/3", "(6, 1673)": "-1231063/3456", "(6, 1674)": "-12", "(6, 1675)": "-1039919/1728", "(6, 1676)": "3899165/11016", "(6, 1677)": "2370587/11016", "(6, 1678)": "307163/3888", "(6, 1679)": "79049/3888", "(6, 1680)": "-6156839/10368", "(6, 1681)": "58207/162", "(6, 1682)": "599345/11016", "(6, 1683)": "4/3", "(6, 1685)": "-9543/136", "(6, 1686)": "-6013/102", "(6, 1687)": "-5401/48", "(6, 1688)": "-23/6", "(6, 1689)": "-5377/128", "(6, 1690)": "500659/3456", "(6, 1691)": "-1111/36", "(6, 1692)": "-11380/153", "(6, 1693)": "-2487689/5508", "(6, 1694)": "-945517/11016", "(6, 1695)": "1045753/7344", "(6, 1696)": "-175549/7344", "(6, 1697)": "2287691/20736", "(6, 1698)": "-8308841/10368", "(6, 1699)": "6570139/22032", "(6, 1700)": "-14552107/1728", "(6, 1701)": "9674855/1728", "(6, 1702)": "-119555/459", "(6, 1703)": "47/9", "(6, 1704)": "99395/486", "(6, 1705)": "-263149/1836", "(6, 1706)": "-140455/612", "(6, 1707)": "1263761/4131", "(6, 1708)": "-1", "(6, 1709)": "76", "(6, 1710)": "-2", "(6, 1711)": "-9447/34", "(6, 1714)": "-13/3", "(6, 1715)": "-20/3", "(6, 1716)": "151523/204", "(6, 1717)": "-6497081/7344", "(6, 1718)": "-2852461/7344", "(6, 1719)": "-350257/918", "(6, 1720)": "-47864/153", "(6, 1721)": "-6095099/22032", "(6, 1722)": "66943/1296", "(6, 1723)": "-587/36", "(6, 1724)": "-754223/1377", "(6, 1725)": "4/9", "(6, 1726)": "242/3", "(6, 1727)": "-2/3", "(6, 1728)": "-110/3", "(6, 1729)": "-866155/1944", "(6, 1730)": "-293/24", "(6, 1731)": "-347/72", "(6, 1732)": "-6383/72", "(6, 1733)": "4011703/33048", "(6, 1734)": "-8", "(6, 1736)": "152/3", "(6, 1737)": "174128/459", "(6, 1738)": "-75943/612", "(6, 1739)": "-44791/108", "(6, 1740)": "5/3", "(6, 1743)": "-2/3", "(6, 1744)": "25/3", "(6, 1745)": "71/6", "(6, 1747)": "3026203/5508", "(6, 1748)": "-227723/1224", "(6, 1749)": "-64/9", "(6, 1750)": "4267/72", "(6, 1751)": "-6165277/11016", "(6, 1752)": "50/9", "(6, 1753)": "221/2", "(6, 1754)": "38/3", "(6, 1755)": "-295/6", "(6, 1756)": "-14569/432", "(6, 1757)": "-851/36", "(6, 1758)": "2075/24", "(6, 1759)": "1603765/66096", "(6, 1760)": "623/6", "(6, 1762)": "-274787/324", "(6, 1763)": "2002/27", "(6, 1764)": "-25", "(6, 1767)": "6485/324", "(6, 1768)": "-28/3", "(6, 1769)": "-4/3", "(6, 1770)": "668/9", "(6, 1771)": "4/3", "(6, 1772)": "-199895/1944", "(6, 1773)": "3577/72", "(6, 1774)": "251/12", "(6, 1775)": "2037109/22032", "(6, 1776)": "32/9", "(6, 1777)": "371/12", "(6, 1778)": "8/3", "(6, 1779)": "-581/12", "(6, 1780)": "12499/216", "(6, 1781)": "551/8", "(6, 1782)": "-13585163/66096", "(6, 1783)": "-63407/162", "(6, 1786)": "9", "(6, 1787)": "501/4", "(6, 1789)": "-109/108", "(6, 1790)": "668/27", "(6, 1791)": "17", "(6, 1792)": "9089/648", "(6, 1793)": "-63727/3888", "(6, 1794)": "2915/24", "(6, 1795)": "13754381/44064", "(6, 1796)": "-32/9", "(6, 1797)": "1042", "(6, 1798)": "-8/3", "(6, 1799)": "-1015/2", "(6, 1800)": "-1332193/10368", "(6, 1801)": "-29083/972", "(6, 1802)": "103/2", "(6, 1803)": "-38/3", "(6, 1805)": "-2", "(6, 1806)": "-4953/16", "(6, 1807)": "457/6", "(6, 1808)": "1062871/864", "(6, 1809)": "-568525/1152", "(6, 1810)": "-11/12", "(6, 1811)": "155/9", "(6, 1813)": "4600783/5184", "(6, 1814)": "1619377/4896", "(6, 1815)": "-4/3", "(6, 1816)": "2342579/864", "(6, 1818)": "-2227849/864", "(6, 1819)": "95/9", "(6, 1820)": "7/3", "(6, 1824)": "44/3", "(6, 1825)": "-15930157/6912", "(6, 1827)": "-58", "(6, 1828)": "-8648507/3456", "(6, 1829)": "-2397361/3456", "(6, 1831)": "-46/3", "(6, 1833)": "256217/3672", "(6, 1834)": "2/3", "(6, 1835)": "-40074985/3456", "(6, 1836)": "8", "(6, 1837)": "8285821/1728", "(6, 1838)": "-2", "(6, 1839)": "37001/408", "(6, 1841)": "2002/9", "(6, 1842)": "-163237/162", "(6, 1843)": "-16/3", "(6, 1845)": "20/3", "(6, 1846)": "31/6", "(6, 1847)": "-109/36", "(6, 1848)": "-24944753/11016", "(6, 1850)": "-14/3", "(6, 1851)": "1103/12", "(6, 1852)": "-8", "(6, 1853)": "-245/12", "(6, 1854)": "64413247/10368", "(6, 1855)": "-68945/2448", "(6, 1856)": "21/2", "(6, 1857)": "2582/81", "(6, 1858)": "-24", "(6, 1859)": "-4999/18", "(6, 1862)": "272/9", "(6, 1863)": "4", "(6, 1864)": "-9259/18", "(6, 1865)": "304/9", "(6, 1867)": "-16453/54", "(6, 1868)": "1757434735/2820096", "(6, 1869)": "25", "(6, 1871)": "-76/3", "(6, 1872)": "-4", "(6, 1873)": "160741/612", "(6, 1874)": "26/3", "(6, 1875)": "6314495/864", "(6, 1876)": "-3005/8", "(6, 1877)": "50/3", "(6, 1878)": "1019/3", "(6, 1879)": "-5464709/1728", "(6, 1880)": "-188/9", "(6, 1881)": "25", "(6, 1882)": "176/9", "(6, 1884)": "9924797/44064", "(6, 1885)": "13/2", "(6, 1887)": "2911/306", "(6, 1888)": "-41189/204", "(6, 1889)": "5962/51", "(6, 1890)": "5543675/864", "(6, 1891)": "6", "(6, 1892)": "-659/6", "(6, 1893)": "1136983/432", "(6, 1894)": "-179513/576", "(6, 1895)": "431353/3672", "(6, 1896)": "-4123/36", "(6, 1897)": "23576/153", "(6, 1898)": "-9732607/22032", "(6, 1899)": "38", "(6, 1900)": "-525451/612", "(6, 1901)": "-4", "(6, 1902)": "10304/17", "(6, 1903)": "-3455/17", "(6, 1904)": "-412/9", "(6, 1905)": "-14", "(6, 1906)": "116/3", "(6, 1907)": "-116/9", "(6, 1908)": "52/3", "(6, 1909)": "-1152289/1836", "(6, 1910)": "58", "(6, 1911)": "44369/153", "(6, 1912)": "-68966/459", "(6, 1913)": "-223657/88128", "(6, 1914)": "59", "(6, 1916)": "-351", "(6, 1917)": "-140639/204", "(6, 1918)": "26801/204", "(6, 1919)": "-56037/68", "(6, 1920)": "-388/9", "(6, 1921)": "-18", "(6, 1922)": "121/3", "(6, 1923)": "-407/9", "(6, 1924)": "-313/6", "(6, 1925)": "-96341/153", "(6, 1926)": "121/2", "(6, 1927)": "817/3", "(6, 1929)": "112730521/264384", "(6, 1930)": "-210", "(6, 1932)": "13/2", "(6, 1933)": "-140231/204", "(6, 1934)": "229891/324", "(6, 1935)": "-49", "(6, 1936)": "-80/9", "(6, 1937)": "8", "(6, 1938)": "-6506/9", "(6, 1939)": "7/18", "(6, 1940)": "-149/12", "(6, 1941)": "16/3", "(6, 1942)": "-30337/324", "(6, 1943)": "-8/3", "(6, 1944)": "-38273479/352512", "(6, 1945)": "-27/2", "(6, 1946)": "-4999/18", "(6, 1949)": "-9/2", "(6, 1951)": "-645", "(6, 1952)": "-2411/8", "(6, 1953)": "-9", "(6, 1954)": "-203", "(6, 1955)": "-203", "(6, 1956)": "-12689/162", "(6, 1957)": "44605/162", "(6, 1958)": "34", "(6, 1959)": "-68966/459", "(6, 1960)": "160982671/165888", "(6, 1961)": "-172", "(6, 1962)": "113/6", "(6, 1963)": "2", "(6, 1964)": "33/4", "(6, 1965)": "5", "(6, 1966)": "1396351/864", "(6, 1967)": "-43/8", "(6, 1968)": "-1139/6", "(6, 1969)": "80789/576", "(6, 1970)": "-257495/1728", "(6, 1971)": "469093/3672", "(6, 1972)": "-457/4", "(6, 1973)": "3433/102", "(6, 1975)": "-44392733/6912", "(6, 1976)": "-185/2", "(6, 1978)": "2", "(6, 1979)": "67/3", "(6, 1980)": "118/3", "(6, 1981)": "18330599/1728", "(6, 1982)": "52", "(6, 1983)": "167/3", "(6, 1984)": "1435835/192", "(6, 1985)": "767119/216", "(6, 1986)": "88/3", "(6, 1987)": "-87", "(6, 1988)": "-25871/306", "(6, 1990)": "9/2", "(6, 1991)": "10", "(6, 1992)": "359817647/1057536", "(6, 1993)": "-1378/51", "(6, 1994)": "6", "(6, 1995)": "590591/5508", "(6, 1996)": "-175931/204", "(6, 1997)": "-952/9", "(6, 1998)": "-6", "(6, 1999)": "-27/2", "(6, 2000)": "1055/18", "(6, 2001)": "-233/12", "(6, 2002)": "-5831785/11016", "(6, 2003)": "-81/4", "(6, 2004)": "-277453/3672", "(6, 2006)": "76087/612", "(6, 2007)": "-7295/36", "(6, 2008)": "-99/4", "(6, 2009)": "-2741/72", "(6, 2010)": "59/9", "(6, 2011)": "-5", "(6, 2012)": "-76087/1224", "(6, 2013)": "99/8", "(6, 2014)": "7295/72", "(6, 2015)": "-2741/144", "(6, 2016)": "59/18", "(6, 2017)": "-11/18", "(6, 2018)": "109/243", "(6, 2019)": "935897/4608", "(6, 2020)": "1/10", "(6, 2021)": "4", "(6, 2022)": "-205/6", "(6, 2023)": "-32/3", "(6, 2024)": "1", "(6, 2025)": "-51/4", "(6, 2026)": "-20209/72", "(6, 2027)": "-59/4", "(6, 2028)": "-121/12", "(6, 2029)": "-48505/324", "(6, 2030)": "-51653/324", "(6, 2031)": "167/24", "(6, 2032)": "-191/3", "(6, 2033)": "-3/2", "(6, 2034)": "-25/3", "(6, 2037)": "-136/9", "(6, 2038)": "-4", "(6, 2039)": "-125/3", "(6, 2041)": "16/3", "(6, 2042)": "-25", "(6, 2043)": "-8/3", "(6, 2044)": "7883/36", "(6, 2046)": "7943/36", "(6, 2047)": "-8/3", "(6, 2049)": "13163/108", "(6, 2050)": "-58/3", "(6, 2051)": "-290/3", "(6, 2052)": "-58", "(6, 2053)": "-121/6", "(6, 2058)": "-605/6", "(6, 2059)": "-121/2", "(6, 2060)": "80/3", "(6, 2061)": "-23677/324", "(6, 2065)": "103031/324", "(6, 2066)": "-8/3", "(6, 2067)": "8/3", "(6, 2068)": "22321/324", "(6, 2069)": "-8843/162", "(6, 2072)": "-4", "(6, 2073)": "-22139/162", "(6, 2075)": "-33997/162", "(6, 2076)": "24", "(6, 2077)": "163/4", "(6, 2080)": "815/4", "(6, 2081)": "-152/9", "(6, 2082)": "-8/3", "(6, 2083)": "457/4", "(6, 2084)": "8/3", "(6, 2085)": "79/3", "(6, 2086)": "-136/9", "(6, 2087)": "395/3", "(6, 2088)": "-128/9", "(6, 2089)": "-8/3", "(6, 2090)": "87", "(6, 2091)": "27/4", "(6, 2093)": "135/4", "(6, 2094)": "-8", "(6, 2095)": "81/4", "(6, 2097)": "16/3", "(6, 2098)": "13817/108", "(6, 2099)": "-86/3", "(6, 2100)": "-425/6", "(6, 2102)": "760819/2304", "(6, 2103)": "-87/4", "(6, 2104)": "545677/1836", "(6, 2105)": "287539/1296", "(6, 2106)": "-801/4", "(6, 2107)": "21595/2304", "(6, 2108)": "298313/256", "(6, 2109)": "1176943/22032", "(6, 2111)": "76/3", "(6, 2112)": "41189/204", "(6, 2113)": "109/3", "(6, 2114)": "-5543675/1728", "(6, 2115)": "-6", "(6, 2116)": "-50/3", "(6, 2117)": "12281/128", "(6, 2118)": "7654541/3456", "(6, 2119)": "-25", "(6, 2120)": "-176/9", "(6, 2122)": "152/3", "(6, 2123)": "-10304/17", "(6, 2125)": "206/9", "(6, 2126)": "14", "(6, 2127)": "-80/3", "(6, 2128)": "188/9", "(6, 2129)": "-212/9", "(6, 2130)": "-4/3", "(6, 2133)": "-76/3", "(6, 2134)": "1823/4", "(6, 2135)": "-61751/204", "(6, 2136)": "2079/4", "(6, 2137)": "176/9", "(6, 2138)": "18", "(6, 2140)": "4/3", "(6, 2141)": "173/12", "(6, 2144)": "-25", "(6, 2146)": "1831/4", "(6, 2147)": "-229891/324", "(6, 2148)": "45", "(6, 2149)": "40/9", "(6, 2150)": "-8", "(6, 2151)": "-175/3", "(6, 2152)": "5/3", "(6, 2153)": "-167/24", "(6, 2154)": "-25/3", "(6, 2156)": "9/2", "(6, 2158)": "645/2", "(6, 2159)": "354", "(6, 2163)": "-4/3", "(6, 2164)": "-25", "(6, 2166)": "2", "(6, 2167)": "-33/4", "(6, 2168)": "-1", "(6, 2169)": "-1392895/1728", "(6, 2170)": "43/8", "(6, 2171)": "-50/3", "(6, 2172)": "-1037/6", "(6, 2173)": "576517/576", "(6, 2174)": "188/9", "(6, 2175)": "-176/9", "(6, 2179)": "-76/3", "(6, 2180)": "-2", "(6, 2181)": "-67/3", "(6, 2182)": "-106/3", "(6, 2183)": "-932261/384", "(6, 2184)": "-52", "(6, 2185)": "50/3", "(6, 2186)": "-3799/128", "(6, 2187)": "147551/3456", "(6, 2188)": "176/9", "(6, 2191)": "-2", "(6, 2192)": "-590591/5508", "(6, 2193)": "6697/12", "(6, 2194)": "476/9", "(6, 2195)": "6", "(6, 2196)": "-3", "(6, 2197)": "111/8", "(6, 2198)": "-160/9", "(6, 2200)": "-149/405", "(6, 2201)": "1100611/5184", "(6, 2202)": "-6088523/13824", "(6, 2203)": "800885/1728", "(6, 2204)": "2133/4", "(6, 2205)": "3/5", "(6, 2206)": "-299507/918", "(6, 2207)": "-248723/3672", "(6, 2208)": "67393/648", "(6, 2209)": "-111443/1296", "(6, 2210)": "-569531/1728", "(6, 2211)": "2834749/1152", "(6, 2212)": "185675/7344", "(6, 2213)": "525451/612", "(6, 2214)": "3387/17", "(6, 2216)": "-116/3", "(6, 2217)": "40/3", "(6, 2218)": "-26/3", "(6, 2219)": "-431353/3672", "(6, 2220)": "-58", "(6, 2221)": "-356567/1224", "(6, 2222)": "619405/3672", "(6, 2223)": "351", "(6, 2224)": "41461/204", "(6, 2225)": "41189/204", "(6, 2226)": "25403/68", "(6, 2227)": "-32/3", "(6, 2228)": "-121/3", "(6, 2229)": "-1", "(6, 2230)": "307/12", "(6, 2231)": "-121/2", "(6, 2232)": "-275", "(6, 2233)": "-55/6", "(6, 2235)": "-13/2", "(6, 2236)": "41053/204", "(6, 2237)": "-1", "(6, 2239)": "11219/36", "(6, 2240)": "5/3", "(6, 2241)": "149/24", "(6, 2242)": "30337/324", "(6, 2243)": "16/3", "(6, 2244)": "7883/36", "(6, 2247)": "-6", "(6, 2248)": "9", "(6, 2250)": "203/2", "(6, 2251)": "-44605/162", "(6, 2253)": "619405/3672", "(6, 2254)": "-13/2", "(6, 2255)": "-113/6", "(6, 2256)": "-2", "(6, 2257)": "-1", "(6, 2258)": "1587/8", "(6, 2259)": "217/3", "(6, 2260)": "-1135255/864", "(6, 2261)": "257495/3456", "(6, 2262)": "-431353/3672", "(6, 2263)": "457/4", "(6, 2264)": "-6629/102", "(6, 2265)": "-8/3", "(6, 2267)": "2", "(6, 2268)": "-103/3", "(6, 2269)": "-5497595/1728", "(6, 2270)": "371/6", "(6, 2271)": "-4596073/3456", "(6, 2272)": "-653023/288", "(6, 2273)": "87", "(6, 2274)": "24239/306", "(6, 2276)": "2093/102", "(6, 2277)": "-2", "(6, 2278)": "82193/204", "(6, 2279)": "32/3", "(6, 2280)": "27/2", "(6, 2281)": "-34/3", "(6, 2282)": "245/24", "(6, 2283)": "81/4", "(6, 2284)": "35300/459", "(6, 2286)": "4829633/20736", "(6, 2287)": "-47227883/117504", "(6, 2288)": "-1505893/864", "(6, 2289)": "-257035/1224", "(6, 2290)": "-187861/612", "(6, 2291)": "-5/3", "(6, 2292)": "-3305335/44064", "(6, 2293)": "-7159177/14688", "(6, 2294)": "-536065/4896", "(6, 2295)": "6605825/14688", "(6, 2296)": "-4", "(6, 2297)": "-380/3", "(6, 2298)": "-10168/17", "(6, 2299)": "-10304/17", "(6, 2300)": "-80735/51", "(6, 2302)": "96341/153", "(6, 2303)": "-55576/51", "(6, 2304)": "-56867/153", "(6, 2305)": "-40", "(6, 2306)": "-10100/17", "(6, 2307)": "-4", "(6, 2308)": "-406/3", "(6, 2309)": "22", "(6, 2310)": "-16/3", "(6, 2311)": "40/3", "(6, 2312)": "-58/3", "(6, 2315)": "14", "(6, 2317)": "40843/324", "(6, 2318)": "-29569/648", "(6, 2319)": "-5853767/11016", "(6, 2320)": "-36", "(6, 2321)": "-76/3", "(6, 2322)": "4", "(6, 2323)": "4", "(6, 2325)": "-116/3", "(6, 2326)": "58/9", "(6, 2327)": "40/3", "(6, 2328)": "161485/204", "(6, 2329)": "-606241/1224", "(6, 2330)": "497/72", "(6, 2331)": "-2", "(6, 2332)": "-76/3", "(6, 2333)": "206/9", "(6, 2334)": "116/3", "(6, 2335)": "-62/9", "(6, 2336)": "14/3", "(6, 2337)": "-88/3", "(6, 2338)": "79586/153", "(6, 2339)": "-24", "(6, 2340)": "4", "(6, 2341)": "357773/612", "(6, 2342)": "4", "(6, 2343)": "-80939/51", "(6, 2346)": "-40/3", "(6, 2347)": "40/3", "(6, 2348)": "5842903/11016", "(6, 2349)": "-5167343/2754", "(6, 2350)": "-1079999/2754", "(6, 2351)": "-31/810", "(6, 2352)": "-113/9", "(6, 2353)": "2843119/4896", "(6, 2354)": "-4", "(6, 2355)": "-2173/48", "(6, 2356)": "1/30", "(6, 2357)": "-118661/5508", "(6, 2358)": "-293/16", "(6, 2359)": "-1/3", "(6, 2360)": "-381/16", "(6, 2361)": "1061807/1836", "(6, 2362)": "-63", "(6, 2364)": "640015/2754", "(6, 2365)": "-70279/324", "(6, 2366)": "-51395/324", "(6, 2369)": "-847/6", "(6, 2370)": "1/3", "(6, 2371)": "-1/2", "(6, 2372)": "-8/3", "(6, 2373)": "-121/6", "(6, 2374)": "27/2", "(6, 2375)": "9/2", "(6, 2376)": "9/2", "(6, 2377)": "-18", "(6, 2378)": "18", "(6, 2381)": "-56867/153", "(6, 2382)": "-59", "(6, 2383)": "-53/4", "(6, 2384)": "-33/4", "(6, 2385)": "-33/4", "(6, 2387)": "-121/3", "(6, 2388)": "425/18", "(6, 2389)": "-5/2", "(6, 2390)": "96341/153", "(6, 2391)": "-766/3", "(6, 2393)": "76/3", "(6, 2394)": "131/3", "(6, 2395)": "-67/3", "(6, 2396)": "-61", "(6, 2397)": "308/9", "(6, 2399)": "121/3", "(6, 2400)": "383/18", "(6, 2401)": "44/3", "(6, 2402)": "258", "(6, 2403)": "4", "(6, 2404)": "1129/3", "(6, 2405)": "-1629937/5508", "(6, 2406)": "-998999/5508", "(6, 2407)": "-1497766/1377", "(6, 2408)": "32/3", "(6, 2410)": "1", "(6, 2411)": "-97/6", "(6, 2412)": "-71828/51", "(6, 2414)": "169/810", "(6, 2415)": "3071/72", "(6, 2416)": "308651/816", "(6, 2417)": "75/2", "(6, 2418)": "4187/24", "(6, 2419)": "-19/30", "(6, 2420)": "-68291/432", "(6, 2421)": "-131/6", "(6, 2422)": "1505/24", "(6, 2423)": "2323367/7344", "(6, 2424)": "27/2", "(6, 2425)": "-23677/324", "(6, 2426)": "27/2", "(6, 2428)": "-8", "(6, 2429)": "-20681/162", "(6, 2431)": "-3340/27", "(6, 2432)": "151", "(6, 2434)": "-69/4", "(6, 2435)": "4", "(6, 2437)": "1499/4", "(6, 2438)": "-43/36", "(6, 2439)": "8/3", "(6, 2440)": "-16/3", "(6, 2441)": "8/3", "(6, 2442)": "559/6", "(6, 2443)": "137/3", "(6, 2445)": "1", "(6, 2446)": "40/9", "(6, 2447)": "569/6", "(6, 2448)": "-91/36", "(6, 2449)": "21/2", "(6, 2450)": "-16/3", "(6, 2451)": "-1/2", "(6, 2452)": "-13/2", "(6, 2453)": "-1662985/5508", "(6, 2454)": "-10010/27", "(6, 2455)": "-53015/324", "(6, 2456)": "189/4", "(6, 2457)": "-1", "(6, 2458)": "1/2", "(6, 2459)": "16", "(6, 2460)": "-2/45", "(6, 2461)": "2305/144", "(6, 2462)": "29099/324", "(6, 2463)": "-61/6", "(6, 2464)": "1391/18", "(6, 2465)": "-2/15", "(6, 2466)": "250099/5184", "(6, 2467)": "-841/16", "(6, 2468)": "10365611/29376", "(6, 2469)": "27/2", "(6, 2470)": "163/4", "(6, 2472)": "43/8", "(6, 2473)": "9", "(6, 2474)": "203/2", "(6, 2476)": "12689/162", "(6, 2477)": "-34", "(6, 2478)": "497/72", "(6, 2479)": "79/3", "(6, 2480)": "645/2", "(6, 2481)": "-52", "(6, 2482)": "-9", "(6, 2483)": "203/2", "(6, 2484)": "203/2", "(6, 2487)": "-24", "(6, 2488)": "27/4", "(6, 2490)": "9/2", "(6, 2492)": "6", "(6, 2494)": "545/108", "(6, 2495)": "-29569/648", "(6, 2496)": "-1079999/2754", "(6, 2497)": "2/45", "(6, 2498)": "370/3", "(6, 2499)": "-30737/162", "(6, 2500)": "875/4", "(6, 2501)": "-1727/36", "(6, 2502)": "2/15", "(6, 2503)": "8834353/6912", "(6, 2504)": "33921673/88128", "(6, 2505)": "181/2", "(6, 2507)": "76/3", "(6, 2508)": "-2", "(6, 2509)": "1", "(6, 2510)": "-672751/1728", "(6, 2511)": "-109/6", "(6, 2512)": "-1924685/1728", "(6, 2513)": "209543/3456", "(6, 2514)": "-88/3", "(6, 2515)": "148/9", "(6, 2517)": "-9/2", "(6, 2518)": "13/2", "(6, 2519)": "-2", "(6, 2520)": "-21/4", "(6, 2522)": "27/2", "(6, 2523)": "-1055/36", "(6, 2524)": "-65/6", "(6, 2525)": "5831785/11016", "(6, 2526)": "-547631/3672", "(6, 2528)": "4/81", "(6, 2529)": "241111/5184", "(6, 2530)": "-1634551/6912", "(6, 2531)": "5763829/3456", "(6, 2532)": "89/48", "(6, 2534)": "32773/1836", "(6, 2535)": "-280/3", "(6, 2536)": "380/9", "(6, 2537)": "-27/2", "(6, 2538)": "-539/36", "(6, 2539)": "37/6", "(6, 2540)": "151991/918", "(6, 2541)": "32/135", "(6, 2542)": "4296985/20736", "(6, 2543)": "-768473/4608", "(6, 2544)": "-196349/54", "(6, 2545)": "8/3", "(6, 2546)": "-2/5", "(6, 2547)": "-4/45", "(6, 2548)": "-383/144", "(6, 2549)": "8369429/11016", "(6, 2550)": "50", "(6, 2551)": "54743/306", "(6, 2552)": "2/5", "(6, 2553)": "253/6", "(6, 2554)": "44233/108", "(6, 2555)": "409/6", "(6, 2556)": "121/2", "(6, 2557)": "-14173/81", "(6, 2558)": "19895/324", "(6, 2559)": "-877/12", "(6, 2560)": "58", "(6, 2561)": "-13", "(6, 2562)": "-16/3", "(6, 2564)": "3692/27", "(6, 2565)": "277/2", "(6, 2566)": "-33287/216", "(6, 2567)": "56849/108", "(6, 2568)": "-157847/324", "(6, 2569)": "-59/2", "(6, 2570)": "995/72", "(6, 2571)": "-121/6", "(6, 2572)": "847/72", "(6, 2573)": "114619/324", "(6, 2574)": "131651/972", "(6, 2575)": "28069/162", "(6, 2576)": "48314/243", "(6, 2577)": "532/3", "(6, 2578)": "-43537/216", "(6, 2579)": "109/4", "(6, 2580)": "292/9", "(6, 2581)": "-5", "(6, 2582)": "-15/4", "(6, 2583)": "24", "(6, 2584)": "-4", "(6, 2586)": "-16453/54", "(6, 2588)": "-43586693/117504", "(6, 2589)": "92275/272", "(6, 2590)": "-1014391/918", "(6, 2591)": "1759805/7344", "(6, 2592)": "783/4", "(6, 2593)": "4917197/2304", "(6, 2594)": "-6564769/3456", "(6, 2595)": "1753763/2448", "(6, 2597)": "-38/3", "(6, 2598)": "-453/2", "(6, 2599)": "347/3", "(6, 2600)": "-5055145/6912", "(6, 2601)": "34817957/235008", "(6, 2602)": "1139/18", "(6, 2603)": "-83917/459", "(6, 2604)": "-81433/108", "(6, 2605)": "454687/408", "(6, 2606)": "-1633603/5508", "(6, 2607)": "-35863793/132192", "(6, 2608)": "4683/16", "(6, 2609)": "-3277/48", "(6, 2610)": "4102547/2304", "(6, 2611)": "-41372459/10368", "(6, 2612)": "-2674297/576", "(6, 2613)": "15471593/4608", "(6, 2614)": "1337605/5508", "(6, 2615)": "-114534041/132192", "(6, 2616)": "-25", "(6, 2617)": "76/3", "(6, 2618)": "3005/8", "(6, 2619)": "-160741/612", "(6, 2620)": "-188/9", "(6, 2621)": "25", "(6, 2622)": "-175/2", "(6, 2623)": "-734219/3672", "(6, 2624)": "-538333/1836", "(6, 2625)": "-28052/81", "(6, 2626)": "-24521/324", "(6, 2627)": "4436645/2304", "(6, 2628)": "-4146115/3456", "(6, 2629)": "-66169/459", "(6, 2630)": "-4/3", "(6, 2631)": "9543/136", "(6, 2632)": "-1111/36", "(6, 2633)": "645121/816", "(6, 2634)": "-74785/5508", "(6, 2635)": "172021/918", "(6, 2636)": "761179/2754", "(6, 2637)": "-358544/1377", "(6, 2638)": "8818669/22032", "(6, 2639)": "8789149/44064", "(6, 2640)": "135113/1224", "(6, 2641)": "3608521/6912", "(6, 2642)": "-1345952963/705024", "(6, 2643)": "-4611983/1728", "(6, 2644)": "8390359/6912", "(6, 2645)": "4038889/14688", "(6, 2646)": "-2286329/11016", "(6, 2647)": "-13/2", "(6, 2648)": "-2911/306", "(6, 2649)": "-6", "(6, 2650)": "41189/204", "(6, 2651)": "431353/3672", "(6, 2652)": "-4123/36", "(6, 2653)": "-16", "(6, 2654)": "-56659/102", "(6, 2655)": "1", "(6, 2656)": "-4140035/22032", "(6, 2657)": "206455/2448", "(6, 2658)": "-123917/612", "(6, 2659)": "-4869655/11016", "(6, 2660)": "1", "(6, 2661)": "-76", "(6, 2663)": "151523/204", "(6, 2664)": "-28939/306", "(6, 2665)": "-676835/1224", "(6, 2666)": "-12685/102", "(6, 2667)": "15287/102", "(6, 2668)": "-2875447/11016", "(6, 2669)": "-499189/33048", "(6, 2670)": "-1215851/3672", "(6, 2671)": "8271865/29376", "(6, 2672)": "69935/1224", "(6, 2673)": "195809/9792", "(6, 2674)": "-16114285/22032", "(6, 2675)": "70832503/66096", "(6, 2676)": "-38", "(6, 2677)": "525451/612", "(6, 2678)": "14", "(6, 2679)": "-10304/17", "(6, 2680)": "-1152289/1836", "(6, 2681)": "58", "(6, 2682)": "-4", "(6, 2683)": "201125/5508", "(6, 2684)": "-347/8", "(6, 2685)": "-23/6", "(6, 2686)": "457/8", "(6, 2687)": "3771251/5508", "(6, 2688)": "8", "(6, 2689)": "-152/3", "(6, 2691)": "75943/612", "(6, 2692)": "1621141/22032", "(6, 2693)": "-5853121/11016", "(6, 2694)": "-19049/153", "(6, 2695)": "1379971/14688", "(6, 2696)": "-233/12", "(6, 2697)": "-37475/1224", "(6, 2698)": "-3479/24", "(6, 2699)": "-4391/288", "(6, 2700)": "-12108553/22032", "(6, 2701)": "5225533/11016", "(6, 2702)": "-59", "(6, 2703)": "351", "(6, 2704)": "18", "(6, 2705)": "-26801/204", "(6, 2706)": "-96341/153", "(6, 2707)": "121/2", "(6, 2708)": "4", "(6, 2709)": "-18230/81", "(6, 2710)": "56", "(6, 2711)": "-575/12", "(6, 2712)": "10982779/22032", "(6, 2713)": "-623/6", "(6, 2715)": "-2002/27", "(6, 2716)": "668/9", "(6, 2717)": "-435409/1296", "(6, 2718)": "-212975/486", "(6, 2719)": "-49/6", "(6, 2720)": "5267/108", "(6, 2721)": "-41/4", "(6, 2722)": "-2275/144", "(6, 2723)": "1925629/2754", "(6, 2724)": "128947955/132192", "(6, 2725)": "210", "(6, 2726)": "-13/2", "(6, 2727)": "-8", "(6, 2728)": "-229891/324", "(6, 2729)": "16/3", "(6, 2730)": "-30337/324", "(6, 2731)": "16", "(6, 2732)": "-1560721/22032", "(6, 2733)": "-6799/48", "(6, 2734)": "5643437/44064", "(6, 2735)": "-501/4", "(6, 2736)": "-109/108", "(6, 2737)": "668/27", "(6, 2738)": "4340725/44064", "(6, 2739)": "-20030915/176256", "(6, 2740)": "-2049/8", "(6, 2741)": "-27787/288", "(6, 2742)": "9093469/11016", "(6, 2743)": "250357787/528768", "(6, 2744)": "27/2", "(6, 2746)": "2411/8", "(6, 2747)": "9/2", "(6, 2748)": "-12689/162", "(6, 2749)": "44605/162", "(6, 2750)": "-9", "(6, 2751)": "-7764329/3456", "(6, 2752)": "509909/2592", "(6, 2753)": "-103/2", "(6, 2754)": "38/3", "(6, 2755)": "-11/12", "(6, 2756)": "-17741695/3456", "(6, 2757)": "76370119/13824", "(6, 2758)": "-13849919/22032", "(6, 2759)": "-19718137/58752", "(6, 2760)": "172", "(6, 2761)": "-113/6", "(6, 2762)": "43/8", "(6, 2763)": "-33/4", "(6, 2764)": "469093/3672", "(6, 2765)": "-457/4", "(6, 2766)": "475/8", "(6, 2767)": "-56471/1224", "(6, 2768)": "-7/3", "(6, 2772)": "-6907/1836", "(6, 2773)": "-38425/2448", "(6, 2774)": "185/2", "(6, 2775)": "-52", "(6, 2776)": "-67/3", "(6, 2777)": "88/3", "(6, 2778)": "-87", "(6, 2779)": "91/2", "(6, 2780)": "2", "(6, 2781)": "-37001/408", "(6, 2783)": "-2002/9", "(6, 2784)": "-109/36", "(6, 2785)": "-9/2", "(6, 2786)": "1378/51", "(6, 2787)": "6", "(6, 2788)": "-590591/5508", "(6, 2789)": "-5831785/11016", "(6, 2790)": "-81/4", "(6, 2791)": "-36", "(6, 2792)": "-25/6", "(6, 2793)": "-59/2", "(6, 2795)": "-25/3", "(6, 2796)": "25/6", "(6, 2797)": "-25/6", "(6, 2798)": "50/3", "(6, 2799)": "-29/3", "(6, 2800)": "-121/12", "(6, 2801)": "1049/8", "(6, 2802)": "39869/216", "(6, 2803)": "137/12", "(6, 2804)": "68/3", "(6, 2805)": "11/8", "(6, 2806)": "-58/3", "(6, 2807)": "29/3", "(6, 2808)": "-29/3", "(6, 2809)": "116/3", "(6, 2810)": "-121/6", "(6, 2811)": "121/12", "(6, 2812)": "-121/4", "(6, 2813)": "121/3", "(6, 2814)": "2633/72", "(6, 2815)": "1387/24", "(6, 2816)": "-149/2", "(6, 2817)": "27/4", "(6, 2818)": "-129/8", "(6, 2819)": "-145/6", "(6, 2820)": "-27/8", "(6, 2821)": "-57", "(6, 2822)": "27/8", "(6, 2823)": "-12", "(6, 2824)": "17/9", "(6, 2825)": "59/2", "(6, 2827)": "2", "(6, 2829)": "-14/3", "(6, 2830)": "52/9", "(6, 2832)": "140/9", "(6, 2833)": "59/2", "(6, 2835)": "125/6", "(6, 2836)": "31/3", "(6, 2837)": "-5/2", "(6, 2838)": "175/18", "(6, 2840)": "116/3", "(6, 2841)": "121/3", "(6, 2842)": "11939/54", "(6, 2843)": "43751/108", "(6, 2844)": "-2897/36", "(6, 2845)": "-213/4", "(6, 2846)": "-29/2", "(6, 2847)": "-182591/648", "(6, 2848)": "-45119/324", "(6, 2849)": "-3121/72", "(6, 2850)": "245/8", "(6, 2851)": "-2", "(6, 2852)": "145/3", "(6, 2853)": "58/3", "(6, 2854)": "29/3", "(6, 2855)": "29/3", "(6, 2858)": "121/6", "(6, 2859)": "605/12", "(6, 2860)": "121/6", "(6, 2861)": "121/4", "(6, 2862)": "121/12", "(6, 2864)": "99529/324", "(6, 2865)": "-3839/24", "(6, 2866)": "-85/12", "(6, 2867)": "-135/8", "(6, 2868)": "81275/324", "(6, 2869)": "-1499/24", "(6, 2870)": "79/24", "(6, 2872)": "-155/4", "(6, 2873)": "-91/3", "(6, 2874)": "-27/4", "(6, 2875)": "-9/4", "(6, 2876)": "-9/4", "(6, 2877)": "1313/36", "(6, 2878)": "-27/8", "(6, 2879)": "605/72", "(6, 2880)": "-79/8", "(6, 2881)": "7", "(6, 2882)": "-137/18", "(6, 2883)": "36965/306", "(6, 2884)": "-16349/306", "(6, 2885)": "609/8", "(6, 2886)": "-4053139/6912", "(6, 2887)": "240673/1152", "(6, 2888)": "-179443/1224", "(6, 2889)": "-5152/17", "(6, 2890)": "2576/17", "(6, 2892)": "-377/48", "(6, 2893)": "268/9", "(6, 2894)": "7711/17", "(6, 2895)": "-6841631/22032", "(6, 2896)": "-3/2", "(6, 2897)": "73/6", "(6, 2898)": "-257/9", "(6, 2899)": "-5025743/22032", "(6, 2900)": "-27/8", "(6, 2901)": "53/6", "(6, 2902)": "-995/72", "(6, 2903)": "2109019/3672", "(6, 2904)": "609/8", "(6, 2905)": "-609/4", "(6, 2906)": "-9/8", "(6, 2907)": "-243577/216", "(6, 2908)": "119/24", "(6, 2909)": "965/72", "(6, 2910)": "-25/2", "(6, 2911)": "1927/72", "(6, 2912)": "-2531/144", "(6, 2913)": "1777/24", "(6, 2914)": "16167035/6912", "(6, 2915)": "-3407875/1152", "(6, 2916)": "409/144", "(6, 2917)": "-272/9", "(6, 2918)": "277/12", "(6, 2919)": "-17685/272", "(6, 2920)": "11/12", "(6, 2921)": "-107791/96", "(6, 2922)": "41521/128", "(6, 2923)": "-363391/2448", "(6, 2926)": "-2/3", "(6, 2927)": "-88/9", "(6, 2928)": "334/9", "(6, 2930)": "2542/17", "(6, 2931)": "-23/3", "(6, 2932)": "-257/18", "(6, 2933)": "-28/3", "(6, 2934)": "70912/153", "(6, 2935)": "-86375/5508", "(6, 2936)": "-3", "(6, 2937)": "-25/12", "(6, 2938)": "29/2", "(6, 2939)": "-99839/162", "(6, 2940)": "-3004459/22032", "(6, 2941)": "-21", "(6, 2942)": "727/24", "(6, 2943)": "-88/9", "(6, 2944)": "6480049/22032", "(6, 2945)": "-77/8", "(6, 2946)": "239/16", "(6, 2947)": "-275/12", "(6, 2948)": "-3963689/11016", "(6, 2949)": "-9/4", "(6, 2950)": "-109/48", "(6, 2951)": "-449/36", "(6, 2952)": "-6052033/11016", "(6, 2953)": "-113/48", "(6, 2954)": "469/2", "(6, 2955)": "-2", "(6, 2956)": "1835/24", "(6, 2957)": "-27/4", "(6, 2958)": "-1/8", "(6, 2959)": "-856439/1152", "(6, 2960)": "1861/144", "(6, 2961)": "155297/1728", "(6, 2962)": "53/16", "(6, 2963)": "79/36", "(6, 2964)": "161/9", "(6, 2965)": "-58496/153", "(6, 2966)": "-61/2", "(6, 2967)": "-29/6", "(6, 2968)": "-16793/612", "(6, 2969)": "22403/612", "(6, 2970)": "160859/3672", "(6, 2971)": "-407/12", "(6, 2972)": "-121/24", "(6, 2973)": "22/9", "(6, 2974)": "-367/12", "(6, 2975)": "226201/3672", "(6, 2976)": "-156827/432", "(6, 2977)": "5095/72", "(6, 2978)": "397/8", "(6, 2979)": "497/48", "(6, 2980)": "569/16", "(6, 2981)": "-1139/12", "(6, 2982)": "27/16", "(6, 2983)": "-1060667/576", "(6, 2984)": "23065/816", "(6, 2985)": "-36289/1224", "(6, 2986)": "36971/153", "(6, 2987)": "10/3", "(6, 2989)": "-1014851/7344", "(6, 2990)": "136973/612", "(6, 2991)": "2011987/7344", "(6, 2992)": "28021/306", "(6, 2993)": "-203/6", "(6, 2994)": "583909/7344", "(6, 2995)": "559855/3672", "(6, 2996)": "-14447/1224", "(6, 2997)": "-228985/816", "(6, 2998)": "17/8", "(6, 3000)": "-7/8", "(6, 3001)": "-563/24", "(6, 3002)": "-51322/459", "(6, 3003)": "13939/204", "(6, 3004)": "-121/24", "(6, 3005)": "221/72", "(6, 3006)": "-47/4", "(6, 3007)": "-305425/918", "(6, 3008)": "238949/1296", "(6, 3009)": "5965/48", "(6, 3010)": "-55/8", "(6, 3011)": "-19311/136", "(6, 3012)": "23644/81", "(6, 3013)": "6491/144", "(6, 3014)": "-785/24", "(6, 3015)": "-120643/816", "(6, 3016)": "-469771/14688", "(6, 3017)": "43/12", "(6, 3018)": "-611143/4896", "(6, 3019)": "-246697/14688", "(6, 3020)": "-203/4", "(6, 3021)": "-619405/4896", "(6, 3022)": "1572127/1728", "(6, 3023)": "-3483/32", "(6, 3024)": "-11051/64", "(6, 3025)": "-1344659/14688", "(6, 3026)": "7147/612", "(6, 3027)": "18863/3672", "(6, 3028)": "1", "(6, 3030)": "-57173/306", "(6, 3031)": "-129", "(6, 3032)": "66941/102", "(6, 3033)": "2", "(6, 3034)": "7/3", "(6, 3035)": "-4/3", "(6, 3036)": "-9", "(6, 3037)": "314701/7344", "(6, 3038)": "19", "(6, 3039)": "-36703/1296", "(6, 3040)": "193195/816", "(6, 3041)": "-209437/2448", "(6, 3042)": "-576263/1836", "(6, 3043)": "-7", "(6, 3045)": "3", "(6, 3046)": "11944/17", "(6, 3047)": "-15745/51", "(6, 3048)": "-56867/306", "(6, 3049)": "-76553/153", "(6, 3050)": "-129/2", "(6, 3051)": "2604/17", "(6, 3052)": "-29/2", "(6, 3053)": "23", "(6, 3054)": "-43/3", "(6, 3055)": "23065/51", "(6, 3056)": "-25/2", "(6, 3057)": "-20/3", "(6, 3058)": "-43/3", "(6, 3059)": "22793/51", "(6, 3060)": "3881867/22032", "(6, 3061)": "14", "(6, 3062)": "-141089/7344", "(6, 3063)": "94711/2448", "(6, 3065)": "217186/1377", "(6, 3066)": "415/144", "(6, 3067)": "-449909/2448", "(6, 3068)": "155/12", "(6, 3069)": "480629/2754", "(6, 3070)": "338989/3672", "(6, 3071)": "692269/1836", "(6, 3072)": "-27/4", "(6, 3073)": "35/6", "(6, 3074)": "-691/24", "(6, 3075)": "43069/648", "(6, 3077)": "371/8", "(6, 3079)": "-13/24", "(6, 3080)": "-25/8", "(6, 3081)": "1117/24", "(6, 3082)": "-121/8", "(6, 3083)": "153/8", "(6, 3084)": "-74/3", "(6, 3085)": "-700585/2448", "(6, 3086)": "-121/8", "(6, 3087)": "-47/4", "(6, 3088)": "-10", "(6, 3089)": "-4079195/22032", "(6, 3090)": "56867/612", "(6, 3091)": "461/8", "(6, 3092)": "56867/204", "(6, 3093)": "13184/153", "(6, 3094)": "-317/8", "(6, 3095)": "28663/102", "(6, 3096)": "-929/18", "(6, 3097)": "28317/68", "(6, 3098)": "-407/36", "(6, 3099)": "55541/204", "(6, 3100)": "107/2", "(6, 3101)": "3791/12", "(6, 3102)": "385/16", "(6, 3103)": "105/4", "(6, 3104)": "27/16", "(6, 3105)": "-1145/24", "(6, 3106)": "123/16", "(6, 3107)": "-35/8", "(6, 3108)": "457/16", "(6, 3109)": "71/4", "(6, 3110)": "49/16", "(6, 3111)": "9/4", "(6, 3112)": "9/4", "(6, 3113)": "-43/8", "(6, 3114)": "-2353/72", "(6, 3115)": "71/24", "(6, 3116)": "-527/72", "(6, 3117)": "359/48", "(6, 3118)": "-17/6", "(6, 3119)": "-227/24", "(6, 3120)": "139/16", "(6, 3121)": "-71575/22032", "(6, 3122)": "2", "(6, 3123)": "-191/2", "(6, 3124)": "758695/3672", "(6, 3125)": "-203/4", "(6, 3126)": "-30749659/44064", "(6, 3128)": "-1", "(6, 3129)": "-373/24", "(6, 3130)": "43/72", "(6, 3131)": "-201829/3672", "(6, 3132)": "-109/9", "(6, 3133)": "-59", "(6, 3135)": "-62/3", "(6, 3136)": "13/3", "(6, 3137)": "1", "(6, 3138)": "-29/9", "(6, 3140)": "4", "(6, 3142)": "-25", "(6, 3143)": "-58/3", "(6, 3144)": "-121/6", "(6, 3145)": "-135535/324", "(6, 3146)": "-192331/324", "(6, 3147)": "925/9", "(6, 3148)": "-343/12", "(6, 3149)": "11/4", "(6, 3150)": "8/3", "(6, 3151)": "13163/108", "(6, 3152)": "-116/3", "(6, 3153)": "58/3", "(6, 3154)": "-58/3", "(6, 3155)": "58/3", "(6, 3156)": "-58", "(6, 3157)": "-121/3", "(6, 3158)": "121/6", "(6, 3159)": "-121/2", "(6, 3160)": "121/6", "(6, 3164)": "-121/2", "(6, 3165)": "55663/108", "(6, 3166)": "2485/12", "(6, 3167)": "-491/12", "(6, 3168)": "27/2", "(6, 3169)": "-80/3", "(6, 3171)": "22321/324", "(6, 3172)": "-129/4", "(6, 3173)": "-209/6", "(6, 3174)": "-27/4", "(6, 3175)": "4", "(6, 3176)": "-33997/162", "(6, 3177)": "-3061/36", "(6, 3178)": "27/4", "(6, 3179)": "-24", "(6, 3180)": "457/4", "(6, 3181)": "1/4", "(6, 3182)": "-8/3", "(6, 3183)": "87", "(6, 3184)": "81/4", "(6, 3185)": "227/3", "(6, 3186)": "-2893/36", "(6, 3187)": "41623/306", "(6, 3188)": "-1849/12", "(6, 3189)": "-4137277/1728", "(6, 3190)": "3187979/864", "(6, 3191)": "182843/612", "(6, 3192)": "-76/3", "(6, 3193)": "6", "(6, 3194)": "-41189/204", "(6, 3195)": "-25", "(6, 3197)": "-5152/17", "(6, 3198)": "38/3", "(6, 3199)": "409/24", "(6, 3200)": "-208/3", "(6, 3201)": "-15422/17", "(6, 3202)": "-152/3", "(6, 3203)": "-14", "(6, 3204)": "10304/17", "(6, 3205)": "188/9", "(6, 3206)": "6502849/11016", "(6, 3207)": "12", "(6, 3208)": "-643/12", "(6, 3209)": "583/9", "(6, 3210)": "3584053/11016", "(6, 3212)": "76/3", "(6, 3213)": "-18", "(6, 3214)": "61751/204", "(6, 3215)": "-55/4", "(6, 3216)": "-103/3", "(6, 3217)": "695/36", "(6, 3218)": "-836495/459", "(6, 3219)": "25", "(6, 3220)": "8", "(6, 3221)": "229891/324", "(6, 3222)": "-3541/24", "(6, 3223)": "266", "(6, 3224)": "41/4", "(6, 3225)": "-354", "(6, 3226)": "-9/2", "(6, 3227)": "2097575/864", "(6, 3228)": "-1133/36", "(6, 3229)": "25", "(6, 3230)": "-43/8", "(6, 3231)": "33/4", "(6, 3232)": "188/9", "(6, 3233)": "-205/36", "(6, 3235)": "76/3", "(6, 3236)": "52", "(6, 3237)": "67/3", "(6, 3239)": "-6", "(6, 3240)": "590591/5508", "(6, 3241)": "97000/153", "(6, 3242)": "61", "(6, 3243)": "654901/3672", "(6, 3244)": "-595147/3672", "(6, 3245)": "-30971/306", "(6, 3246)": "954577/1836", "(6, 3247)": "-525451/612", "(6, 3248)": "-431353/3672", "(6, 3249)": "-58", "(6, 3250)": "18535/68", "(6, 3251)": "121/12", "(6, 3252)": "-44/9", "(6, 3253)": "87", "(6, 3254)": "465053/1836", "(6, 3255)": "-351", "(6, 3256)": "-41189/204", "(6, 3257)": "-121/2", "(6, 3258)": "87931/108", "(6, 3259)": "-3779/18", "(6, 3260)": "-40", "(6, 3261)": "-67895/204", "(6, 3262)": "55/6", "(6, 3263)": "13/2", "(6, 3264)": "30337/324", "(6, 3265)": "97063/7344", "(6, 3266)": "1139/6", "(6, 3267)": "-627667/2448", "(6, 3269)": "6", "(6, 3270)": "-44605/162", "(6, 3271)": "1894865/1728", "(6, 3272)": "432611/2448", "(6, 3273)": "13/2", "(6, 3274)": "113/6", "(6, 3275)": "-431353/3672", "(6, 3276)": "457/4", "(6, 3277)": "20261/306", "(6, 3278)": "8/3", "(6, 3279)": "87", "(6, 3280)": "-2093/102", "(6, 3281)": "81/4", "(6, 3282)": "-30878/51", "(6, 3283)": "-56867/153", "(6, 3284)": "55541/153", "(6, 3285)": "-129", "(6, 3286)": "-661/51", "(6, 3287)": "4", "(6, 3288)": "380/3", "(6, 3290)": "10304/17", "(6, 3291)": "96341/153", "(6, 3292)": "-25", "(6, 3293)": "-64/3", "(6, 3294)": "-14/3", "(6, 3295)": "46130/51", "(6, 3296)": "40", "(6, 3297)": "-16/3", "(6, 3298)": "70625/2754", "(6, 3299)": "14", "(6, 3300)": "-508187/3672", "(6, 3301)": "-14", "(6, 3302)": "40843/324", "(6, 3303)": "-26497/1224", "(6, 3304)": "-539287/2754", "(6, 3305)": "36", "(6, 3306)": "76/3", "(6, 3307)": "161485/204", "(6, 3308)": "11317/54", "(6, 3309)": "2", "(6, 3310)": "76/3", "(6, 3311)": "-88/3", "(6, 3312)": "-4", "(6, 3313)": "-357773/612", "(6, 3315)": "5842903/11016", "(6, 3316)": "-121/4", "(6, 3317)": "-173/4", "(6, 3318)": "-106/3", "(6, 3319)": "-669781/1224", "(6, 3320)": "63", "(6, 3322)": "70279/324", "(6, 3323)": "-26368/153", "(6, 3324)": "263/4", "(6, 3325)": "28663/51", "(6, 3326)": "-18", "(6, 3327)": "-9/2", "(6, 3328)": "938/9", "(6, 3329)": "-28487/34", "(6, 3330)": "59", "(6, 3331)": "33/4", "(6, 3332)": "96341/153", "(6, 3333)": "521/3", "(6, 3335)": "-76/3", "(6, 3337)": "67/3", "(6, 3338)": "-4", "(6, 3339)": "-1129/3", "(6, 3341)": "998999/5508", "(6, 3342)": "529/8", "(6, 3343)": "48", "(6, 3344)": "-5/8", "(6, 3345)": "-27/2", "(6, 3346)": "8", "(6, 3347)": "-3340/27", "(6, 3348)": "1591/9", "(6, 3349)": "173/24", "(6, 3350)": "-151", "(6, 3351)": "-16/3", "(6, 3352)": "10/3", "(6, 3353)": "-559/6", "(6, 3355)": "1/2", "(6, 3356)": "13/2", "(6, 3357)": "10010/27", "(6, 3358)": "191", "(6, 3359)": "-4892995/7344", "(6, 3360)": "-27/2", "(6, 3361)": "-43/8", "(6, 3362)": "12689/162", "(6, 3363)": "-2", "(6, 3364)": "52", "(6, 3367)": "-6", "(6, 3368)": "545/108", "(6, 3369)": "32569/612", "(6, 3370)": "-181/2", "(6, 3371)": "-76/3", "(6, 3372)": "-88/3", "(6, 3373)": "9/2", "(6, 3374)": "-13/2", "(6, 3375)": "5831785/11016", "(6, 3376)": "50/3", "(6, 3377)": "-25/3", "(6, 3378)": "65/3", "(6, 3379)": "-175/9", "(6, 3385)": "25/3", "(6, 3386)": "-25/3", "(6, 3390)": "-25/3", "(6, 3391)": "116/3", "(6, 3392)": "-58/3", "(6, 3393)": "58/3", "(6, 3394)": "-58/3", "(6, 3395)": "121/3", "(6, 3396)": "-121/6", "(6, 3397)": "121/6", "(6, 3398)": "-121/6", "(6, 3399)": "-14101/36", "(6, 3400)": "-361/3", "(6, 3401)": "-83/6", "(6, 3402)": "-27/2", "(6, 3403)": "129/4", "(6, 3404)": "209/6", "(6, 3405)": "27/4", "(6, 3406)": "113/18", "(6, 3407)": "-27/4", "(6, 3408)": "51/4", "(6, 3409)": "58/3", "(6, 3410)": "-58/3", "(6, 3411)": "-58/3", "(6, 3413)": "121/6", "(6, 3414)": "-121/6", "(6, 3416)": "-121/6", "(6, 3417)": "-9/2", "(6, 3418)": "9/2", "(6, 3419)": "113/2", "(6, 3420)": "-27/4", "(6, 3421)": "27/4", "(6, 3422)": "9/2", "(6, 3423)": "27/4", "(6, 3426)": "-31/9", "(6, 3427)": "56/3", "(6, 3428)": "88/9", "(6, 3429)": "-10429/51", "(6, 3430)": "-101/3", "(6, 3431)": "-163/36", "(6, 3432)": "-73/4", "(6, 3433)": "25/2", "(6, 3434)": "-373/24", "(6, 3435)": "775/36", "(6, 3436)": "41529/136", "(6, 3437)": "-609/4", "(6, 3440)": "1960805/1728", "(6, 3441)": "359/72", "(6, 3442)": "-146/9", "(6, 3443)": "10372/17", "(6, 3445)": "-4", "(6, 3446)": "-15456/17", "(6, 3447)": "4/3", "(6, 3450)": "88/9", "(6, 3452)": "-88/9", "(6, 3454)": "47/12", "(6, 3455)": "173/12", "(6, 3456)": "668965/1224", "(6, 3457)": "27/2", "(6, 3458)": "-9/2", "(6, 3459)": "-71/12", "(6, 3460)": "21/2", "(6, 3461)": "-171/4", "(6, 3464)": "27/4", "(6, 3465)": "47/4", "(6, 3466)": "-121/8", "(6, 3467)": "51/4", "(6, 3469)": "-2", "(6, 3471)": "-167/18", "(6, 3472)": "-4", "(6, 3474)": "-125", "(6, 3475)": "129", "(6, 3476)": "7546/51", "(6, 3477)": "29", "(6, 3478)": "-50/3", "(6, 3479)": "50/3", "(6, 3480)": "-8/3", "(6, 3481)": "-619405/3672", "(6, 3484)": "4655/612", "(6, 3485)": "357757/1836", "(6, 3486)": "-12289/54", "(6, 3487)": "121/4", "(6, 3488)": "-62/3", "(6, 3489)": "245/12", "(6, 3490)": "5/4", "(6, 3491)": "991/36", "(6, 3492)": "509/4", "(6, 3493)": "-655/6", "(6, 3494)": "-421/8", "(6, 3495)": "-48", "(6, 3496)": "-81/8", "(6, 3497)": "-553/36", "(6, 3498)": "73/12", "(6, 3499)": "-35/6", "(6, 3500)": "203/2", "(6, 3501)": "619405/2448", "(6, 3503)": "-8599/612", "(6, 3504)": "-2/3", "(6, 3505)": "2", "(6, 3506)": "56867/153", "(6, 3508)": "129", "(6, 3509)": "-2", "(6, 3510)": "-129", "(6, 3511)": "-4", "(6, 3512)": "50/3", "(6, 3513)": "-22/3", "(6, 3514)": "44/3", "(6, 3515)": "-14", "(6, 3516)": "163219/1224", "(6, 3518)": "-287989/1836", "(6, 3519)": "41/2", "(6, 3520)": "1/6", "(6, 3521)": "-3/4", "(6, 3522)": "-56867/102", "(6, 3523)": "-515/4", "(6, 3524)": "-9/2", "(6, 3525)": "4", "(6, 3526)": "-55/12", "(6, 3527)": "2", "(7, 23)": "-491/18", "(7, 27)": "197/54", "(7, 29)": "-11/9", "(7, 31)": "-73639/3159", "(7, 37)": "482363/12636", "(7, 40)": "241/9", "(7, 41)": "-9/4", "(7, 45)": "22/9", "(7, 46)": "11/36", "(7, 51)": "-491/18", "(7, 64)": "22/9", "(7, 75)": "1/2", "(7, 77)": "-122159/6318", "(7, 80)": "9/4", "(7, 81)": "13/4", "(7, 84)": "-1/2", "(7, 85)": "1/2", "(7, 86)": "-22/9", "(7, 88)": "-11/36", "(7, 89)": "3/2", "(7, 93)": "9/2", "(7, 95)": "-7/24", "(7, 96)": "7/4", "(7, 99)": "-2/3", "(7, 100)": "-8", "(7, 101)": "1/2", "(7, 102)": "-6", "(7, 103)": "-3/2", "(7, 104)": "-9/8", "(7, 105)": "-27/8", "(7, 106)": "-23/6", "(7, 107)": "-107/18", "(7, 108)": "-13/24", "(7, 111)": "-253/72", "(7, 112)": "31/6", "(7, 113)": "125/72", "(7, 114)": "16/3", "(7, 115)": "-41/6", "(7, 116)": "-29/4", "(7, 117)": "89/12", "(7, 119)": "883/162", "(7, 124)": "7064/81", "(7, 126)": "320/9", "(7, 129)": "2965/216", "(7, 130)": "89/18", "(7, 131)": "53/24", "(7, 132)": "-2479/648", "(7, 133)": "871/72", "(7, 134)": "3343/216", "(7, 135)": "-125/72", "(7, 136)": "7/2", "(7, 137)": "22/9", "(7, 139)": "-3/2", "(7, 140)": "9/4", "(7, 141)": "3/2", "(7, 142)": "-224/5", "(7, 143)": "-137/9", "(7, 144)": "-65/9", "(7, 145)": "331/27", "(7, 146)": "-10795/1944", "(7, 147)": "-79/54", "(7, 148)": "260/27", "(7, 149)": "583/108", "(7, 150)": "5/3", "(7, 152)": "-8279/972", "(7, 154)": "689/108", "(7, 155)": "-805/324", "(7, 156)": "49/36", "(7, 157)": "-199/18", "(7, 158)": "-10507/243", "(7, 159)": "-56/9", "(7, 160)": "-535/9", "(7, 161)": "-56/3", "(7, 162)": "167/18", "(7, 163)": "-71/6", "(7, 166)": "-5/6", "(7, 168)": "172/9", "(7, 169)": "-25/2", "(7, 170)": "-80/9", "(7, 171)": "337/9", "(7, 172)": "59/9", "(7, 173)": "-3127/162", "(7, 174)": "-83/6", "(7, 175)": "1766/81", "(7, 176)": "71/18", "(7, 178)": "337/18", "(7, 180)": "83/6", "(7, 184)": "5/6", "(7, 186)": "-127/18", "(7, 187)": "25/2", "(7, 190)": "-3", "(7, 195)": "80/9", "(7, 197)": "-59/18", "(7, 198)": "83/6", "(7, 199)": "-1766/81", "(7, 202)": "-4", "(7, 203)": "3127/162", "(7, 204)": "-3343/54", "(7, 205)": "-2479/162", "(7, 207)": "29/6", "(7, 208)": "5/6", "(7, 209)": "9/2", "(7, 210)": "-29/3", "(7, 212)": "71/6", "(7, 213)": "29/6", "(7, 216)": "497/18", "(7, 218)": "-3", "(7, 219)": "71/18", "(7, 221)": "25/2", "(7, 224)": "3", "(7, 225)": "-2479/162", "(7, 226)": "71/6", "(7, 231)": "80/9", "(7, 232)": "-241/18", "(7, 233)": "3127/162", "(7, 234)": "3", "(7, 235)": "-1766/81", "(7, 241)": "-217/18", "(7, 243)": "-80/9", "(7, 244)": "-433/18", "(7, 245)": "-59/18", "(7, 248)": "1766/81", "(7, 251)": "9/2", "(7, 255)": "-13561/162", "(7, 256)": "-154/405", "(7, 257)": "-157/36", "(7, 258)": "901/162", "(7, 259)": "-289/18", "(7, 261)": "14/15", "(7, 262)": "-89/9", "(7, 263)": "-53/54", "(7, 264)": "25/3", "(7, 265)": "-1787/108", "(7, 267)": "-77/54", "(7, 268)": "401/162", "(7, 269)": "-559/243", "(7, 270)": "-5/2", "(7, 271)": "-17/36", "(7, 272)": "-58/9", "(7, 273)": "109/12", "(7, 274)": "-901/162", "(7, 275)": "15955/1944", "(7, 276)": "31/4", "(7, 277)": "-14447/972", "(7, 278)": "211/18", "(7, 279)": "367/108", "(7, 280)": "-5533/324", "(7, 281)": "5533/243", "(7, 282)": "71/6", "(7, 284)": "25/2", "(7, 285)": "5/6", "(7, 286)": "-3127/162", "(7, 287)": "-83/6", "(7, 288)": "12", "(7, 289)": "-9/4", "(7, 290)": "125/36", "(7, 291)": "71/18", "(7, 292)": "-17/36", "(7, 293)": "161/36", "(7, 294)": "-347/36", "(7, 295)": "-3/2", "(7, 296)": "-71/9", "(7, 297)": "-301/36", "(7, 298)": "-71/18", "(7, 299)": "-53/36", "(7, 300)": "-53/36", "(7, 301)": "125/72", "(7, 302)": "-13/4", "(7, 303)": "5/12", "(7, 304)": "7/24", "(7, 305)": "-3/2", "(7, 306)": "-1/24", "(7, 307)": "-61/36", "(7, 308)": "-9/8", "(7, 309)": "125/72", "(7, 310)": "-3/4", "(7, 311)": "-3/4", "(7, 312)": "7/24", "(7, 313)": "-29/4", "(7, 314)": "-37/24", "(7, 315)": "173/18", "(7, 316)": "-15/8", "(7, 317)": "-883/162", "(7, 319)": "443/72", "(7, 320)": "125/72", "(7, 321)": "-253/72", "(7, 322)": "16/9", "(7, 323)": "883/162", "(7, 324)": "-2329/162", "(7, 325)": "3/4", "(7, 326)": "443/72", "(7, 327)": "125/72", "(7, 328)": "-253/72", "(7, 329)": "5/36", "(7, 330)": "-4415/324", "(7, 331)": "-9/4", "(7, 332)": "-667/108", "(7, 333)": "-77/162", "(7, 334)": "5861/162", "(7, 335)": "-802/81", "(7, 336)": "-2005/81", "(7, 337)": "1531/324", "(7, 338)": "991/108", "(7, 339)": "-7/4", "(7, 340)": "-5/3", "(7, 341)": "25/6", "(7, 342)": "-3/4", "(7, 343)": "2/3", "(7, 344)": "-73/12", "(7, 345)": "-5/2", "(7, 346)": "3", "(7, 347)": "53/24", "(7, 348)": "-95/18", "(7, 349)": "95/18", "(7, 350)": "-27/8", "(7, 351)": "53/24", "(7, 352)": "59/36", "(7, 353)": "95/36", "(7, 354)": "-27/8", "(7, 355)": "2479/648", "(7, 356)": "29/4", "(7, 357)": "2965/216", "(7, 358)": "2479/648", "(7, 359)": "-1/2", "(7, 360)": "2965/216", "(7, 361)": "91/18", "(7, 362)": "13561/648", "(7, 363)": "421/36", "(7, 364)": "12281/648", "(7, 365)": "-883/324", "(7, 366)": "4415/324", "(7, 367)": "3", "(7, 368)": "35/18", "(7, 369)": "98/9", "(7, 370)": "-71/18", "(7, 371)": "53/18", "(7, 372)": "-107/18", "(7, 373)": "83/6", "(7, 374)": "-125/36", "(7, 375)": "13/2", "(7, 376)": "-11", "(7, 377)": "-7/12", "(7, 378)": "29/2", "(7, 379)": "181/12", "(7, 380)": "61/18", "(7, 381)": "9/4", "(7, 384)": "-25/2", "(7, 385)": "-5/6", "(7, 387)": "-3", "(7, 388)": "883/81", "(7, 390)": "-443/36", "(7, 391)": "-125/36", "(7, 392)": "253/36", "(7, 393)": "-32/9", "(7, 394)": "-883/81", "(7, 396)": "83/6", "(7, 397)": "-1604/81", "(7, 398)": "1469/54", "(7, 399)": "-5711/162", "(7, 400)": "-1199/162", "(7, 402)": "3127/162", "(7, 403)": "4/3", "(7, 404)": "73/6", "(7, 405)": "-14/3", "(7, 406)": "9/2", "(7, 408)": "-5/6", "(7, 409)": "53/12", "(7, 410)": "101/9", "(7, 411)": "119/18", "(7, 412)": "-27/4", "(7, 413)": "-71/6", "(7, 415)": "-3", "(7, 416)": "-2479/324", "(7, 417)": "-2", "(7, 418)": "2965/108", "(7, 419)": "-25/2", "(7, 421)": "3", "(7, 422)": "-223/9", "(7, 423)": "-13561/324", "(7, 424)": "-71/6", "(7, 428)": "3127/162", "(7, 429)": "3", "(7, 430)": "4415/162", "(7, 440)": "3/2", "(7, 441)": "3/2", "(7, 442)": "3/2", "(7, 443)": "-71/9", "(7, 444)": "17/18", "(7, 445)": "-107/18", "(7, 446)": "40/9", "(7, 447)": "-107/18", "(7, 448)": "107/18", "(7, 449)": "-3/2", "(7, 450)": "53/18", "(7, 452)": "-3/2", "(7, 453)": "23/12", "(7, 454)": "-97/18", "(7, 456)": "1/2", "(7, 457)": "-1/2", "(7, 458)": "1/2", "(7, 459)": "-22/3", "(7, 460)": "2/3", "(7, 461)": "31/3", "(7, 462)": "-3", "(7, 463)": "-4/3", "(7, 464)": "4/3", "(7, 465)": "27/4", "(7, 466)": "1/2", "(7, 467)": "2", "(7, 468)": "-83/6", "(7, 470)": "-883/81", "(7, 471)": "883/81", "(7, 472)": "2329/81", "(7, 474)": "-3/2", "(7, 475)": "-53/12", "(7, 476)": "107/18", "(7, 477)": "-107/18", "(7, 478)": "3/2", "(7, 479)": "46/9", "(7, 480)": "883/81", "(7, 481)": "-883/81", "(7, 482)": "1604/81", "(7, 483)": "-1/2", "(7, 484)": "2333/162", "(7, 485)": "-1693/162", "(7, 486)": "-883/81", "(7, 487)": "16/3", "(7, 488)": "2/3", "(7, 489)": "-2/3", "(7, 491)": "-131/18", "(7, 492)": "-1/2", "(7, 493)": "-2965/108", "(7, 494)": "-883/81", "(7, 548)": "-2/3", "(7, 549)": "-4", "(7, 550)": "610835/512", "(7, 551)": "2527019/4608", "(7, 552)": "6131969/13824", "(7, 553)": "331805/512", "(7, 554)": "837493/2448", "(7, 555)": "9445/32", "(7, 556)": "-1134163/4896", "(7, 557)": "-57869/576", "(7, 558)": "224/3", "(7, 559)": "560/9", "(7, 560)": "52", "(7, 561)": "52", "(7, 562)": "1629/16", "(7, 563)": "155059/1152", "(7, 564)": "458617/1632", "(7, 565)": "-13225/864", "(7, 566)": "307/8", "(7, 567)": "88/3", "(7, 568)": "335675/4896", "(7, 569)": "819/32", "(7, 570)": "64/3", "(7, 571)": "83471/14688", "(7, 572)": "555/32", "(7, 573)": "16", "(7, 574)": "27057/544", "(7, 575)": "60949/1224", "(7, 576)": "1071/32", "(7, 577)": "2593/48", "(7, 578)": "12", "(7, 579)": "12", "(7, 580)": "-8875/288", "(7, 582)": "51/8", "(7, 583)": "11/3", "(7, 584)": "55/8", "(7, 585)": "1150/459", "(7, 586)": "34657/2304", "(7, 587)": "473/24", "(7, 588)": "55/4", "(7, 589)": "8", "(7, 590)": "64/9", "(7, 591)": "47/12", "(7, 592)": "1247/192", "(7, 593)": "-7/3", "(7, 595)": "-2873/192", "(7, 596)": "111/32", "(7, 597)": "299/16", "(7, 598)": "1/12", "(7, 599)": "-13/32", "(7, 600)": "-5/2", "(7, 601)": "19/4", "(7, 602)": "-2", "(7, 603)": "-3397/288", "(7, 604)": "-7/12", "(7, 607)": "37/3", "(7, 608)": "8/3", "(7, 609)": "19/3", "(7, 610)": "-91/3", "(7, 611)": "-37/8", "(7, 612)": "-4/3", "(7, 613)": "-4/3", "(7, 614)": "-10/3", "(7, 615)": "-10/3", "(7, 616)": "3397/96", "(7, 617)": "41/4", "(7, 618)": "-1/4", "(7, 619)": "5621/272", "(7, 620)": "5", "(7, 621)": "-7/6", "(7, 622)": "-37/12", "(7, 623)": "21/4", "(7, 624)": "159/32", "(7, 625)": "5/3", "(7, 627)": "-4", "(7, 628)": "1247573/14688", "(7, 630)": "-1/12", "(7, 631)": "-1/12", "(7, 635)": "8/3", "(7, 636)": "-2/3", "(7, 638)": "-1", "(7, 639)": "-169/3", "(7, 640)": "-10/9", "(7, 641)": "5/4", "(7, 642)": "3/4", "(7, 643)": "-3/4", "(7, 645)": "1/12", "(7, 646)": "-13/24", "(7, 648)": "-1/2", "(7, 649)": "-924437/14688", "(7, 650)": "-2/9", "(7, 651)": "-8/9", "(7, 652)": "107/12", "(7, 653)": "-21003/544", "(7, 654)": "7/4", "(7, 655)": "-1/4", "(7, 656)": "-4/9", "(7, 657)": "3/2", "(7, 658)": "1/2", "(7, 659)": "3/4", "(7, 660)": "1/4", "(7, 661)": "-3/4", "(7, 662)": "1", "(7, 663)": "1", "(7, 664)": "-35/64", "(7, 665)": "2/9", "(7, 666)": "2/9", "(7, 669)": "1/2", "(7, 670)": "815/128", "(7, 671)": "-8/3", "(7, 672)": "17/48", "(7, 673)": "-5/4", "(7, 674)": "-7/4", "(7, 675)": "2581/136", "(7, 676)": "10/9", "(7, 677)": "4/9", "(7, 678)": "5/8", "(7, 680)": "1", "(7, 681)": "-7/3", "(7, 682)": "-10", "(7, 683)": "-1/2", "(7, 686)": "-17/8", "(7, 687)": "-21/4", "(7, 688)": "-14/3", "(7, 689)": "-71/4", "(7, 690)": "-17/8", "(7, 691)": "-407/12", "(7, 693)": "22/3", "(7, 694)": "10/3", "(7, 695)": "10/3", "(7, 696)": "-83/12", "(7, 697)": "-819/32", "(7, 698)": "-859/72", "(7, 699)": "-11", "(7, 700)": "-37/6", "(7, 701)": "-8/3", "(7, 702)": "-8/3", "(7, 704)": "-4", "(7, 705)": "-5", "(7, 708)": "4", "(7, 709)": "-28/3", "(7, 710)": "17/24", "(7, 711)": "17/6", "(7, 712)": "2209/288", "(7, 713)": "-235/16", "(7, 714)": "5/9", "(7, 716)": "7/2", "(7, 717)": "967/68", "(7, 718)": "1/4", "(7, 719)": "17/16", "(7, 720)": "-349/9", "(7, 721)": "-1631/48", "(7, 722)": "16/3", "(7, 723)": "-9005/384", "(7, 725)": "67/12", "(7, 726)": "-8", "(7, 727)": "-1732/17", "(7, 728)": "-100489/3672", "(7, 729)": "-17/4", "(7, 730)": "-145/12", "(7, 731)": "-32/3", "(7, 732)": "-58075/2304", "(7, 733)": "-4163/96", "(7, 734)": "39979/1728", "(7, 735)": "-17455/768", "(7, 736)": "-595/32", "(7, 737)": "119911/4896", "(7, 738)": "-329/4", "(7, 739)": "-31/2", "(7, 740)": "301/8", "(7, 741)": "-602675/2448", "(7, 742)": "-2417/32", "(7, 743)": "-38689/1536", "(7, 744)": "7687/192", "(7, 745)": "-64/3", "(7, 746)": "-64/3", "(7, 747)": "-2389/24", "(7, 748)": "-1028317/13824", "(7, 749)": "7687/144", "(7, 750)": "-373271/4608", "(7, 751)": "-7465/96", "(7, 752)": "-227/8", "(7, 753)": "-248/9", "(7, 754)": "-165/8", "(7, 756)": "-32", "(7, 757)": "-32", "(7, 758)": "-32", "(7, 759)": "-32", "(7, 760)": "2193749/4896", "(7, 761)": "4615/576", "(7, 762)": "-43447/512", "(7, 763)": "-200/3", "(7, 764)": "-676549/2304", "(7, 765)": "54103/864", "(7, 766)": "-2816141/13824", "(7, 767)": "29519/576", "(7, 768)": "-12179/48", "(7, 769)": "-9447/32", "(7, 770)": "-232", "(7, 771)": "-2734205/4608", "(7, 772)": "-65/9", "(7, 773)": "24", "(7, 774)": "4", "(7, 775)": "33/2", "(7, 776)": "149/3", "(7, 777)": "-107/8", "(7, 778)": "-43", "(7, 779)": "-83/4", "(7, 780)": "-9795283/1762560", "(7, 782)": "-10067537/20736", "(7, 783)": "-1489/72", "(7, 784)": "-857903/4608", "(7, 785)": "-3160/27", "(7, 786)": "-5654903/82944", "(7, 787)": "-12073091/235008", "(7, 788)": "-2075249/29376", "(7, 789)": "10526053/88128", "(7, 790)": "398161/1728", "(7, 791)": "-3757169/31104", "(7, 792)": "-903397/27648", "(7, 793)": "13377217/10368", "(7, 794)": "-43/6", "(7, 795)": "20399687/19584", "(7, 796)": "-24", "(7, 797)": "46571/1224", "(7, 798)": "1543/12", "(7, 799)": "-635/16", "(7, 800)": "123017/2448", "(7, 801)": "51367/512", "(7, 802)": "-187/16", "(7, 803)": "-24", "(7, 804)": "16821/64", "(7, 806)": "-107123/576", "(7, 807)": "7105/144", "(7, 808)": "-8/3", "(7, 809)": "694313/2448", "(7, 810)": "-319/4", "(7, 814)": "-48", "(7, 815)": "-46571/1836", "(7, 816)": "12011/72", "(7, 817)": "-187/4", "(7, 818)": "441397/4896", "(7, 819)": "69/8", "(7, 823)": "9/2", "(7, 824)": "-15191/24", "(7, 826)": "285/8", "(7, 828)": "-582073/4896", "(7, 829)": "-555433/1632", "(7, 830)": "-584671/144", "(7, 831)": "-1547/36", "(7, 832)": "-654491/768", "(7, 833)": "-2232385/1728", "(7, 834)": "-15971/36", "(7, 835)": "-1933621/6912", "(7, 836)": "263/8", "(7, 837)": "500933/2304", "(7, 838)": "-2", "(7, 839)": "-105/4", "(7, 840)": "284665/432", "(7, 841)": "-619/16", "(7, 842)": "1547/24", "(7, 843)": "-2753/36", "(7, 844)": "-2327/612", "(7, 846)": "1465/12", "(7, 847)": "-160/9", "(7, 848)": "17155/612", "(7, 849)": "14/3", "(7, 850)": "62621/612", "(7, 851)": "-494/3", "(7, 852)": "3094/9", "(7, 853)": "-144407/1836", "(7, 854)": "-362653/1224", "(7, 855)": "1075/68", "(7, 856)": "11/36", "(7, 857)": "1369/16", "(7, 858)": "-12877/7344", "(7, 859)": "18553/144", "(7, 860)": "-613945/7344", "(7, 861)": "-3083/144", "(7, 862)": "-74279/1836", "(7, 863)": "3083/36", "(7, 864)": "-2497/68", "(7, 865)": "-285/16", "(7, 866)": "2/3", "(7, 868)": "-12", "(7, 869)": "-2", "(7, 870)": "6", "(7, 871)": "-20/9", "(7, 872)": "-65/18", "(7, 873)": "-12", "(7, 874)": "-12", "(7, 875)": "-179693/768", "(7, 876)": "-188951/512", "(7, 877)": "-123664895/82944", "(7, 880)": "-1/3", "(7, 882)": "-1/3", "(7, 883)": "1/3", "(7, 884)": "1/3", "(7, 893)": "96", "(7, 902)": "1/3", "(7, 914)": "-5/3", "(7, 918)": "32/3", "(7, 919)": "5/3", "(7, 920)": "-96", "(7, 921)": "320/9", "(7, 922)": "-32", "(7, 923)": "-176/9", "(7, 924)": "176/9", "(7, 925)": "-320/9", "(7, 926)": "2", "(7, 927)": "-2", "(7, 928)": "-1/3", "(7, 929)": "144/5", "(7, 932)": "-9322/27", "(7, 933)": "5/3", "(7, 934)": "5/3", "(7, 937)": "-5/3", "(7, 938)": "-5/3", "(7, 949)": "-5/3", "(7, 951)": "44/3", "(7, 952)": "-10265/72", "(7, 953)": "187/4", "(7, 954)": "-15287/288", "(7, 955)": "51/4", "(7, 957)": "-56/3", "(7, 963)": "-1", "(7, 964)": "9005/64", "(7, 968)": "16175/288", "(7, 969)": "24047/96", "(7, 970)": "404093/576", "(7, 971)": "-13/2", "(7, 972)": "-113023/1152", "(7, 973)": "4301/48", "(7, 974)": "-27551/864", "(7, 975)": "1589/128", "(7, 976)": "-673/12", "(7, 977)": "-397127/3456", "(7, 979)": "-47/2", "(7, 980)": "-238585/3456", "(7, 981)": "147/2", "(7, 982)": "39/4", "(7, 983)": "22/3", "(7, 984)": "33/2", "(7, 985)": "-1465/12", "(7, 986)": "-33", "(7, 987)": "-1/3", "(7, 988)": "-44/3", "(7, 989)": "296/3", "(7, 990)": "52", "(7, 992)": "13229/72", "(7, 995)": "13/2", "(7, 996)": "39/8", "(7, 998)": "143/8", "(7, 999)": "-44/3", "(7, 1000)": "-13/8", "(7, 1001)": "-22/3", "(7, 1002)": "13/2", "(7, 1003)": "33/2", "(7, 1004)": "-1/2", "(7, 1006)": "1/3", "(7, 1007)": "1/3", "(7, 1012)": "-12", "(7, 1013)": "2212721/2304", "(7, 1014)": "1807703/4608", "(7, 1015)": "-240609049/82944", "(7, 1023)": "46571/1836", "(7, 1025)": "-2123/68", "(7, 1031)": "1703/192", "(7, 1032)": "1/3", "(7, 1034)": "6369/68", "(7, 1035)": "6369/68", "(7, 1036)": "11443/8", "(7, 1038)": "171689/288", "(7, 1039)": "67787/108", "(7, 1040)": "572761/3456", "(7, 1041)": "324545/1728", "(7, 1043)": "-393715/1728", "(7, 1044)": "1/3", "(7, 1045)": "-10883/24", "(7, 1048)": "3551/612", "(7, 1050)": "160/9", "(7, 1051)": "-19909/612", "(7, 1052)": "-1/3", "(7, 1053)": "-67517/612", "(7, 1054)": "518/3", "(7, 1056)": "440777/3672", "(7, 1057)": "2123/17", "(7, 1058)": "440777/4896", "(7, 1060)": "128/3", "(7, 1061)": "-160/3", "(7, 1062)": "-440777/14688", "(7, 1063)": "-32/3", "(7, 1064)": "127987/1632", "(7, 1065)": "32/3", "(7, 1066)": "-3551/612", "(7, 1067)": "-128/3", "(7, 1068)": "2395/68", "(7, 1070)": "-1/3", "(7, 1079)": "-142789/384", "(7, 1080)": "197369/768", "(7, 1081)": "-399579199/117504", "(7, 1083)": "1/3", "(7, 1086)": "1/3", "(7, 1087)": "-1/3", "(7, 1088)": "-1/3", "(7, 1089)": "-5/3", "(7, 1090)": "16/3", "(7, 1091)": "110/3", "(7, 1092)": "-14/3", "(7, 1094)": "23923/204", "(7, 1095)": "-7/2", "(7, 1096)": "-56/3", "(7, 1097)": "-7/2", "(7, 1098)": "-64/3", "(7, 1099)": "-1/3", "(7, 1100)": "5", "(7, 1101)": "-73673/204", "(7, 1102)": "-24161/68", "(7, 1103)": "-21", "(7, 1104)": "-22/3", "(7, 1105)": "5/2", "(7, 1106)": "-13/3", "(7, 1107)": "31/3", "(7, 1108)": "-4/3", "(7, 1109)": "-5/3", "(7, 1110)": "16/3", "(7, 1111)": "1/3", "(7, 1112)": "16/3", "(7, 1113)": "5/2", "(7, 1114)": "11", "(7, 1115)": "577/108", "(7, 1116)": "11839/68", "(7, 1117)": "6", "(7, 1118)": "-15003/34", "(7, 1119)": "2", "(7, 1120)": "-202465/612", "(7, 1121)": "-10256/17", "(7, 1122)": "176/3", "(7, 1123)": "-240833/1224", "(7, 1124)": "-24637/51", "(7, 1125)": "-1259053/4896", "(7, 1126)": "319", "(7, 1127)": "22/3", "(7, 1128)": "11/2", "(7, 1129)": "914407/4896", "(7, 1130)": "121/6", "(7, 1131)": "-7290955/14688", "(7, 1132)": "-11/6", "(7, 1133)": "-42247/1836", "(7, 1134)": "22/3", "(7, 1135)": "-11767/68", "(7, 1136)": "-1/3", "(7, 1137)": "-5/2", "(7, 1138)": "-1", "(7, 1143)": "-8", "(7, 1144)": "10/3", "(7, 1145)": "-35/6", "(7, 1146)": "1438079/29376", "(7, 1151)": "5/3", "(7, 1152)": "5/3", "(7, 1153)": "40/3", "(7, 1154)": "-110/3", "(7, 1155)": "-6035/24", "(7, 1157)": "-155429/1836", "(7, 1158)": "6", "(7, 1160)": "-519", "(7, 1162)": "-7/2", "(7, 1164)": "1/3", "(7, 1165)": "-560617/2448", "(7, 1166)": "-55201/612", "(7, 1167)": "30", "(7, 1168)": "-7/3", "(7, 1169)": "-27/2", "(7, 1170)": "-58/3", "(7, 1171)": "-4/3", "(7, 1172)": "-16/3", "(7, 1173)": "-34/3", "(7, 1174)": "-40/3", "(7, 1175)": "2/3", "(7, 1176)": "-19", "(7, 1177)": "-16/3", "(7, 1178)": "17", "(7, 1179)": "7/2", "(7, 1180)": "979/12", "(7, 1181)": "-6", "(7, 1182)": "-415/12", "(7, 1183)": "-12933/136", "(7, 1184)": "-2330/3", "(7, 1185)": "-26801/36", "(7, 1186)": "56/3", "(7, 1187)": "-17345/68", "(7, 1188)": "-253253/918", "(7, 1189)": "-52035/272", "(7, 1191)": "7/3", "(7, 1192)": "7/4", "(7, 1193)": "17345/272", "(7, 1194)": "77/12", "(7, 1195)": "-289249/816", "(7, 1196)": "-7/12", "(7, 1197)": "-979/12", "(7, 1198)": "7/3", "(7, 1199)": "-7841/136", "(7, 1200)": "7/2", "(7, 1202)": "-1/3", "(7, 1207)": "76/5", "(7, 1208)": "1", "(7, 1209)": "41/4", "(7, 1210)": "98431823/88128", "(7, 1211)": "-56/3", "(7, 1212)": "-7/18", "(7, 1214)": "12731/144", "(7, 1215)": "-43/6", "(7, 1217)": "519", "(7, 1223)": "-11/2", "(7, 1224)": "8", "(7, 1225)": "-2/3", "(7, 1226)": "3", "(7, 1228)": "2387/144", "(7, 1229)": "-5821/48", "(7, 1230)": "-3", "(7, 1231)": "68/9", "(7, 1233)": "-1/3", "(7, 1234)": "5/3", "(7, 1235)": "7/6", "(7, 1236)": "-1", "(7, 1237)": "1/6", "(7, 1238)": "2", "(7, 1240)": "3/2", "(7, 1241)": "-34/3", "(7, 1242)": "2", "(7, 1244)": "-235/9", "(7, 1245)": "128/27", "(7, 1246)": "-9/2", "(7, 1247)": "2", "(7, 1248)": "-8", "(7, 1249)": "8", "(7, 1250)": "320/9", "(7, 1251)": "-3", "(7, 1252)": "73/9", "(7, 1253)": "-3/2", "(7, 1254)": "-236/27", "(7, 1255)": "317/9", "(7, 1256)": "383/27", "(7, 1257)": "-4", "(7, 1258)": "-125/27", "(7, 1259)": "-2", "(7, 1260)": "500/27", "(7, 1261)": "-3/2", "(7, 1262)": "-4/3", "(7, 1263)": "-3/2", "(7, 1264)": "4/3", "(7, 1265)": "2/3", "(7, 1270)": "-16", "(7, 1271)": "22", "(7, 1272)": "13/2", "(7, 1273)": "173215/432", "(7, 1274)": "-17/4", "(7, 1275)": "-187/4", "(7, 1276)": "-51/16", "(7, 1277)": "-51/8", "(7, 1278)": "-96", "(7, 1288)": "17/16", "(7, 1289)": "51/16", "(7, 1290)": "-141/2", "(7, 1291)": "17/4", "(7, 1292)": "-197/16", "(7, 1293)": "-197/12", "(7, 1295)": "-197/48", "(7, 1296)": "-47/2", "(7, 1297)": "-197/16", "(7, 1298)": "-2/3", "(7, 1299)": "51/4", "(7, 1301)": "197/8", "(7, 1302)": "-51/8", "(7, 1303)": "2209/162", "(7, 1306)": "128/27", "(7, 1308)": "2/3", "(7, 1311)": "-34", "(7, 1312)": "-755/162", "(7, 1314)": "34177/864", "(7, 1315)": "-319", "(7, 1316)": "-3275/108", "(7, 1317)": "5429/144", "(7, 1318)": "-36031/2592", "(7, 1319)": "-2233/432", "(7, 1320)": "-61607/2592", "(7, 1321)": "-14645/432", "(7, 1322)": "14941/324", "(7, 1323)": "-331/108", "(7, 1325)": "-2/3", "(7, 1327)": "2/3", "(7, 1333)": "-16/5", "(7, 1334)": "-17", "(7, 1335)": "-17/4", "(7, 1336)": "605405/5184", "(7, 1337)": "48", "(7, 1338)": "-44/3", "(7, 1349)": "-2", "(7, 1350)": "-17297/24", "(7, 1352)": "-45/8", "(7, 1356)": "910345/1152", "(7, 1357)": "260/9", "(7, 1358)": "-463007/2304", "(7, 1359)": "116669/864", "(7, 1360)": "-13457/108", "(7, 1361)": "-1604735/6912", "(7, 1362)": "15/8", "(7, 1363)": "-631757/6912", "(7, 1364)": "1", "(7, 1366)": "-330745/3456", "(7, 1367)": "-45/16", "(7, 1368)": "-130/3", "(7, 1369)": "2753/36", "(7, 1370)": "-28/3", "(7, 1371)": "-33/2", "(7, 1372)": "45/2", "(7, 1373)": "-11/3", "(7, 1374)": "-172/3", "(7, 1375)": "-8", "(7, 1376)": "-2080/9", "(7, 1377)": "-11099/216", "(7, 1379)": "-30481/288", "(7, 1381)": "-260/9", "(7, 1382)": "-65/3", "(7, 1383)": "23123/864", "(7, 1384)": "-715/9", "(7, 1385)": "-4457/864", "(7, 1386)": "65/9", "(7, 1387)": "907/27", "(7, 1388)": "-260/9", "(7, 1390)": "-2/3", "(7, 1391)": "45/16", "(7, 1392)": "-1", "(7, 1393)": "-1/3", "(7, 1398)": "-24/5", "(7, 1399)": "2041909/1152", "(7, 1400)": "1122043/2304", "(7, 1401)": "-51414599/13824", "(7, 1403)": "-16/3", "(7, 1404)": "-97/4", "(7, 1405)": "-281/48", "(7, 1406)": "-171/8", "(7, 1408)": "56/3", "(7, 1414)": "-3/2", "(7, 1415)": "38531/32", "(7, 1416)": "-1/3", "(7, 1417)": "-30", "(7, 1419)": "-495/16", "(7, 1420)": "-61/16", "(7, 1421)": "437015/384", "(7, 1422)": "247/12", "(7, 1423)": "213169/384", "(7, 1424)": "759619/1728", "(7, 1425)": "1501283/3456", "(7, 1426)": "1077185/3456", "(7, 1427)": "64/3", "(7, 1428)": "187259/864", "(7, 1429)": "2/3", "(7, 1430)": "199/4", "(7, 1431)": "-23473/576", "(7, 1432)": "-32", "(7, 1433)": "-247/8", "(7, 1438)": "15", "(7, 1439)": "-1/3", "(7, 1440)": "80", "(7, 1441)": "-296/3", "(7, 1442)": "-494/3", "(7, 1443)": "10", "(7, 1444)": "-37/3", "(7, 1447)": "-247/12", "(7, 1448)": "-247/16", "(7, 1449)": "5", "(7, 1450)": "-2717/48", "(7, 1451)": "25", "(7, 1452)": "247/48", "(7, 1453)": "20", "(7, 1454)": "-247/12", "(7, 1455)": "-15", "(7, 1456)": "7/6", "(7, 1457)": "15", "(7, 1458)": "2/3", "(7, 1459)": "-1/3", "(7, 1468)": "36/5", "(7, 1469)": "172013/768", "(7, 1470)": "182295/512", "(7, 1471)": "124383743/82944", "(7, 1472)": "-46571/1836", "(7, 1473)": "233/9", "(7, 1475)": "615131/14688", "(7, 1476)": "13/2", "(7, 1477)": "56/3", "(7, 1478)": "6", "(7, 1479)": "64/3", "(7, 1480)": "1/3", "(7, 1481)": "3", "(7, 1482)": "-723523/4896", "(7, 1483)": "-967643/4896", "(7, 1484)": "-43", "(7, 1485)": "-3", "(7, 1486)": "-39/4", "(7, 1487)": "-16", "(7, 1488)": "3", "(7, 1489)": "23/4", "(7, 1490)": "-1", "(7, 1491)": "-75/4", "(7, 1492)": "-2/3", "(7, 1493)": "-15", "(7, 1495)": "3/2", "(7, 1496)": "9/2", "(7, 1497)": "2209/162", "(7, 1498)": "-16307/1836", "(7, 1500)": "-235/9", "(7, 1501)": "-77/204", "(7, 1502)": "-5/3", "(7, 1503)": "-1141111/918", "(7, 1504)": "-465575/612", "(7, 1505)": "24", "(7, 1506)": "-1911437/5508", "(7, 1507)": "-368801/3672", "(7, 1508)": "-2844031/14688", "(7, 1510)": "3", "(7, 1511)": "9/4", "(7, 1512)": "3238567/44064", "(7, 1513)": "33/4", "(7, 1514)": "-9283777/44064", "(7, 1515)": "-3/4", "(7, 1516)": "-45667/5508", "(7, 1517)": "3", "(7, 1518)": "28837/612", "(7, 1519)": "-19/6", "(7, 1520)": "-3/2", "(7, 1521)": "4/3", "(7, 1522)": "1/3", "(7, 1531)": "-36/5", "(7, 1532)": "-28/3", "(7, 1533)": "-14/3", "(7, 1534)": "164633/272", "(7, 1535)": "-5/9", "(7, 1536)": "3383381/5184", "(7, 1537)": "-1449961/7344", "(7, 1538)": "1/6", "(7, 1539)": "-24314605/2304", "(7, 1540)": "26411525/10368", "(7, 1541)": "-8", "(7, 1542)": "1/12", "(7, 1543)": "-5", "(7, 1544)": "10", "(7, 1545)": "25/6", "(7, 1546)": "-941663/2304", "(7, 1547)": "66525/128", "(7, 1548)": "30841/216", "(7, 1549)": "-9947/108", "(7, 1552)": "93796807/352512", "(7, 1553)": "4413469/470016", "(7, 1554)": "682835/2304", "(7, 1555)": "-1807703/3456", "(7, 1556)": "14290259/58752", "(7, 1557)": "3748847/39168", "(7, 1558)": "-396289/432", "(7, 1559)": "-197369/576", "(7, 1560)": "-504967/7344", "(7, 1561)": "-175993/2592", "(7, 1562)": "-73/18", "(7, 1563)": "70/9", "(7, 1564)": "470891/22032", "(7, 1565)": "25683953/88128", "(7, 1566)": "107/6", "(7, 1567)": "-41/3", "(7, 1568)": "89591/272", "(7, 1569)": "-4496393/88128", "(7, 1570)": "-7/6", "(7, 1571)": "-26/3", "(7, 1572)": "-715255/22032", "(7, 1573)": "27490601/528768", "(7, 1574)": "137/8", "(7, 1575)": "17/3", "(7, 1576)": "449557/6912", "(7, 1577)": "-41971537/1410048", "(7, 1578)": "72163/128", "(7, 1579)": "-1122043/1728", "(7, 1580)": "-48724889/10368", "(7, 1581)": "-3373265/5184", "(7, 1582)": "-5580875/6912", "(7, 1583)": "-60765/128", "(7, 1584)": "-101", "(7, 1585)": "29696917/44064", "(7, 1586)": "-147455047/528768", "(7, 1587)": "179/9", "(7, 1588)": "56/9", "(7, 1589)": "-4/3", "(7, 1590)": "62525/1836", "(7, 1591)": "-553/96", "(7, 1592)": "-80275/2448", "(7, 1593)": "38669/1224", "(7, 1594)": "11445535/1536", "(7, 1595)": "-3619/96", "(7, 1596)": "-1571/18", "(7, 1597)": "1294571/432", "(7, 1598)": "1440023/13824", "(7, 1599)": "1397807/7344", "(7, 1600)": "-4289/36", "(7, 1601)": "43919/3264", "(7, 1602)": "1615/576", "(7, 1603)": "101", "(7, 1604)": "-62525/1836", "(7, 1605)": "3619/96", "(7, 1606)": "80275/2448", "(7, 1607)": "1397807/7344", "(7, 1608)": "-4289/36", "(7, 1609)": "7/3", "(7, 1610)": "10", "(7, 1611)": "19785007/3456", "(7, 1612)": "10", "(7, 1613)": "37/4", "(7, 1614)": "-224/9", "(7, 1615)": "97/9", "(7, 1616)": "29/18", "(7, 1617)": "5902/81", "(7, 1618)": "58055/648", "(7, 1619)": "-1502/27", "(7, 1620)": "-2717/72", "(7, 1621)": "11/2", "(7, 1623)": "-944/9", "(7, 1627)": "-944/9", "(7, 1630)": "-304/9", "(7, 1631)": "40/3", "(7, 1632)": "1024/27", "(7, 1633)": "40/3", "(7, 1634)": "40/3", "(7, 1635)": "-278/9", "(7, 1636)": "-5045/108", "(7, 1637)": "250/9", "(7, 1638)": "247/24", "(7, 1642)": "12", "(7, 1644)": "-1373035/22032", "(7, 1645)": "4126/17", "(7, 1646)": "-656983/7344", "(7, 1647)": "150439/864", "(7, 1648)": "-829/72", "(7, 1649)": "81199/1152", "(7, 1650)": "-643775/10368", "(7, 1651)": "770119/4896", "(7, 1654)": "-11", "(7, 1655)": "-7/3", "(7, 1656)": "1231/36", "(7, 1657)": "23/3", "(7, 1658)": "1805879/6912", "(7, 1659)": "-379/4", "(7, 1661)": "7493/128", "(7, 1662)": "24", "(7, 1664)": "-1276789/10368", "(7, 1665)": "35/9", "(7, 1666)": "-9931/72", "(7, 1667)": "-33217/144", "(7, 1668)": "-1751/36", "(7, 1669)": "-86035/2304", "(7, 1670)": "-2052223/5184", "(7, 1671)": "-1176199/4896", "(7, 1672)": "3", "(7, 1673)": "248611/3456", "(7, 1674)": "-5", "(7, 1675)": "870299/1728", "(7, 1676)": "-733243/2754", "(7, 1677)": "-1369393/11016", "(7, 1678)": "-2227/81", "(7, 1679)": "-544/81", "(7, 1680)": "3700661/10368", "(7, 1681)": "-37387/162", "(7, 1682)": "-49547/5508", "(7, 1685)": "16621/408", "(7, 1686)": "11491/204", "(7, 1687)": "1103/16", "(7, 1689)": "10847/384", "(7, 1690)": "-116335/3456", "(7, 1691)": "16/3", "(7, 1692)": "17353/612", "(7, 1693)": "3534581/11016", "(7, 1694)": "326755/5508", "(7, 1695)": "-5723/102", "(7, 1696)": "-56657/1836", "(7, 1697)": "-1610687/20736", "(7, 1698)": "5041421/10368", "(7, 1699)": "-5689835/22032", "(7, 1700)": "8681599/1728", "(7, 1701)": "-5803367/1728", "(7, 1702)": "368119/1836", "(7, 1703)": "-29/9", "(7, 1704)": "-107941/486", "(7, 1705)": "4619849/22032", "(7, 1706)": "25112/153", "(7, 1707)": "-23369941/66096", "(7, 1708)": "1/3", "(7, 1709)": "-66", "(7, 1710)": "7/3", "(7, 1711)": "16251/68", "(7, 1714)": "1/3", "(7, 1715)": "4", "(7, 1716)": "-2312653/3672", "(7, 1717)": "6363947/7344", "(7, 1718)": "434431/816", "(7, 1719)": "1126895/3672", "(7, 1720)": "4024/17", "(7, 1721)": "86657/204", "(7, 1722)": "3545/1296", "(7, 1723)": "505/36", "(7, 1724)": "7634609/11016", "(7, 1725)": "-16/9", "(7, 1726)": "-82/3", "(7, 1727)": "-10/3", "(7, 1728)": "18", "(7, 1729)": "67561/216", "(7, 1730)": "707/144", "(7, 1731)": "278/27", "(7, 1732)": "751/16", "(7, 1733)": "-2016287/11016", "(7, 1734)": "-8/3", "(7, 1736)": "-44", "(7, 1737)": "-514387/3672", "(7, 1738)": "312655/1836", "(7, 1739)": "6685/12", "(7, 1740)": "-3/2", "(7, 1744)": "-4", "(7, 1745)": "-23/4", "(7, 1747)": "-1175491/3672", "(7, 1748)": "296485/2448", "(7, 1749)": "-19/27", "(7, 1750)": "-2021/48", "(7, 1751)": "12859505/22032", "(7, 1752)": "25/9", "(7, 1753)": "-305/3", "(7, 1754)": "19/3", "(7, 1755)": "166/3", "(7, 1756)": "1105/72", "(7, 1757)": "-91/6", "(7, 1758)": "-1975/72", "(7, 1759)": "5905/816", "(7, 1760)": "-7/3", "(7, 1762)": "5087/9", "(7, 1763)": "-235/6", "(7, 1764)": "19", "(7, 1767)": "1772/27", "(7, 1768)": "5", "(7, 1770)": "-64/3", "(7, 1771)": "1", "(7, 1772)": "35789/1296", "(7, 1773)": "-925/54", "(7, 1774)": "-617/72", "(7, 1775)": "-336229/4896", "(7, 1776)": "-44/9", "(7, 1777)": "142/3", "(7, 1778)": "-20/3", "(7, 1779)": "-8/3", "(7, 1780)": "60253/648", "(7, 1781)": "911/48", "(7, 1782)": "6439607/33048", "(7, 1783)": "12341/108", "(7, 1786)": "-17/2", "(7, 1787)": "7/8", "(7, 1789)": "-2209/108", "(7, 1790)": "-64/9", "(7, 1791)": "-33/2", "(7, 1792)": "-182407/648", "(7, 1793)": "104021/3888", "(7, 1794)": "-1375/48", "(7, 1795)": "-691597/2754", "(7, 1796)": "-16/9", "(7, 1797)": "-569/3", "(7, 1798)": "-4/3", "(7, 1799)": "985/12", "(7, 1800)": "1209709/10368", "(7, 1801)": "-11087/486", "(7, 1802)": "-64", "(7, 1803)": "11", "(7, 1805)": "-1", "(7, 1806)": "2893/16", "(7, 1807)": "-520/9", "(7, 1808)": "-650035/864", "(7, 1809)": "303097/1152", "(7, 1810)": "8941/108", "(7, 1811)": "-145/6", "(7, 1813)": "-2860477/5184", "(7, 1814)": "-731701/3672", "(7, 1815)": "20/3", "(7, 1816)": "-1455275/864", "(7, 1817)": "-2", "(7, 1818)": "1334665/864", "(7, 1819)": "-103/6", "(7, 1820)": "1", "(7, 1822)": "-7/3", "(7, 1824)": "-37/3", "(7, 1825)": "9441649/6912", "(7, 1827)": "247/6", "(7, 1828)": "5019863/3456", "(7, 1829)": "1416745/3456", "(7, 1831)": "10", "(7, 1833)": "87413/3672", "(7, 1834)": "-3", "(7, 1835)": "23721469/3456", "(7, 1836)": "3", "(7, 1837)": "-4891477/1728", "(7, 1838)": "-2/3", "(7, 1839)": "3547/408", "(7, 1840)": "7/3", "(7, 1841)": "-235/2", "(7, 1842)": "23983/36", "(7, 1843)": "5", "(7, 1845)": "-8/3", "(7, 1847)": "-2209/36", "(7, 1848)": "7610891/5508", "(7, 1850)": "-1", "(7, 1851)": "-518/3", "(7, 1852)": "-3", "(7, 1853)": "65", "(7, 1854)": "-37243927/10368", "(7, 1855)": "-81973/2448", "(7, 1856)": "-83/4", "(7, 1857)": "-3497/54", "(7, 1859)": "3851/36", "(7, 1864)": "10039/36", "(7, 1867)": "5857/36", "(7, 1868)": "-43896985/104448", "(7, 1869)": "-39/2", "(7, 1871)": "22", "(7, 1872)": "14/3", "(7, 1873)": "-58709/1224", "(7, 1874)": "-46/3", "(7, 1875)": "-3652823/864", "(7, 1876)": "227/2", "(7, 1877)": "-13", "(7, 1878)": "-1591/18", "(7, 1879)": "3028529/1728", "(7, 1880)": "44/3", "(7, 1881)": "-39/2", "(7, 1882)": "-44/3", "(7, 1884)": "-46585835/176256", "(7, 1887)": "-1741/153", "(7, 1888)": "2123/17", "(7, 1889)": "-11491/102", "(7, 1890)": "-3166751/864", "(7, 1892)": "1547/18", "(7, 1893)": "-705577/432", "(7, 1894)": "-791/576", "(7, 1895)": "-398165/3672", "(7, 1896)": "473/4", "(7, 1897)": "-16129/306", "(7, 1898)": "70766669/176256", "(7, 1899)": "-8", "(7, 1900)": "97982/153", "(7, 1901)": "14/3", "(7, 1902)": "-8133/17", "(7, 1903)": "5859/34", "(7, 1904)": "64/3", "(7, 1905)": "5", "(7, 1906)": "-44/3", "(7, 1907)": "4/3", "(7, 1908)": "-12", "(7, 1909)": "1786801/3672", "(7, 1910)": "-22", "(7, 1911)": "-146708/459", "(7, 1912)": "-16237/459", "(7, 1913)": "702595/19584", "(7, 1914)": "-7", "(7, 1916)": "811/4", "(7, 1917)": "546049/1224", "(7, 1918)": "-108725/918", "(7, 1919)": "611737/1224", "(7, 1920)": "158/3", "(7, 1921)": "17", "(7, 1922)": "-14/3", "(7, 1923)": "92/3", "(7, 1924)": "124/3", "(7, 1925)": "85321/204", "(7, 1926)": "-7", "(7, 1927)": "-545/3", "(7, 1929)": "-33034603/176256", "(7, 1930)": "1315/12", "(7, 1932)": "6", "(7, 1933)": "546049/1224", "(7, 1934)": "-1439/4", "(7, 1935)": "38", "(7, 1936)": "-4/3", "(7, 1937)": "3", "(7, 1938)": "4559/12", "(7, 1939)": "-100/3", "(7, 1940)": "-8/3", "(7, 1941)": "4", "(7, 1942)": "-124/27", "(7, 1943)": "-2", "(7, 1944)": "43393867/352512", "(7, 1945)": "51/4", "(7, 1946)": "3851/36", "(7, 1949)": "17/4", "(7, 1951)": "265/2", "(7, 1952)": "347/8", "(7, 1953)": "17/2", "(7, 1954)": "197/6", "(7, 1955)": "197/6", "(7, 1956)": "-14470/81", "(7, 1957)": "-7327/108", "(7, 1958)": "-33", "(7, 1959)": "-16237/459", "(7, 1960)": "-7714033/55296", "(7, 1961)": "1847/12", "(7, 1962)": "-28", "(7, 1965)": "2", "(7, 1966)": "-738067/864", "(7, 1967)": "-45/8", "(7, 1968)": "2587/18", "(7, 1969)": "19063/576", "(7, 1970)": "151931/1728", "(7, 1971)": "-1025737/3672", "(7, 1972)": "260/3", "(7, 1973)": "6751/306", "(7, 1975)": "25506797/6912", "(7, 1976)": "231/4", "(7, 1978)": "-14/3", "(7, 1979)": "-301/12", "(7, 1980)": "-74/3", "(7, 1981)": "-10657403/1728", "(7, 1982)": "-47", "(7, 1983)": "-403/9", "(7, 1984)": "-2477093/576", "(7, 1985)": "-918731/432", "(7, 1986)": "-20", "(7, 1987)": "247/4", "(7, 1988)": "8447/306", "(7, 1990)": "-19", "(7, 1991)": "43/3", "(7, 1992)": "-246667013/1057536", "(7, 1993)": "-2827/51", "(7, 1994)": "-14/3", "(7, 1995)": "-408785/3672", "(7, 1996)": "639481/1224", "(7, 1997)": "110", "(7, 1998)": "3", "(7, 1999)": "-6", "(7, 2000)": "10/3", "(7, 2001)": "26", "(7, 2002)": "1790611/5508", "(7, 2003)": "-9", "(7, 2004)": "201181/3672", "(7, 2006)": "-46571/612", "(7, 2007)": "635/8", "(7, 2008)": "187/8", "(7, 2009)": "7105/72", "(7, 2010)": "-16/3", "(7, 2011)": "-43/6", "(7, 2012)": "46571/1224", "(7, 2013)": "-187/16", "(7, 2014)": "-635/16", "(7, 2015)": "7105/144", "(7, 2016)": "-8/3", "(7, 2017)": "-3/4", "(7, 2018)": "109/162", "(7, 2019)": "-57693/512", "(7, 2021)": "3", "(7, 2022)": "119/4", "(7, 2023)": "-1", "(7, 2024)": "3/2", "(7, 2025)": "4", "(7, 2026)": "224/3", "(7, 2027)": "4", "(7, 2028)": "4", "(7, 2029)": "1124/27", "(7, 2030)": "9803/216", "(7, 2031)": "-94/9", "(7, 2032)": "247/6", "(7, 2034)": "13/2", "(7, 2039)": "65/2", "(7, 2042)": "39/2", "(7, 2044)": "-64", "(7, 2046)": "-64", "(7, 2049)": "-256/9", "(7, 2050)": "22/3", "(7, 2051)": "110/3", "(7, 2052)": "22", "(7, 2053)": "7/3", "(7, 2058)": "35/3", "(7, 2059)": "7", "(7, 2061)": "1076/27", "(7, 2065)": "-508/27", "(7, 2068)": "316/27", "(7, 2069)": "1589/108", "(7, 2073)": "2825/108", "(7, 2075)": "5791/108", "(7, 2077)": "-260/9", "(7, 2080)": "-1300/9", "(7, 2083)": "-260/3", "(7, 2085)": "-247/12", "(7, 2087)": "-1235/12", "(7, 2090)": "-247/4", "(7, 2091)": "3", "(7, 2093)": "15", "(7, 2095)": "9", "(7, 2096)": "53/135", "(7, 2098)": "-316/9", "(7, 2100)": "24", "(7, 2101)": "-3/5", "(7, 2102)": "-404063/2304", "(7, 2103)": "13/2", "(7, 2104)": "-709921/7344", "(7, 2105)": "-6991/72", "(7, 2106)": "1679/24", "(7, 2107)": "-105451/2304", "(7, 2108)": "-1596277/2304", "(7, 2109)": "-68987/1632", "(7, 2111)": "-22", "(7, 2112)": "-2123/17", "(7, 2113)": "-74/3", "(7, 2114)": "3166751/1728", "(7, 2116)": "13", "(7, 2117)": "-5981/128", "(7, 2118)": "-4314005/3456", "(7, 2119)": "39/2", "(7, 2120)": "44/3", "(7, 2122)": "-44", "(7, 2123)": "8133/17", "(7, 2125)": "-32/3", "(7, 2126)": "-5", "(7, 2127)": "16", "(7, 2128)": "-44/3", "(7, 2129)": "44/3", "(7, 2133)": "22", "(7, 2134)": "-21443/72", "(7, 2135)": "400681/1836", "(7, 2136)": "-24491/72", "(7, 2137)": "-73/3", "(7, 2138)": "-17", "(7, 2141)": "-8", "(7, 2144)": "39/2", "(7, 2146)": "-21779/72", "(7, 2147)": "1439/4", "(7, 2148)": "-40", "(7, 2149)": "2/3", "(7, 2150)": "-3", "(7, 2151)": "91/2", "(7, 2154)": "13/2", "(7, 2156)": "-17/4", "(7, 2158)": "-265/4", "(7, 2159)": "-96", "(7, 2164)": "39/2", "(7, 2166)": "-14/3", "(7, 2169)": "734611/1728", "(7, 2170)": "45/8", "(7, 2171)": "13", "(7, 2172)": "1591/36", "(7, 2173)": "-307705/576", "(7, 2174)": "-44/3", "(7, 2175)": "44/3", "(7, 2179)": "22", "(7, 2180)": "14/3", "(7, 2181)": "301/12", "(7, 2182)": "74/3", "(7, 2183)": "1667563/1152", "(7, 2184)": "47", "(7, 2185)": "-13", "(7, 2186)": "-30133/1152", "(7, 2187)": "-62711/3456", "(7, 2188)": "-44/3", "(7, 2192)": "408785/3672", "(7, 2193)": "-26267/72", "(7, 2194)": "-55", "(7, 2195)": "-3", "(7, 2197)": "-8", "(7, 2198)": "22/3", "(7, 2200)": "-89/324", "(7, 2201)": "-419335/5184", "(7, 2202)": "3588599/13824", "(7, 2203)": "-703661/1728", "(7, 2204)": "-2115/8", "(7, 2205)": "1/4", "(7, 2206)": "890593/3672", "(7, 2207)": "23369/459", "(7, 2208)": "-325/27", "(7, 2209)": "9781/432", "(7, 2210)": "334709/1728", "(7, 2211)": "-548147/384", "(7, 2212)": "-127291/7344", "(7, 2213)": "-97982/153", "(7, 2214)": "-5927/34", "(7, 2216)": "44/3", "(7, 2217)": "-16/3", "(7, 2218)": "6", "(7, 2219)": "398165/3672", "(7, 2220)": "22", "(7, 2221)": "28147/136", "(7, 2222)": "-440777/3672", "(7, 2223)": "-811/4", "(7, 2224)": "-2123/17", "(7, 2225)": "-2123/17", "(7, 2226)": "-7119/34", "(7, 2227)": "10", "(7, 2228)": "14/3", "(7, 2230)": "-62/3", "(7, 2231)": "7", "(7, 2232)": "539/3", "(7, 2235)": "-6", "(7, 2236)": "-2123/17", "(7, 2239)": "-712/9", "(7, 2241)": "4/3", "(7, 2242)": "124/27", "(7, 2243)": "4", "(7, 2244)": "-64", "(7, 2248)": "-17/2", "(7, 2250)": "-197/12", "(7, 2251)": "7327/108", "(7, 2253)": "-440777/3672", "(7, 2255)": "28", "(7, 2258)": "-903/8", "(7, 2259)": "-520/9", "(7, 2260)": "703849/864", "(7, 2261)": "-151931/3456", "(7, 2262)": "398165/3672", "(7, 2263)": "-260/3", "(7, 2264)": "3959/306", "(7, 2268)": "74/3", "(7, 2269)": "3123551/1728", "(7, 2270)": "-247/6", "(7, 2271)": "2795461/3456", "(7, 2272)": "195973/144", "(7, 2273)": "-247/4", "(7, 2274)": "-9671/306", "(7, 2276)": "2521/51", "(7, 2278)": "-23873/102", "(7, 2279)": "-10", "(7, 2280)": "6", "(7, 2281)": "16/3", "(7, 2282)": "-13", "(7, 2283)": "9", "(7, 2284)": "-151883/918", "(7, 2286)": "-2741945/20736", "(7, 2287)": "33206443/117504", "(7, 2288)": "240241/216", "(7, 2289)": "95531/1224", "(7, 2290)": "591023/2448", "(7, 2291)": "-25/12", "(7, 2292)": "5682125/44064", "(7, 2293)": "8712053/14688", "(7, 2294)": "137767/1632", "(7, 2295)": "-878165/4896", "(7, 2296)": "-4/3", "(7, 2297)": "110", "(7, 2298)": "23923/51", "(7, 2299)": "8133/17", "(7, 2300)": "130489/102", "(7, 2302)": "-85321/204", "(7, 2303)": "147109/204", "(7, 2304)": "17345/68", "(7, 2305)": "26/3", "(7, 2306)": "7895/17", "(7, 2307)": "-2", "(7, 2308)": "154/3", "(7, 2309)": "-6", "(7, 2310)": "-4", "(7, 2311)": "10", "(7, 2312)": "22/3", "(7, 2315)": "-5", "(7, 2317)": "-4631/324", "(7, 2318)": "-20923/648", "(7, 2319)": "769307/1377", "(7, 2320)": "10", "(7, 2321)": "22", "(7, 2322)": "-14/3", "(7, 2323)": "2", "(7, 2325)": "44/3", "(7, 2326)": "-2/3", "(7, 2327)": "-8", "(7, 2328)": "-855635/1224", "(7, 2329)": "1785331/3672", "(7, 2330)": "29249/216", "(7, 2331)": "-2", "(7, 2332)": "22", "(7, 2333)": "-32/3", "(7, 2334)": "-44/3", "(7, 2335)": "14/3", "(7, 2336)": "-2", "(7, 2337)": "20", "(7, 2338)": "-13199/34", "(7, 2339)": "20", "(7, 2340)": "4/3", "(7, 2341)": "-142661/306", "(7, 2342)": "-14/3", "(7, 2343)": "130285/102", "(7, 2346)": "16/3", "(7, 2347)": "-8", "(7, 2348)": "-419488/1377", "(7, 2349)": "15609943/11016", "(7, 2350)": "2926141/11016", "(7, 2351)": "-7/162", "(7, 2352)": "19/6", "(7, 2353)": "-8264917/14688", "(7, 2354)": "21/2", "(7, 2355)": "1051/16", "(7, 2356)": "1/6", "(7, 2357)": "697373/7344", "(7, 2358)": "707/96", "(7, 2359)": "-91/18", "(7, 2360)": "1327/96", "(7, 2361)": "-1500431/3672", "(7, 2362)": "17/3", "(7, 2364)": "-121457/1836", "(7, 2365)": "1637/12", "(7, 2366)": "4435/36", "(7, 2369)": "49/3", "(7, 2372)": "-2", "(7, 2373)": "7/3", "(7, 2374)": "-51/4", "(7, 2375)": "-17/4", "(7, 2376)": "-17/4", "(7, 2377)": "17", "(7, 2378)": "-17", "(7, 2381)": "17345/68", "(7, 2382)": "7", "(7, 2387)": "14/3", "(7, 2388)": "-46/3", "(7, 2390)": "-85321/204", "(7, 2391)": "991/6", "(7, 2393)": "-22", "(7, 2394)": "-281/12", "(7, 2395)": "301/12", "(7, 2396)": "199/4", "(7, 2397)": "-115/3", "(7, 2399)": "-14/3", "(7, 2400)": "-46/3", "(7, 2401)": "-38/3", "(7, 2402)": "-979/6", "(7, 2403)": "4/3", "(7, 2404)": "-899/4", "(7, 2405)": "929087/3672", "(7, 2406)": "552605/3672", "(7, 2407)": "228433/204", "(7, 2408)": "-10", "(7, 2411)": "8", "(7, 2412)": "192023/204", "(7, 2414)": "169/1620", "(7, 2415)": "-350/9", "(7, 2416)": "-5433035/14688", "(7, 2417)": "-85/3", "(7, 2418)": "-6535/48", "(7, 2419)": "-19/60", "(7, 2420)": "8197/144", "(7, 2421)": "493/18", "(7, 2422)": "-253/9", "(7, 2423)": "-588397/2448", "(7, 2424)": "-51/4", "(7, 2425)": "1076/27", "(7, 2426)": "-51/4", "(7, 2428)": "-3", "(7, 2429)": "1907/108", "(7, 2431)": "320/9", "(7, 2432)": "-208/3", "(7, 2435)": "2", "(7, 2437)": "-652/3", "(7, 2438)": "56/3", "(7, 2440)": "-4", "(7, 2441)": "2", "(7, 2442)": "-239/4", "(7, 2443)": "-75/4", "(7, 2446)": "2/3", "(7, 2447)": "-4643/36", "(7, 2448)": "44/3", "(7, 2449)": "4/3", "(7, 2450)": "-4", "(7, 2451)": "61/3", "(7, 2452)": "-6", "(7, 2453)": "946223/3672", "(7, 2454)": "1175/6", "(7, 2455)": "4363/36", "(7, 2456)": "21", "(7, 2459)": "12", "(7, 2460)": "-1/27", "(7, 2461)": "-79/18", "(7, 2462)": "-10627/216", "(7, 2463)": "139/6", "(7, 2464)": "-521/12", "(7, 2465)": "1/3", "(7, 2466)": "170077/5184", "(7, 2467)": "1237/32", "(7, 2468)": "-5642485/29376", "(7, 2469)": "-51/4", "(7, 2470)": "-260/9", "(7, 2472)": "45/8", "(7, 2473)": "-17/2", "(7, 2474)": "-197/12", "(7, 2476)": "14470/81", "(7, 2477)": "33", "(7, 2478)": "29249/216", "(7, 2479)": "-247/12", "(7, 2480)": "-265/4", "(7, 2481)": "47", "(7, 2482)": "17/2", "(7, 2483)": "-197/12", "(7, 2484)": "-197/12", "(7, 2487)": "20", "(7, 2488)": "3", "(7, 2490)": "-17/4", "(7, 2492)": "-3", "(7, 2494)": "11045/108", "(7, 2495)": "-20923/648", "(7, 2496)": "2926141/11016", "(7, 2497)": "1/45", "(7, 2498)": "-95/9", "(7, 2499)": "125537/2592", "(7, 2500)": "-1145/24", "(7, 2501)": "7637/144", "(7, 2502)": "1/15", "(7, 2503)": "-5201053/6912", "(7, 2504)": "-25743191/88128", "(7, 2505)": "-239/4", "(7, 2507)": "-22", "(7, 2508)": "14/3", "(7, 2510)": "311683/1728", "(7, 2511)": "299/18", "(7, 2512)": "1058885/1728", "(7, 2513)": "-124283/3456", "(7, 2514)": "20", "(7, 2515)": "-4/3", "(7, 2517)": "19", "(7, 2518)": "6", "(7, 2519)": "14/3", "(7, 2520)": "2", "(7, 2522)": "6", "(7, 2523)": "-5/3", "(7, 2524)": "8", "(7, 2525)": "-1790611/5508", "(7, 2526)": "534515/3672", "(7, 2528)": "-253/810", "(7, 2529)": "-128191/5184", "(7, 2530)": "934019/6912", "(7, 2531)": "-3453145/3456", "(7, 2532)": "2209/16", "(7, 2533)": "1/10", "(7, 2534)": "16307/3672", "(7, 2535)": "893/12", "(7, 2536)": "-45", "(7, 2537)": "-6", "(7, 2538)": "-7", "(7, 2539)": "-13", "(7, 2540)": "-38773/918", "(7, 2541)": "113/540", "(7, 2542)": "-2086105/20736", "(7, 2543)": "100759/1536", "(7, 2544)": "1857143/864", "(7, 2546)": "-3/20", "(7, 2547)": "-11/180", "(7, 2548)": "-4/3", "(7, 2549)": "-5693015/11016", "(7, 2550)": "-68", "(7, 2551)": "-3304/51", "(7, 2552)": "3/20", "(7, 2553)": "-21", "(7, 2554)": "-7157/72", "(7, 2555)": "-68/3", "(7, 2556)": "-38/3", "(7, 2557)": "7169/108", "(7, 2558)": "-7157/216", "(7, 2559)": "5131/72", "(7, 2560)": "-403/9", "(7, 2561)": "-6", "(7, 2564)": "-304/9", "(7, 2565)": "-40", "(7, 2566)": "263/6", "(7, 2567)": "-3691/18", "(7, 2568)": "17569/108", "(7, 2569)": "8", "(7, 2570)": "-40/9", "(7, 2571)": "8", "(7, 2572)": "-25/9", "(7, 2573)": "-34789/216", "(7, 2574)": "3547/162", "(7, 2575)": "-4043/54", "(7, 2576)": "-6958/81", "(7, 2577)": "-723/8", "(7, 2578)": "10649/108", "(7, 2579)": "-65/72", "(7, 2580)": "-325/9", "(7, 2582)": "-1", "(7, 2586)": "5857/36", "(7, 2588)": "19261313/117504", "(7, 2589)": "-64435/272", "(7, 2590)": "3933097/7344", "(7, 2591)": "-992333/4896", "(7, 2592)": "-1577/24", "(7, 2593)": "-2663753/2304", "(7, 2594)": "3783949/3456", "(7, 2595)": "-6442441/14688", "(7, 2597)": "11", "(7, 2598)": "379/4", "(7, 2599)": "-1231/36", "(7, 2600)": "2329453/6912", "(7, 2601)": "3861067/235008", "(7, 2602)": "-94/3", "(7, 2603)": "133253/1224", "(7, 2604)": "9281/24", "(7, 2605)": "-8123927/14688", "(7, 2606)": "260903/2448", "(7, 2607)": "7277383/29376", "(7, 2608)": "-1757/48", "(7, 2609)": "-2303/288", "(7, 2610)": "-2123447/2304", "(7, 2611)": "11326405/5184", "(7, 2612)": "533647/192", "(7, 2613)": "-9381413/4608", "(7, 2614)": "-7345/68", "(7, 2615)": "15265565/29376", "(7, 2616)": "39/2", "(7, 2617)": "-22", "(7, 2618)": "-227/2", "(7, 2619)": "58709/1224", "(7, 2620)": "44/3", "(7, 2621)": "-39/2", "(7, 2622)": "303/4", "(7, 2623)": "73823/459", "(7, 2624)": "630403/3672", "(7, 2625)": "65527/432", "(7, 2626)": "13345/432", "(7, 2627)": "-2614409/2304", "(7, 2628)": "2746519/3456", "(7, 2629)": "138467/1836", "(7, 2631)": "-16621/408", "(7, 2632)": "16/3", "(7, 2633)": "-1475627/2448", "(7, 2634)": "23797/11016", "(7, 2635)": "-132491/918", "(7, 2636)": "-945211/5508", "(7, 2637)": "499795/7344", "(7, 2638)": "-703315/3672", "(7, 2639)": "-948091/14688", "(7, 2640)": "-30398/1377", "(7, 2641)": "-1938901/6912", "(7, 2642)": "778140379/705024", "(7, 2643)": "2497181/1728", "(7, 2644)": "-1807685/2304", "(7, 2645)": "-1831979/14688", "(7, 2646)": "1654819/11016", "(7, 2648)": "1741/153", "(7, 2650)": "-2123/17", "(7, 2651)": "-398165/3672", "(7, 2652)": "473/4", "(7, 2654)": "501569/1224", "(7, 2655)": "-20/3", "(7, 2656)": "4684633/22032", "(7, 2657)": "-998749/2448", "(7, 2658)": "25342/153", "(7, 2659)": "9193771/22032", "(7, 2660)": "-1/3", "(7, 2661)": "66", "(7, 2663)": "-2312653/3672", "(7, 2664)": "54215/1224", "(7, 2665)": "1853009/4896", "(7, 2666)": "21067/204", "(7, 2667)": "-170015/1224", "(7, 2668)": "11552081/44064", "(7, 2669)": "-3043753/33048", "(7, 2670)": "135911/3672", "(7, 2671)": "8316067/88128", "(7, 2672)": "-60467/1224", "(7, 2673)": "67325/3264", "(7, 2674)": "25579693/44064", "(7, 2675)": "-137493565/132192", "(7, 2676)": "8", "(7, 2677)": "-97982/153", "(7, 2678)": "-5", "(7, 2679)": "8133/17", "(7, 2680)": "1786801/3672", "(7, 2681)": "-22", "(7, 2683)": "259717/1836", "(7, 2684)": "1013/48", "(7, 2685)": "161/18", "(7, 2686)": "-569/16", "(7, 2687)": "-1526215/3672", "(7, 2688)": "8/3", "(7, 2689)": "44", "(7, 2691)": "-312655/1836", "(7, 2692)": "120973/7344", "(7, 2693)": "6614099/22032", "(7, 2694)": "31789/408", "(7, 2695)": "-756077/9792", "(7, 2696)": "-289/72", "(7, 2697)": "312947/7344", "(7, 2698)": "1477/16", "(7, 2699)": "15487/576", "(7, 2700)": "3437609/7344", "(7, 2701)": "-7238765/14688", "(7, 2702)": "7", "(7, 2703)": "-811/4", "(7, 2704)": "-17", "(7, 2705)": "108725/918", "(7, 2706)": "85321/204", "(7, 2707)": "-7", "(7, 2709)": "47983/432", "(7, 2710)": "31/4", "(7, 2711)": "871/12", "(7, 2712)": "-146552/459", "(7, 2713)": "7/3", "(7, 2715)": "235/6", "(7, 2716)": "-64/3", "(7, 2717)": "47057/432", "(7, 2718)": "27217/162", "(7, 2719)": "-785/72", "(7, 2720)": "-1927/108", "(7, 2721)": "-727/72", "(7, 2722)": "61/18", "(7, 2723)": "-259945/544", "(7, 2724)": "-54260695/88128", "(7, 2725)": "-1315/12", "(7, 2726)": "-6", "(7, 2727)": "-3", "(7, 2728)": "1439/4", "(7, 2729)": "4", "(7, 2730)": "-124/27", "(7, 2731)": "-16", "(7, 2732)": "-459385/5508", "(7, 2733)": "1501/48", "(7, 2734)": "1224811/22032", "(7, 2735)": "-7/8", "(7, 2736)": "-2209/108", "(7, 2737)": "-64/9", "(7, 2738)": "-5200541/44064", "(7, 2739)": "13484203/176256", "(7, 2740)": "3031/48", "(7, 2741)": "-4433/576", "(7, 2742)": "-5748725/11016", "(7, 2743)": "-74776315/528768", "(7, 2744)": "-51/4", "(7, 2746)": "-347/8", "(7, 2747)": "-17/4", "(7, 2748)": "-14470/81", "(7, 2749)": "-7327/108", "(7, 2750)": "17/2", "(7, 2751)": "4026101/3456", "(7, 2752)": "-11545/2592", "(7, 2753)": "64", "(7, 2754)": "-11", "(7, 2755)": "8941/108", "(7, 2756)": "10498171/3456", "(7, 2757)": "-14238857/4608", "(7, 2758)": "10542931/22032", "(7, 2759)": "16234079/176256", "(7, 2760)": "-1847/12", "(7, 2761)": "28", "(7, 2762)": "45/8", "(7, 2764)": "-1025737/3672", "(7, 2765)": "260/3", "(7, 2766)": "-251/8", "(7, 2767)": "50879/1224", "(7, 2768)": "-1", "(7, 2772)": "130409/7344", "(7, 2773)": "3127/306", "(7, 2774)": "-231/4", "(7, 2775)": "47", "(7, 2776)": "301/12", "(7, 2777)": "-20", "(7, 2778)": "247/4", "(7, 2779)": "-91/4", "(7, 2780)": "2/3", "(7, 2781)": "-3547/408", "(7, 2783)": "235/2", "(7, 2784)": "-2209/36", "(7, 2785)": "19", "(7, 2786)": "2827/51", "(7, 2787)": "-3", "(7, 2788)": "408785/3672", "(7, 2789)": "1790611/5508", "(7, 2790)": "-9", "(7, 2791)": "24", "(7, 2792)": "13/4", "(7, 2793)": "8", "(7, 2795)": "13/2", "(7, 2796)": "-13/4", "(7, 2797)": "13/4", "(7, 2798)": "-13", "(7, 2799)": "11/3", "(7, 2800)": "7/6", "(7, 2801)": "-418/9", "(7, 2802)": "-3481/72", "(7, 2803)": "-130/9", "(7, 2804)": "-247/24", "(7, 2805)": "3/2", "(7, 2806)": "22/3", "(7, 2807)": "-11/3", "(7, 2808)": "11/3", "(7, 2809)": "-44/3", "(7, 2810)": "7/3", "(7, 2811)": "-7/6", "(7, 2812)": "55/6", "(7, 2813)": "-14/3", "(7, 2814)": "-785/36", "(7, 2815)": "-98/3", "(7, 2816)": "-197/36", "(7, 2817)": "3", "(7, 2818)": "887/72", "(7, 2819)": "451/24", "(7, 2820)": "-3/2", "(7, 2821)": "3419/72", "(7, 2822)": "3/2", "(7, 2823)": "-6", "(7, 2825)": "-8", "(7, 2832)": "-13", "(7, 2833)": "-8", "(7, 2835)": "-65/4", "(7, 2836)": "-13/2", "(7, 2837)": "-13/4", "(7, 2838)": "-13/4", "(7, 2840)": "-44/3", "(7, 2841)": "-14/3", "(7, 2842)": "-712/9", "(7, 2843)": "-1991/18", "(7, 2844)": "520/9", "(7, 2845)": "247/6", "(7, 2846)": "-6", "(7, 2847)": "2024/27", "(7, 2848)": "4213/108", "(7, 2849)": "260/9", "(7, 2850)": "-247/12", "(7, 2852)": "-55/3", "(7, 2853)": "-22/3", "(7, 2854)": "-11/3", "(7, 2855)": "-11/3", "(7, 2858)": "-8", "(7, 2859)": "-35/6", "(7, 2860)": "-7/3", "(7, 2861)": "-55/6", "(7, 2862)": "-7/6", "(7, 2864)": "-17161/216", "(7, 2865)": "718/9", "(7, 2866)": "3161/72", "(7, 2867)": "-15/2", "(7, 2868)": "-2356/27", "(7, 2869)": "98/3", "(7, 2870)": "-605/36", "(7, 2872)": "260/9", "(7, 2873)": "247/12", "(7, 2874)": "-3", "(7, 2875)": "17/8", "(7, 2876)": "17/8", "(7, 2877)": "-1339/72", "(7, 2878)": "-3/2", "(7, 2879)": "-221/36", "(7, 2880)": "-3/2", "(7, 2882)": "16/3", "(7, 2883)": "-7661/102", "(7, 2884)": "6403/204", "(7, 2885)": "-197/16", "(7, 2886)": "2525059/6912", "(7, 2887)": "-48925/384", "(7, 2888)": "8695/102", "(7, 2889)": "8133/34", "(7, 2890)": "-23617/204", "(7, 2892)": "-5/16", "(7, 2893)": "-137/6", "(7, 2894)": "-73367/204", "(7, 2895)": "367895/1836", "(7, 2896)": "17/12", "(7, 2897)": "-89/6", "(7, 2898)": "24", "(7, 2899)": "41845/918", "(7, 2900)": "51/16", "(7, 2901)": "4/3", "(7, 2902)": "209/48", "(7, 2903)": "-5455337/14688", "(7, 2904)": "-197/16", "(7, 2905)": "197/8", "(7, 2906)": "17/16", "(7, 2907)": "1169051/1728", "(7, 2908)": "-39/4", "(7, 2909)": "-7/16", "(7, 2910)": "9", "(7, 2911)": "-113/6", "(7, 2912)": "277/24", "(7, 2913)": "-171/16", "(7, 2914)": "-9285791/6912", "(7, 2915)": "1963705/1152", "(7, 2916)": "-71/12", "(7, 2917)": "77/3", "(7, 2918)": "-31/2", "(7, 2919)": "5793/136", "(7, 2920)": "13/8", "(7, 2921)": "389275/576", "(7, 2922)": "-24237/128", "(7, 2923)": "18937/204", "(7, 2927)": "22/3", "(7, 2928)": "-88/3", "(7, 2930)": "-23923/204", "(7, 2931)": "5/2", "(7, 2932)": "59/6", "(7, 2933)": "13/2", "(7, 2934)": "-24807/68", "(7, 2935)": "-588539/3672", "(7, 2936)": "17/6", "(7, 2938)": "-91/12", "(7, 2939)": "29305/72", "(7, 2940)": "259463/7344", "(7, 2941)": "119/6", "(7, 2942)": "-319/12", "(7, 2943)": "91/6", "(7, 2944)": "-20217/68", "(7, 2945)": "129/16", "(7, 2946)": "-13/2", "(7, 2947)": "593/48", "(7, 2948)": "1639079/7344", "(7, 2949)": "51/8", "(7, 2950)": "79/12", "(7, 2951)": "19/4", "(7, 2952)": "210523/544", "(7, 2953)": "-45/16", "(7, 2954)": "-405/4", "(7, 2955)": "3/2", "(7, 2956)": "-197/16", "(7, 2957)": "51/8", "(7, 2958)": "17/16", "(7, 2959)": "180047/384", "(7, 2960)": "-205/12", "(7, 2961)": "-28985/1728", "(7, 2963)": "23/6", "(7, 2964)": "-853/48", "(7, 2965)": "299291/1224", "(7, 2966)": "46/3", "(7, 2967)": "11/6", "(7, 2968)": "1409/612", "(7, 2969)": "-8447/612", "(7, 2970)": "-79607/1836", "(7, 2971)": "67/12", "(7, 2972)": "7/12", "(7, 2973)": "-16/3", "(7, 2974)": "68/3", "(7, 2975)": "-225425/3672", "(7, 2976)": "15041/144", "(7, 2977)": "-889/18", "(7, 2978)": "-1793/48", "(7, 2979)": "17/4", "(7, 2980)": "-1631/144", "(7, 2981)": "541/48", "(7, 2982)": "3/4", "(7, 2983)": "33535/32", "(7, 2984)": "-3637/306", "(7, 2985)": "11507/612", "(7, 2986)": "-123823/612", "(7, 2987)": "5/2", "(7, 2989)": "736243/7344", "(7, 2990)": "-27943/153", "(7, 2991)": "-1480787/7344", "(7, 2992)": "-52379/1224", "(7, 2993)": "77/6", "(7, 2994)": "-427313/7344", "(7, 2995)": "-462311/3672", "(7, 2996)": "1103/1224", "(7, 2997)": "631897/2448", "(7, 2998)": "3/2", "(7, 3000)": "-3/2", "(7, 3001)": "31/2", "(7, 3002)": "37903/918", "(7, 3003)": "-11905/204", "(7, 3004)": "7/12", "(7, 3005)": "-23/6", "(7, 3006)": "21/2", "(7, 3007)": "812693/3672", "(7, 3008)": "-35437/432", "(7, 3009)": "-523/9", "(7, 3010)": "-4099/144", "(7, 3011)": "3363/34", "(7, 3012)": "-16567/216", "(7, 3013)": "-499/18", "(7, 3014)": "239/12", "(7, 3015)": "6641/68", "(7, 3016)": "334697/14688", "(7, 3017)": "-247/48", "(7, 3018)": "444449/4896", "(7, 3019)": "380495/14688", "(7, 3020)": "197/24", "(7, 3021)": "440777/4896", "(7, 3022)": "-465419/864", "(7, 3023)": "25289/288", "(7, 3024)": "26959/192", "(7, 3025)": "1389139/14688", "(7, 3026)": "2977/1224", "(7, 3027)": "-35471/1836", "(7, 3028)": "-5/3", "(7, 3030)": "52715/408", "(7, 3031)": "979/12", "(7, 3032)": "-64605/136", "(7, 3033)": "3/2", "(7, 3034)": "5/3", "(7, 3035)": "13/2", "(7, 3036)": "-7/2", "(7, 3037)": "-448805/2448", "(7, 3038)": "-15", "(7, 3039)": "110183/1296", "(7, 3040)": "-48733/272", "(7, 3041)": "-287915/3672", "(7, 3042)": "90295/459", "(7, 3043)": "37/6", "(7, 3045)": "-3/2", "(7, 3046)": "-60271/102", "(7, 3047)": "12446/51", "(7, 3048)": "17345/136", "(7, 3049)": "17059/51", "(7, 3050)": "979/24", "(7, 3051)": "-37567/408", "(7, 3052)": "11/2", "(7, 3053)": "-37/6", "(7, 3054)": "22/3", "(7, 3055)": "-24297/68", "(7, 3056)": "7", "(7, 3057)": "13/2", "(7, 3058)": "1/6", "(7, 3059)": "-24535/68", "(7, 3060)": "-7866611/44064", "(7, 3061)": "-15/2", "(7, 3062)": "-2334109/14688", "(7, 3063)": "-559961/1632", "(7, 3065)": "-13031239/44064", "(7, 3066)": "-31/16", "(7, 3067)": "-314897/4896", "(7, 3068)": "-1/12", "(7, 3069)": "-3850423/44064", "(7, 3070)": "-40771/459", "(7, 3071)": "-596861/1836", "(7, 3072)": "51/8", "(7, 3073)": "-23/9", "(7, 3074)": "159/8", "(7, 3075)": "-4457/72", "(7, 3077)": "-383/16", "(7, 3080)": "1", "(7, 3081)": "-101/3", "(7, 3082)": "7/4", "(7, 3083)": "25/18", "(7, 3084)": "31/6", "(7, 3085)": "687935/7344", "(7, 3086)": "7/4", "(7, 3087)": "1/9", "(7, 3088)": "-5/6", "(7, 3089)": "7541/408", "(7, 3090)": "-17345/272", "(7, 3091)": "-553/16", "(7, 3092)": "-52035/272", "(7, 3093)": "-15611/272", "(7, 3094)": "281/16", "(7, 3095)": "-52613/272", "(7, 3096)": "1045/24", "(7, 3097)": "-227029/816", "(7, 3098)": "25/3", "(7, 3099)": "-155153/816", "(7, 3100)": "-839/24", "(7, 3101)": "-4847/24", "(7, 3102)": "-209/12", "(7, 3103)": "-315/16", "(7, 3104)": "87/16", "(7, 3105)": "-1/4", "(7, 3106)": "-8", "(7, 3107)": "83/16", "(7, 3108)": "-65/3", "(7, 3109)": "-271/16", "(7, 3110)": "3/4", "(7, 3111)": "-17/8", "(7, 3112)": "-17/8", "(7, 3113)": "27/16", "(7, 3114)": "1015/72", "(7, 3115)": "-2", "(7, 3116)": "401/36", "(7, 3117)": "-5/2", "(7, 3118)": "3", "(7, 3119)": "-69/16", "(7, 3120)": "-35/16", "(7, 3121)": "-6449663/44064", "(7, 3122)": "-3/2", "(7, 3123)": "137/12", "(7, 3124)": "936349/14688", "(7, 3125)": "197/24", "(7, 3126)": "18981089/44064", "(7, 3129)": "127/6", "(7, 3130)": "11/3", "(7, 3131)": "19189/1836", "(7, 3132)": "13/2", "(7, 3133)": "16", "(7, 3135)": "13", "(7, 3136)": "-13/2", "(7, 3137)": "13/2", "(7, 3138)": "-13/2", "(7, 3142)": "39/2", "(7, 3143)": "22/3", "(7, 3144)": "7/3", "(7, 3145)": "3655/54", "(7, 3146)": "10603/54", "(7, 3147)": "-2587/36", "(7, 3148)": "403/18", "(7, 3149)": "3", "(7, 3151)": "-256/9", "(7, 3152)": "44/3", "(7, 3153)": "-22/3", "(7, 3154)": "22/3", "(7, 3155)": "-22/3", "(7, 3156)": "22", "(7, 3157)": "14/3", "(7, 3158)": "-7/3", "(7, 3159)": "55/3", "(7, 3160)": "-7/3", "(7, 3164)": "7", "(7, 3165)": "-329/2", "(7, 3166)": "-3899/36", "(7, 3167)": "337/36", "(7, 3168)": "6", "(7, 3171)": "316/27", "(7, 3172)": "887/36", "(7, 3173)": "149/6", "(7, 3174)": "-3", "(7, 3176)": "5791/108", "(7, 3177)": "923/18", "(7, 3178)": "3", "(7, 3180)": "-260/3", "(7, 3181)": "-3", "(7, 3183)": "-247/4", "(7, 3184)": "9", "(7, 3185)": "-62", "(7, 3186)": "179/3", "(7, 3187)": "-17447/204", "(7, 3188)": "171/8", "(7, 3189)": "2314459/1728", "(7, 3190)": "-436079/216", "(7, 3191)": "-8950/51", "(7, 3192)": "22", "(7, 3194)": "2123/17", "(7, 3195)": "39/2", "(7, 3197)": "23617/102", "(7, 3198)": "-5", "(7, 3199)": "5/8", "(7, 3200)": "53", "(7, 3201)": "73367/102", "(7, 3202)": "44", "(7, 3203)": "5", "(7, 3204)": "-8133/17", "(7, 3205)": "-44/3", "(7, 3206)": "-691969/1836", "(7, 3207)": "-34/3", "(7, 3208)": "319/6", "(7, 3209)": "-217/4", "(7, 3210)": "3093/136", "(7, 3212)": "-22", "(7, 3213)": "17", "(7, 3214)": "-400681/1836", "(7, 3215)": "3/8", "(7, 3216)": "31/3", "(7, 3217)": "-53/24", "(7, 3218)": "8264651/7344", "(7, 3219)": "-39/2", "(7, 3220)": "3", "(7, 3221)": "-1439/4", "(7, 3222)": "121/4", "(7, 3223)": "-15", "(7, 3224)": "-41/8", "(7, 3225)": "96", "(7, 3226)": "17/4", "(7, 3227)": "-657703/432", "(7, 3228)": "205/6", "(7, 3229)": "-39/2", "(7, 3230)": "-45/8", "(7, 3232)": "-44/3", "(7, 3233)": "-451/24", "(7, 3235)": "-22", "(7, 3236)": "-47", "(7, 3237)": "-301/12", "(7, 3239)": "3", "(7, 3240)": "-408785/3672", "(7, 3241)": "-233807/612", "(7, 3242)": "-92/3", "(7, 3243)": "-454241/3672", "(7, 3244)": "533303/3672", "(7, 3245)": "14567/306", "(7, 3246)": "-711077/1836", "(7, 3247)": "97982/153", "(7, 3248)": "398165/3672", "(7, 3249)": "22", "(7, 3250)": "-13877/102", "(7, 3251)": "-7/6", "(7, 3252)": "32/3", "(7, 3253)": "-202/3", "(7, 3254)": "-46804/459", "(7, 3255)": "811/4", "(7, 3256)": "2123/17", "(7, 3257)": "7", "(7, 3258)": "-9841/36", "(7, 3259)": "567/4", "(7, 3260)": "2285/72", "(7, 3261)": "2938/17", "(7, 3263)": "6", "(7, 3264)": "124/27", "(7, 3265)": "-274415/7344", "(7, 3266)": "-541/24", "(7, 3267)": "437105/2448", "(7, 3270)": "7327/108", "(7, 3271)": "-1013639/1728", "(7, 3272)": "-358589/2448", "(7, 3274)": "-28", "(7, 3275)": "398165/3672", "(7, 3276)": "-260/3", "(7, 3277)": "-10895/306", "(7, 3279)": "-247/4", "(7, 3280)": "-2521/51", "(7, 3281)": "9", "(7, 3282)": "24569/51", "(7, 3283)": "17345/68", "(7, 3284)": "-17345/68", "(7, 3285)": "979/12", "(7, 3286)": "-4601/204", "(7, 3287)": "4/3", "(7, 3288)": "-110", "(7, 3290)": "-8133/17", "(7, 3291)": "-85321/204", "(7, 3292)": "14", "(7, 3293)": "2/3", "(7, 3294)": "58/3", "(7, 3295)": "-24297/34", "(7, 3296)": "-26/3", "(7, 3297)": "-4", "(7, 3298)": "8318125/22032", "(7, 3299)": "-10", "(7, 3300)": "-1895305/7344", "(7, 3301)": "5", "(7, 3302)": "-4631/324", "(7, 3303)": "-29159/1224", "(7, 3304)": "10686853/22032", "(7, 3305)": "-10", "(7, 3306)": "-22", "(7, 3307)": "-855635/1224", "(7, 3308)": "-18949/108", "(7, 3309)": "2", "(7, 3310)": "-22", "(7, 3311)": "20", "(7, 3312)": "-4/3", "(7, 3313)": "142661/306", "(7, 3315)": "-419488/1377", "(7, 3316)": "7/2", "(7, 3317)": "49/9", "(7, 3318)": "68/3", "(7, 3319)": "624899/3672", "(7, 3320)": "-17/3", "(7, 3322)": "-1637/12", "(7, 3323)": "15611/136", "(7, 3324)": "-179/8", "(7, 3325)": "-52613/136", "(7, 3326)": "17", "(7, 3327)": "17/4", "(7, 3328)": "-1045/12", "(7, 3329)": "227573/408", "(7, 3330)": "-7", "(7, 3332)": "-85321/204", "(7, 3333)": "-671/6", "(7, 3335)": "22", "(7, 3337)": "-301/12", "(7, 3338)": "-4/3", "(7, 3339)": "899/4", "(7, 3341)": "-552605/3672", "(7, 3342)": "-311/6", "(7, 3343)": "-281/8", "(7, 3344)": "63/8", "(7, 3345)": "51/4", "(7, 3346)": "3", "(7, 3347)": "320/9", "(7, 3348)": "-3853/36", "(7, 3349)": "73/3", "(7, 3350)": "208/3", "(7, 3351)": "-4", "(7, 3352)": "-37/8", "(7, 3353)": "239/4", "(7, 3355)": "-61/3", "(7, 3356)": "6", "(7, 3357)": "-1175/6", "(7, 3358)": "-137/6", "(7, 3359)": "192991/3672", "(7, 3360)": "51/4", "(7, 3361)": "-45/8", "(7, 3362)": "14470/81", "(7, 3364)": "-47", "(7, 3367)": "3", "(7, 3368)": "11045/108", "(7, 3369)": "-27827/612", "(7, 3370)": "239/4", "(7, 3371)": "22", "(7, 3372)": "20", "(7, 3373)": "-19", "(7, 3374)": "-6", "(7, 3375)": "-1790611/5508", "(7, 3376)": "-13", "(7, 3377)": "13/2", "(7, 3378)": "-13/2", "(7, 3379)": "13/2", "(7, 3385)": "-13/2", "(7, 3386)": "13/2", "(7, 3390)": "13/2", "(7, 3391)": "-44/3", "(7, 3392)": "22/3", "(7, 3393)": "-22/3", "(7, 3394)": "22/3", "(7, 3395)": "-14/3", "(7, 3396)": "7/3", "(7, 3397)": "-7/3", "(7, 3398)": "7/3", "(7, 3399)": "2321/18", "(7, 3400)": "196/3", "(7, 3401)": "605/18", "(7, 3402)": "-6", "(7, 3403)": "-887/36", "(7, 3404)": "-149/6", "(7, 3405)": "3", "(7, 3406)": "-299/36", "(7, 3407)": "-3", "(7, 3408)": "3", "(7, 3409)": "-22/3", "(7, 3410)": "22/3", "(7, 3411)": "22/3", "(7, 3413)": "-7/3", "(7, 3414)": "7/3", "(7, 3416)": "7/3", "(7, 3417)": "17/4", "(7, 3418)": "-17/4", "(7, 3419)": "-571/36", "(7, 3420)": "-3", "(7, 3421)": "3", "(7, 3422)": "-17/4", "(7, 3423)": "3", "(7, 3426)": "7/3", "(7, 3427)": "-13", "(7, 3428)": "-22/3", "(7, 3429)": "2123/17", "(7, 3430)": "27", "(7, 3431)": "-5/3", "(7, 3432)": "9", "(7, 3433)": "-39/4", "(7, 3434)": "9/2", "(7, 3435)": "-29/6", "(7, 3436)": "-6369/34", "(7, 3437)": "197/8", "(7, 3440)": "-1269743/1728", "(7, 3441)": "73/6", "(7, 3442)": "14/3", "(7, 3443)": "-24637/51", "(7, 3445)": "14/3", "(7, 3446)": "24399/34", "(7, 3450)": "-22/3", "(7, 3452)": "22/3", "(7, 3454)": "2", "(7, 3455)": "-43/3", "(7, 3456)": "-608987/3672", "(7, 3457)": "-51/4", "(7, 3458)": "17/4", "(7, 3459)": "8/3", "(7, 3461)": "331/12", "(7, 3464)": "-51/8", "(7, 3465)": "-67/6", "(7, 3467)": "5/8", "(7, 3471)": "22/3", "(7, 3472)": "-3", "(7, 3474)": "1015/12", "(7, 3475)": "-979/12", "(7, 3476)": "-5851/102", "(7, 3477)": "-11", "(7, 3478)": "28/3", "(7, 3479)": "-28/3", "(7, 3480)": "-2", "(7, 3481)": "440777/3672", "(7, 3484)": "8077/612", "(7, 3485)": "-82766/459", "(7, 3486)": "21109/108", "(7, 3487)": "-7/2", "(7, 3488)": "7/3", "(7, 3489)": "-7/3", "(7, 3491)": "-58/3", "(7, 3492)": "-979/12", "(7, 3493)": "871/12", "(7, 3494)": "469/12", "(7, 3495)": "281/8", "(7, 3496)": "-9/2", "(7, 3497)": "287/36", "(7, 3498)": "1", "(7, 3499)": "-1", "(7, 3500)": "-197/12", "(7, 3501)": "-440777/2448", "(7, 3503)": "-7057/612", "(7, 3504)": "13/3", "(7, 3505)": "19/3", "(7, 3506)": "-17345/68", "(7, 3508)": "-979/12", "(7, 3509)": "-19/3", "(7, 3510)": "979/12", "(7, 3511)": "-3", "(7, 3512)": "-31/3", "(7, 3513)": "2", "(7, 3514)": "-3", "(7, 3515)": "10", "(7, 3516)": "381415/2448", "(7, 3518)": "68996/459", "(7, 3519)": "-13/3", "(7, 3520)": "-13/3", "(7, 3522)": "52035/136", "(7, 3523)": "979/12", "(7, 3524)": "17/4", "(7, 3525)": "3", "(7, 3526)": "-1", "(8, 16)": "33/2", "(8, 23)": "-9/2", "(8, 27)": "59/8", "(8, 29)": "33/4", "(8, 31)": "-1673/156", "(8, 37)": "277/156", "(8, 40)": "9/2", "(8, 41)": "27/4", "(8, 46)": "-27/4", "(8, 50)": "-33/2", "(8, 51)": "-9/2", "(8, 77)": "815/78", "(8, 80)": "-27/4", "(8, 81)": "-39/4", "(8, 88)": "27/4", "(8, 93)": "33/4", "(8, 95)": "111/16", "(8, 96)": "27/8", "(8, 99)": "9/16", "(8, 104)": "-33/16", "(8, 105)": "-99/16", "(8, 107)": "-3/8", "(8, 108)": "-27/32", "(8, 111)": "-15/32", "(8, 113)": "3/32", "(8, 114)": "-9/8", "(8, 115)": "-45/8", "(8, 117)": "9/16", "(8, 119)": "1", "(8, 122)": "1", "(8, 124)": "16", "(8, 126)": "12", "(8, 129)": "3", "(8, 130)": "7/8", "(8, 131)": "33/32", "(8, 132)": "-1", "(8, 133)": "65/32", "(8, 134)": "3", "(8, 135)": "-11/32", "(8, 137)": "11/8", "(8, 142)": "27/5", "(8, 143)": "-15/2", "(8, 144)": "-15/8", "(8, 145)": "-35/2", "(8, 146)": "-15/16", "(8, 147)": "-1/16", "(8, 148)": "5/2", "(8, 149)": "89/48", "(8, 150)": "27/8", "(8, 151)": "1/3", "(8, 152)": "-4/3", "(8, 154)": "17/2", "(8, 155)": "-5/3", "(8, 156)": "-33/16", "(8, 157)": "-9/16", "(8, 158)": "-109/24", "(8, 159)": "3/4", "(8, 160)": "-24", "(8, 161)": "9/4", "(8, 162)": "39/8", "(8, 163)": "-27/8", "(8, 166)": "-27/4", "(8, 168)": "51/4", "(8, 170)": "-3", "(8, 171)": "15/4", "(8, 172)": "3/4", "(8, 173)": "-4", "(8, 174)": "-31/8", "(8, 175)": "4", "(8, 176)": "11/8", "(8, 178)": "47/8", "(8, 180)": "25/8", "(8, 184)": "27/4", "(8, 186)": "-51/8", "(8, 195)": "3", "(8, 197)": "-3/8", "(8, 198)": "31/8", "(8, 199)": "-4", "(8, 203)": "4", "(8, 204)": "-12", "(8, 205)": "-4", "(8, 207)": "33/2", "(8, 208)": "9/2", "(8, 209)": "33/4", "(8, 212)": "27/8", "(8, 213)": "33/2", "(8, 214)": "27/4", "(8, 216)": "71/8", "(8, 218)": "-9/4", "(8, 219)": "11/8", "(8, 224)": "3", "(8, 225)": "-4", "(8, 226)": "27/8", "(8, 228)": "-9/4", "(8, 231)": "3", "(8, 232)": "-15/8", "(8, 233)": "4", "(8, 234)": "9/4", "(8, 235)": "-4", "(8, 239)": "9/4", "(8, 241)": "-51/8", "(8, 243)": "-3", "(8, 244)": "-15/8", "(8, 245)": "-3/8", "(8, 247)": "-9/4", "(8, 248)": "4", "(8, 251)": "33/4", "(8, 255)": "-16", "(8, 256)": "11/240", "(8, 257)": "-57/16", "(8, 258)": "-25/4", "(8, 259)": "-111/16", "(8, 260)": "9/4", "(8, 261)": "-9/80", "(8, 262)": "-7/2", "(8, 263)": "5/24", "(8, 264)": "-27/8", "(8, 265)": "7/32", "(8, 266)": "-1", "(8, 267)": "1/8", "(8, 268)": "1/2", "(8, 269)": "-2/3", "(8, 270)": "-27/8", "(8, 271)": "6", "(8, 272)": "169/32", "(8, 273)": "-47/48", "(8, 274)": "-75/32", "(8, 275)": "53/24", "(8, 276)": "153/16", "(8, 277)": "-1181/96", "(8, 278)": "57/16", "(8, 279)": "1/2", "(8, 280)": "-23/16", "(8, 281)": "23/12", "(8, 282)": "27/8", "(8, 285)": "27/4", "(8, 286)": "-4", "(8, 287)": "-31/8", "(8, 288)": "27/4", "(8, 290)": "15/16", "(8, 291)": "5/8", "(8, 292)": "5/16", "(8, 293)": "39/16", "(8, 294)": "-3", "(8, 296)": "-3", "(8, 297)": "-43/16", "(8, 298)": "-19/8", "(8, 299)": "-3/16", "(8, 300)": "-3/16", "(8, 301)": "3/32", "(8, 303)": "9/4", "(8, 304)": "-21/16", "(8, 306)": "-63/32", "(8, 307)": "15/8", "(8, 308)": "-33/16", "(8, 309)": "3/32", "(8, 311)": "9/2", "(8, 312)": "-111/16", "(8, 314)": "-27/32", "(8, 315)": "-39/16", "(8, 316)": "-33/16", "(8, 317)": "-1", "(8, 319)": "53/32", "(8, 320)": "43/32", "(8, 321)": "-15/32", "(8, 322)": "3/8", "(8, 323)": "1", "(8, 324)": "-5/2", "(8, 326)": "53/32", "(8, 327)": "43/32", "(8, 328)": "-15/32", "(8, 329)": "3/16", "(8, 330)": "-5/2", "(8, 332)": "-3/2", "(8, 333)": "-1/2", "(8, 334)": "13/2", "(8, 335)": "-2", "(8, 336)": "-5", "(8, 337)": "1/2", "(8, 338)": "3/2", "(8, 339)": "-27/8", "(8, 340)": "9/16", "(8, 341)": "-27/16", "(8, 343)": "39/8", "(8, 344)": "-9/4", "(8, 345)": "45/8", "(8, 346)": "33/8", "(8, 347)": "33/32", "(8, 348)": "-15/16", "(8, 349)": "15/16", "(8, 350)": "-99/16", "(8, 351)": "33/32", "(8, 352)": "3/4", "(8, 353)": "3/4", "(8, 354)": "-99/16", "(8, 355)": "1", "(8, 357)": "3", "(8, 358)": "1", "(8, 360)": "3", "(8, 361)": "21/16", "(8, 362)": "4", "(8, 363)": "3/8", "(8, 364)": "7/2", "(8, 365)": "-1/2", "(8, 366)": "5/2", "(8, 368)": "17/8", "(8, 369)": "7/2", "(8, 370)": "-19/8", "(8, 371)": "3/8", "(8, 372)": "-3/8", "(8, 373)": "25/8", "(8, 374)": "-3/16", "(8, 376)": "-9/2", "(8, 377)": "75/8", "(8, 379)": "27/16", "(8, 380)": "3", "(8, 381)": "33/8", "(8, 385)": "-27/4", "(8, 388)": "2", "(8, 390)": "-53/16", "(8, 391)": "-43/16", "(8, 392)": "15/16", "(8, 393)": "-3/4", "(8, 394)": "-2", "(8, 396)": "31/8", "(8, 397)": "-4", "(8, 398)": "6", "(8, 399)": "-5", "(8, 400)": "-2", "(8, 402)": "4", "(8, 403)": "39/4", "(8, 404)": "9/2", "(8, 405)": "-27/2", "(8, 406)": "33/4", "(8, 408)": "-9/2", "(8, 409)": "33/16", "(8, 410)": "-3/8", "(8, 411)": "15/4", "(8, 412)": "-99/8", "(8, 413)": "-27/8", "(8, 414)": "-27/4", "(8, 415)": "-9/4", "(8, 416)": "-2", "(8, 418)": "6", "(8, 421)": "3", "(8, 422)": "-39/8", "(8, 423)": "-8", "(8, 424)": "-27/8", "(8, 427)": "9/4", "(8, 428)": "4", "(8, 429)": "9/4", "(8, 430)": "5", "(8, 434)": "-9/4", "(8, 436)": "-9/4", "(8, 443)": "-5/4", "(8, 444)": "-5/8", "(8, 445)": "-21/8", "(8, 446)": "21/8", "(8, 447)": "-21/8", "(8, 448)": "21/8", "(8, 450)": "3/8", "(8, 453)": "9/16", "(8, 454)": "-3/4", "(8, 459)": "-39/4", "(8, 460)": "9/8", "(8, 461)": "27/8", "(8, 462)": "-33/4", "(8, 463)": "9/8", "(8, 464)": "-9/8", "(8, 465)": "99/8", "(8, 468)": "9/8", "(8, 470)": "-2", "(8, 471)": "2", "(8, 472)": "5", "(8, 475)": "-33/16", "(8, 476)": "21/8", "(8, 477)": "-21/8", "(8, 479)": "3/8", "(8, 480)": "2", "(8, 481)": "-2", "(8, 482)": "4", "(8, 484)": "2", "(8, 485)": "-1", "(8, 486)": "-2", "(8, 487)": "-9/8", "(8, 488)": "9/8", "(8, 489)": "-9/8", "(8, 491)": "-3/2", "(8, 493)": "-6", "(8, 494)": "-2", "(9, 89)": "-1/2", "(9, 103)": "-1/2", "(9, 106)": "1/2", "(9, 108)": "1/4", "(9, 111)": "1/12", "(9, 112)": "1/6", "(9, 113)": "5/12", "(9, 137)": "-1/2", "(9, 142)": "12/5", "(9, 143)": "-3", "(9, 144)": "-3/4", "(9, 145)": "49/8", "(9, 146)": "1/24", "(9, 147)": "-13/12", "(9, 148)": "1", "(9, 150)": "-1/12", "(9, 155)": "1/6", "(9, 157)": "7/12", "(9, 159)": "1/3", "(9, 160)": "3", "(9, 161)": "1", "(9, 162)": "-3", "(9, 168)": "-4/3", "(9, 169)": "-1/2", "(9, 171)": "-2/3", "(9, 177)": "1", "(9, 186)": "2/3", "(9, 187)": "1/2", "(9, 221)": "1/2", "(9, 232)": "1/3", "(9, 241)": "2/3", "(9, 244)": "1/3", "(9, 256)": "11/540", "(9, 257)": "-5/12", "(9, 258)": "-3/4", "(9, 259)": "7/4", "(9, 261)": "-1/20", "(9, 264)": "3/4", "(9, 265)": "-31/36", "(9, 275)": "1/24", "(9, 277)": "1/36", "(9, 278)": "-3/4", "(9, 279)": "5/12", "(9, 284)": "1/2", "(9, 289)": "-1/4", "(9, 294)": "1/4", "(9, 295)": "-1/2", "(9, 300)": "1", "(9, 301)": "-1/12", "(9, 305)": "1/4", "(9, 306)": "1/4", "(9, 307)": "-1/6", "(9, 309)": "5/12", "(9, 314)": "1/4", "(9, 315)": "-1/3", "(9, 321)": "1/12", "(9, 322)": "-1/2", "(9, 328)": "1/12", "(9, 329)": "-1/2", "(9, 359)": "1/4", "(9, 361)": "-1/3", "(9, 363)": "-1/6", "(9, 367)": "1", "(9, 372)": "-1", "(9, 374)": "-5/6", "(9, 378)": "1", "(9, 379)": "-1/2", "(9, 380)": "1/3", "(9, 384)": "-1/2", "(9, 392)": "-1/6", "(9, 393)": "1", "(9, 417)": "-1/2", "(9, 419)": "-1/2", "(9, 422)": "2/3", "(9, 440)": "1/2", "(9, 441)": "1/2", "(9, 442)": "-1/2", "(9, 446)": "-1/2", "(9, 449)": "-1/2", "(9, 452)": "-1/2", "(9, 453)": "-1/2", "(9, 454)": "2/3", "(9, 467)": "-1/2", "(9, 478)": "1/2", "(9, 479)": "1/3", "(10, 98)": "1/2", "(10, 99)": "-1/2", "(10, 103)": "-1", "(10, 106)": "1", "(10, 107)": "-1/3", "(10, 108)": "3/4", "(10, 111)": "7/12", "(10, 112)": "1/3", "(10, 113)": "5/12", "(10, 116)": "-1/2", "(10, 117)": "1/2", "(10, 126)": "-4/3", "(10, 130)": "1", "(10, 131)": "-1/2", "(10, 135)": "1/3", "(10, 137)": "-1/3", "(10, 143)": "-7", "(10, 144)": "-7/4", "(10, 145)": "343/24", "(10, 146)": "1/36", "(10, 147)": "-5/2", "(10, 148)": "7/3", "(10, 149)": "-11/9", "(10, 150)": "-1/6", "(10, 154)": "2/9", "(10, 155)": "1/3", "(10, 157)": "5/3", "(10, 160)": "7", "(10, 162)": "-7", "(10, 168)": "-10/3", "(10, 169)": "-1", "(10, 170)": "1/3", "(10, 171)": "-8/3", "(10, 174)": "1/3", "(10, 176)": "-4/3", "(10, 178)": "-1", "(10, 179)": "1", "(10, 180)": "-1/3", "(10, 186)": "5/3", "(10, 187)": "1", "(10, 195)": "-1/3", "(10, 198)": "-1/3", "(10, 216)": "-4/3", "(10, 219)": "-4/3", "(10, 221)": "1", "(10, 231)": "-1/3", "(10, 232)": "4/3", "(10, 241)": "5/3", "(10, 243)": "1/3", "(10, 244)": "4/3", "(10, 257)": "-5/6", "(10, 258)": "-23/12", "(10, 259)": "4", "(10, 263)": "2/9", "(10, 264)": "3/2", "(10, 265)": "-67/36", "(10, 267)": "1/36", "(10, 272)": "1/3", "(10, 273)": "-7/18", "(10, 274)": "1/3", "(10, 275)": "-13/36", "(10, 277)": "7/36", "(10, 278)": "-3", "(10, 279)": "1", "(10, 284)": "1", "(10, 287)": "1/3", "(10, 290)": "1/3", "(10, 291)": "1/6", "(10, 292)": "1/6", "(10, 293)": "-1/3", "(10, 294)": "1/3", "(10, 295)": "-1/2", "(10, 296)": "2/3", "(10, 297)": "5/6", "(10, 298)": "5/6", "(10, 299)": "-1/6", "(10, 300)": "4/3", "(10, 301)": "5/12", "(10, 306)": "3/4", "(10, 307)": "-7/6", "(10, 309)": "5/12", "(10, 313)": "-1/2", "(10, 314)": "3/4", "(10, 315)": "-1/3", "(10, 319)": "-1/3", "(10, 320)": "-1/3", "(10, 321)": "7/12", "(10, 322)": "-1", "(10, 326)": "-1/3", "(10, 327)": "-1/3", "(10, 328)": "1/12", "(10, 329)": "-1", "(10, 347)": "-1/2", "(10, 348)": "1/6", "(10, 349)": "-1/6", "(10, 351)": "-1/2", "(10, 352)": "1/6", "(10, 353)": "1/6", "(10, 356)": "1/2", "(10, 361)": "-5/6", "(10, 363)": "-2/3", "(10, 367)": "1", "(10, 368)": "-1", "(10, 369)": "1/3", "(10, 370)": "1/3", "(10, 371)": "1/3", "(10, 372)": "-4/3", "(10, 373)": "-1/3", "(10, 374)": "-5/6", "(10, 378)": "1", "(10, 379)": "-3/2", "(10, 380)": "7/3", "(10, 384)": "-1", "(10, 390)": "2/3", "(10, 391)": "2/3", "(10, 392)": "-7/6", "(10, 393)": "2", "(10, 396)": "-1/3", "(10, 409)": "-1", "(10, 410)": "2/3", "(10, 411)": "-2/3", "(10, 419)": "-1", "(10, 422)": "5/3", "(10, 443)": "-1/3", "(10, 444)": "-1/3", "(10, 445)": "2/3", "(10, 446)": "-2/3", "(10, 447)": "2/3", "(10, 448)": "-2/3", "(10, 450)": "-2/3", "(10, 453)": "-3/2", "(10, 454)": "2/3", "(10, 475)": "1", "(10, 476)": "-2/3", "(10, 477)": "2/3", "(10, 479)": "4/3", "(10, 491)": "-1/3", "(11, 16)": "-22/3", "(11, 23)": "-22/3", "(11, 27)": "-11/9", "(11, 29)": "-11/3", "(11, 31)": "-236/117", "(11, 37)": "-314/117", "(11, 41)": "-3", "(11, 46)": "3", "(11, 50)": "22/3", "(11, 51)": "-22/3", "(11, 75)": "22/3", "(11, 77)": "-386/117", "(11, 80)": "3", "(11, 81)": "13/3", "(11, 88)": "-3", "(11, 89)": "1/2", "(11, 93)": "-11/3", "(11, 95)": "-37/12", "(11, 96)": "-3/2", "(11, 98)": "1/2", "(11, 99)": "-1/4", "(11, 101)": "-1/2", "(11, 102)": "-5/2", "(11, 103)": "-1/2", "(11, 104)": "11/12", "(11, 105)": "11/4", "(11, 106)": "2", "(11, 107)": "1/6", "(11, 108)": "7/8", "(11, 111)": "13/24", "(11, 112)": "2/3", "(11, 113)": "11/24", "(11, 114)": "1/2", "(11, 115)": "5/2", "(11, 116)": "-1", "(11, 117)": "-1/4", "(11, 119)": "-2/3", "(11, 124)": "-32/3", "(11, 126)": "-16/3", "(11, 129)": "-19/4", "(11, 130)": "1/6", "(11, 131)": "-7/8", "(11, 132)": "15/4", "(11, 133)": "-25/24", "(11, 134)": "-35/12", "(11, 135)": "19/24", "(11, 136)": "11/3", "(11, 137)": "-2/3", "(11, 140)": "3/2", "(11, 142)": "-36/5", "(11, 143)": "-6", "(11, 144)": "-3/2", "(11, 145)": "49/4", "(11, 146)": "5/6", "(11, 147)": "-25/12", "(11, 148)": "2", "(11, 149)": "-77/36", "(11, 150)": "-5/2", "(11, 152)": "-1/9", "(11, 154)": "-34/9", "(11, 155)": "17/3", "(11, 156)": "11/12", "(11, 157)": "19/12", "(11, 158)": "52/9", "(11, 159)": "-1", "(11, 160)": "9", "(11, 161)": "-3", "(11, 162)": "-15/2", "(11, 163)": "3/2", "(11, 166)": "3", "(11, 168)": "-29/3", "(11, 169)": "-2", "(11, 170)": "4/3", "(11, 171)": "5/3", "(11, 172)": "-1", "(11, 173)": "17/3", "(11, 174)": "11/6", "(11, 175)": "-8/3", "(11, 176)": "-13/6", "(11, 178)": "-19/6", "(11, 180)": "-11/6", "(11, 184)": "-3", "(11, 186)": "29/6", "(11, 187)": "2", "(11, 189)": "1", "(11, 190)": "1", "(11, 195)": "-4/3", "(11, 197)": "1/2", "(11, 198)": "-11/6", "(11, 199)": "8/3", "(11, 203)": "-14/3", "(11, 204)": "35/3", "(11, 205)": "10", "(11, 207)": "-22/3", "(11, 208)": "-2", "(11, 209)": "-11/3", "(11, 212)": "-3/2", "(11, 213)": "-22/3", "(11, 214)": "-3", "(11, 216)": "-9/2", "(11, 218)": "1", "(11, 219)": "-13/6", "(11, 221)": "2", "(11, 223)": "-3", "(11, 224)": "-1", "(11, 225)": "10", "(11, 226)": "-3/2", "(11, 228)": "1", "(11, 231)": "-4/3", "(11, 232)": "-5/6", "(11, 233)": "-17/3", "(11, 234)": "-1", "(11, 235)": "8/3", "(11, 239)": "-1", "(11, 241)": "29/6", "(11, 243)": "4/3", "(11, 244)": "-5/6", "(11, 245)": "1/2", "(11, 246)": "-1", "(11, 248)": "-8/3", "(11, 251)": "-11/3", "(11, 255)": "43/3", "(11, 256)": "-11/180", "(11, 257)": "1/3", "(11, 258)": "-11/2", "(11, 259)": "13/4", "(11, 261)": "3/20", "(11, 262)": "1", "(11, 263)": "7/18", "(11, 264)": "13/2", "(11, 265)": "-433/72", "(11, 267)": "7/36", "(11, 268)": "-1/3", "(11, 269)": "25/9", "(11, 270)": "3/2", "(11, 271)": "-8/3", "(11, 272)": "-53/24", "(11, 273)": "1/4", "(11, 274)": "109/24", "(11, 275)": "-67/18", "(11, 276)": "-17/4", "(11, 277)": "377/72", "(11, 278)": "-13/4", "(11, 279)": "-1/4", "(11, 280)": "7/3", "(11, 281)": "-28/9", "(11, 282)": "-3/2", "(11, 284)": "2", "(11, 285)": "-3", "(11, 286)": "17/3", "(11, 287)": "11/6", "(11, 289)": "3/4", "(11, 290)": "1/12", "(11, 292)": "1/12", "(11, 293)": "-13/12", "(11, 294)": "13/12", "(11, 296)": "5/3", "(11, 297)": "7/4", "(11, 298)": "5/3", "(11, 299)": "1/12", "(11, 300)": "7/12", "(11, 301)": "11/24", "(11, 302)": "-1", "(11, 303)": "-1", "(11, 304)": "7/12", "(11, 306)": "11/8", "(11, 307)": "-11/6", "(11, 308)": "11/12", "(11, 309)": "11/24", "(11, 310)": "3/4", "(11, 311)": "-2", "(11, 312)": "37/12", "(11, 313)": "-1", "(11, 314)": "7/8", "(11, 315)": "13/12", "(11, 316)": "11/12", "(11, 317)": "2/3", "(11, 319)": "-7/8", "(11, 320)": "-19/24", "(11, 321)": "13/24", "(11, 322)": "-1", "(11, 323)": "-2/3", "(11, 324)": "5/3", "(11, 326)": "-7/8", "(11, 327)": "-19/24", "(11, 328)": "13/24", "(11, 329)": "-3/4", "(11, 330)": "5/3", "(11, 331)": "-3", "(11, 332)": "7/2", "(11, 333)": "-11/12", "(11, 334)": "-13/3", "(11, 335)": "7/2", "(11, 336)": "19/3", "(11, 337)": "13/6", "(11, 338)": "5/6", "(11, 339)": "3/2", "(11, 340)": "-1/4", "(11, 341)": "3/4", "(11, 343)": "-13/6", "(11, 344)": "1", "(11, 345)": "-5/2", "(11, 346)": "-11/6", "(11, 347)": "-7/8", "(11, 348)": "5/12", "(11, 349)": "-5/12", "(11, 350)": "11/4", "(11, 351)": "-7/8", "(11, 352)": "-1/3", "(11, 353)": "-1/3", "(11, 354)": "11/4", "(11, 355)": "-15/4", "(11, 356)": "1", "(11, 357)": "-19/4", "(11, 358)": "-11/4", "(11, 360)": "-19/4", "(11, 361)": "-17/12", "(11, 362)": "-43/12", "(11, 363)": "-11/6", "(11, 364)": "-13/4", "(11, 365)": "1/3", "(11, 366)": "-5/3", "(11, 368)": "-3/2", "(11, 369)": "-1", "(11, 370)": "7/6", "(11, 371)": "-1/6", "(11, 372)": "1/6", "(11, 373)": "-11/6", "(11, 374)": "-11/12", "(11, 375)": "2", "(11, 376)": "2", "(11, 377)": "-25/6", "(11, 378)": "1", "(11, 379)": "-7/4", "(11, 380)": "-1/3", "(11, 381)": "-11/6", "(11, 384)": "-2", "(11, 385)": "3", "(11, 386)": "1", "(11, 387)": "1", "(11, 388)": "-4/3", "(11, 390)": "7/4", "(11, 391)": "19/12", "(11, 392)": "-13/12", "(11, 393)": "2", "(11, 394)": "4/3", "(11, 396)": "-11/6", "(11, 397)": "7", "(11, 398)": "-9", "(11, 399)": "-8/3", "(11, 400)": "5", "(11, 402)": "-14/3", "(11, 403)": "-13/3", "(11, 404)": "-2", "(11, 405)": "6", "(11, 406)": "-11/3", "(11, 408)": "2", "(11, 409)": "-7/4", "(11, 410)": "1/6", "(11, 411)": "-5/3", "(11, 412)": "11/2", "(11, 413)": "3/2", "(11, 414)": "3", "(11, 415)": "1", "(11, 416)": "11/2", "(11, 417)": "1", "(11, 418)": "-19/2", "(11, 419)": "-2", "(11, 420)": "-3", "(11, 421)": "-1", "(11, 422)": "35/6", "(11, 423)": "43/6", "(11, 424)": "3/2", "(11, 427)": "-1", "(11, 428)": "-17/3", "(11, 429)": "-1", "(11, 430)": "-10/3", "(11, 434)": "1", "(11, 435)": "-1", "(11, 440)": "-1/2", "(11, 441)": "-1/2", "(11, 442)": "-1/2", "(11, 444)": "-1/6", "(11, 445)": "7/6", "(11, 446)": "-2/3", "(11, 447)": "7/6", "(11, 448)": "-7/6", "(11, 449)": "1/2", "(11, 450)": "-1/6", "(11, 452)": "1/2", "(11, 453)": "-7/4", "(11, 454)": "5/6", "(11, 456)": "-1/2", "(11, 457)": "-1/2", "(11, 458)": "-1/2", "(11, 459)": "13/3", "(11, 460)": "-1/2", "(11, 461)": "-3/2", "(11, 462)": "11/3", "(11, 463)": "-1/2", "(11, 464)": "1/2", "(11, 465)": "-11/2", "(11, 466)": "1/2", "(11, 470)": "4/3", "(11, 471)": "-4/3", "(11, 472)": "-10/3", "(11, 475)": "7/4", "(11, 476)": "-7/6", "(11, 477)": "7/6", "(11, 478)": "-1/2", "(11, 479)": "2/3", "(11, 480)": "-4/3", "(11, 481)": "4/3", "(11, 482)": "-4", "(11, 483)": "1/2", "(11, 484)": "7/6", "(11, 485)": "-3", "(11, 486)": "4/3", "(11, 487)": "1/2", "(11, 488)": "-1/2", "(11, 489)": "1/2", "(11, 491)": "2/3", "(11, 492)": "-1/2", "(11, 493)": "19/2", "(11, 494)": "4/3", "(12, 23)": "9/4", "(12, 27)": "-85/36", "(12, 29)": "-8/3", "(12, 31)": "631/702", "(12, 37)": "-23957/2808", "(12, 40)": "-7/2", "(12, 41)": "3/8", "(12, 45)": "16/3", "(12, 46)": "-107/24", "(12, 51)": "9/4", "(12, 64)": "16/3", "(12, 75)": "5/4", "(12, 77)": "7733/1404", "(12, 80)": "-3/8", "(12, 81)": "-13/24", "(12, 84)": "-5/4", "(12, 85)": "5/4", "(12, 86)": "-16/3", "(12, 88)": "107/24", "(12, 89)": "-1/4", "(12, 93)": "-29/12", "(12, 95)": "-31/48", "(12, 96)": "-9/8", "(12, 101)": "-1/4", "(12, 102)": "1/2", "(12, 103)": "1/4", "(12, 104)": "29/48", "(12, 105)": "29/16", "(12, 106)": "1/4", "(12, 107)": "5/4", "(12, 108)": "13/16", "(12, 111)": "7/16", "(12, 112)": "-11/12", "(12, 113)": "-5/48", "(12, 115)": "9/4", "(12, 116)": "11/8", "(12, 117)": "-13/8", "(12, 119)": "-25/36", "(12, 124)": "-100/9", "(12, 126)": "-8", "(12, 129)": "-115/48", "(12, 130)": "-13/12", "(12, 131)": "-9/16", "(12, 132)": "121/144", "(12, 133)": "-131/48", "(12, 134)": "-35/16", "(12, 135)": "17/48", "(12, 136)": "5/12", "(12, 137)": "-2/3", "(12, 139)": "1/4", "(12, 140)": "1/8", "(12, 141)": "-1/4", "(12, 142)": "12/5", "(12, 143)": "1/6", "(12, 144)": "5/12", "(12, 145)": "349/72", "(12, 146)": "751/432", "(12, 147)": "-17/18", "(12, 148)": "-5/9", "(12, 149)": "-11/8", "(12, 150)": "-5/4", "(12, 152)": "173/216", "(12, 154)": "-21/8", "(12, 155)": "55/72", "(12, 156)": "1/8", "(12, 157)": "1/3", "(12, 158)": "271/54", "(12, 159)": "1/3", "(12, 160)": "83/6", "(12, 161)": "1", "(12, 162)": "-55/12", "(12, 163)": "11/4", "(12, 166)": "5/4", "(12, 168)": "-11/3", "(12, 169)": "9/4", "(12, 170)": "2", "(12, 171)": "-7/2", "(12, 172)": "-7/6", "(12, 173)": "109/36", "(12, 174)": "37/12", "(12, 175)": "-25/9", "(12, 176)": "-11/12", "(12, 178)": "-53/12", "(12, 180)": "-37/12", "(12, 184)": "-5/4", "(12, 186)": "31/12", "(12, 187)": "-9/4", "(12, 190)": "1/2", "(12, 195)": "-2", "(12, 197)": "7/12", "(12, 198)": "-37/12", "(12, 199)": "25/9", "(12, 203)": "-109/36", "(12, 204)": "35/4", "(12, 205)": "121/36", "(12, 207)": "-43/12", "(12, 208)": "-5/4", "(12, 209)": "-29/12", "(12, 210)": "3/2", "(12, 212)": "-11/4", "(12, 213)": "-43/12", "(12, 215)": "1", "(12, 216)": "-77/12", "(12, 218)": "1/2", "(12, 219)": "-11/12", "(12, 221)": "-9/4", "(12, 224)": "-1/2", "(12, 225)": "121/36", "(12, 226)": "-11/4", "(12, 231)": "-2", "(12, 232)": "7/4", "(12, 233)": "-109/36", "(12, 234)": "-1/2", "(12, 235)": "25/9", "(12, 241)": "13/12", "(12, 243)": "2", "(12, 244)": "7/4", "(12, 245)": "7/12", "(12, 248)": "-25/9", "(12, 251)": "-29/12", "(12, 255)": "415/36", "(12, 256)": "11/540", "(12, 257)": "7/8", "(12, 258)": "5/18", "(12, 259)": "31/6", "(12, 261)": "-1/20", "(12, 262)": "13/6", "(12, 263)": "1/4", "(12, 264)": "1/4", "(12, 265)": "119/72", "(12, 267)": "11/36", "(12, 268)": "-17/36", "(12, 269)": "17/27", "(12, 270)": "5/4", "(12, 271)": "-23/24", "(12, 272)": "5/6", "(12, 273)": "-77/72", "(12, 274)": "43/36", "(12, 275)": "-751/432", "(12, 276)": "-25/8", "(12, 277)": "1031/216", "(12, 278)": "-1/6", "(12, 279)": "-71/72", "(12, 280)": "139/72", "(12, 281)": "-139/54", "(12, 282)": "-11/4", "(12, 284)": "-9/4", "(12, 285)": "-5/4", "(12, 286)": "109/36", "(12, 287)": "37/12", "(12, 288)": "-3", "(12, 289)": "3/8", "(12, 290)": "-17/24", "(12, 291)": "-11/12", "(12, 292)": "5/24", "(12, 293)": "-7/8", "(12, 294)": "17/8", "(12, 295)": "1/4", "(12, 296)": "11/6", "(12, 297)": "49/24", "(12, 298)": "11/12", "(12, 299)": "3/8", "(12, 300)": "3/8", "(12, 301)": "-5/48", "(12, 302)": "3/8", "(12, 303)": "-5/8", "(12, 304)": "31/48", "(12, 305)": "1/2", "(12, 306)": "1/16", "(12, 307)": "1/24", "(12, 308)": "29/48", "(12, 309)": "-5/48", "(12, 310)": "3/8", "(12, 311)": "1/8", "(12, 312)": "31/48", "(12, 313)": "11/8", "(12, 314)": "13/16", "(12, 315)": "1/12", "(12, 316)": "35/48", "(12, 317)": "25/36", "(12, 319)": "-71/48", "(12, 320)": "-17/48", "(12, 321)": "7/16", "(12, 322)": "-1/3", "(12, 323)": "-25/36", "(12, 324)": "67/36", "(12, 325)": "-1/8", "(12, 326)": "-71/48", "(12, 327)": "-17/48", "(12, 328)": "7/16", "(12, 329)": "-1/24", "(12, 330)": "125/72", "(12, 331)": "-1/8", "(12, 332)": "25/24", "(12, 333)": "2/9", "(12, 334)": "-167/36", "(12, 335)": "14/9", "(12, 336)": "67/18", "(12, 337)": "-61/72", "(12, 338)": "-17/24", "(12, 339)": "9/8", "(12, 341)": "-5/4", "(12, 342)": "1/8", "(12, 343)": "-2/3", "(12, 344)": "9/8", "(12, 345)": "1/4", "(12, 346)": "-4/3", "(12, 347)": "-9/16", "(12, 348)": "5/4", "(12, 349)": "-5/4", "(12, 350)": "29/16", "(12, 351)": "-9/16", "(12, 352)": "-1/8", "(12, 353)": "3/8", "(12, 354)": "29/16", "(12, 355)": "-121/144", "(12, 356)": "-11/8", "(12, 357)": "-115/48", "(12, 358)": "-121/144", "(12, 360)": "-115/48", "(12, 361)": "-5/4", "(12, 362)": "-415/144", "(12, 363)": "-7/8", "(12, 364)": "-383/144", "(12, 365)": "25/72", "(12, 366)": "-125/72", "(12, 367)": "-1/2", "(12, 368)": "-7/12", "(12, 369)": "-7/3", "(12, 370)": "11/12", "(12, 371)": "-3/4", "(12, 372)": "5/4", "(12, 373)": "-37/12", "(12, 374)": "5/24", "(12, 375)": "-3/4", "(12, 376)": "7/2", "(12, 377)": "-31/24", "(12, 378)": "-11/4", "(12, 379)": "-21/8", "(12, 380)": "-25/12", "(12, 381)": "-29/24", "(12, 384)": "9/4", "(12, 385)": "5/4", "(12, 387)": "1/2", "(12, 388)": "-25/18", "(12, 390)": "71/24", "(12, 391)": "17/24", "(12, 392)": "-7/8", "(12, 393)": "2/3", "(12, 394)": "25/18", "(12, 396)": "-37/12", "(12, 397)": "28/9", "(12, 398)": "-59/12", "(12, 399)": "161/36", "(12, 400)": "65/36", "(12, 402)": "-109/36", "(12, 403)": "-4/3", "(12, 404)": "-9/4", "(12, 405)": "1", "(12, 406)": "-29/12", "(12, 408)": "5/4", "(12, 409)": "-9/8", "(12, 410)": "-3/2", "(12, 411)": "-9/4", "(12, 412)": "29/8", "(12, 413)": "11/4", "(12, 415)": "1/2", "(12, 416)": "121/72", "(12, 417)": "1/2", "(12, 418)": "-115/24", "(12, 419)": "9/4", "(12, 421)": "-1/2", "(12, 422)": "7/2", "(12, 423)": "415/72", "(12, 424)": "11/4", "(12, 428)": "-109/36", "(12, 429)": "-1/2", "(12, 430)": "-125/36", "(12, 440)": "-1/4", "(12, 441)": "-1/4", "(12, 442)": "-1/4", "(12, 443)": "11/6", "(12, 444)": "-5/12", "(12, 445)": "5/4", "(12, 446)": "-1", "(12, 447)": "5/4", "(12, 448)": "-5/4", "(12, 449)": "1/4", "(12, 450)": "-3/4", "(12, 452)": "1/4", "(12, 453)": "-3/8", "(12, 454)": "7/12", "(12, 456)": "-1/4", "(12, 457)": "1/4", "(12, 458)": "-1/4", "(12, 459)": "7/3", "(12, 460)": "-1", "(12, 461)": "-5/2", "(12, 462)": "13/6", "(12, 465)": "-29/8", "(12, 466)": "-1/4", "(12, 467)": "-1/2", "(12, 468)": "5/4", "(12, 470)": "25/18", "(12, 471)": "-25/18", "(12, 472)": "-67/18", "(12, 474)": "1/4", "(12, 475)": "9/8", "(12, 476)": "-5/4", "(12, 477)": "5/4", "(12, 478)": "-1/4", "(12, 479)": "-1/2", "(12, 480)": "-25/18", "(12, 481)": "25/18", "(12, 482)": "-28/9", "(12, 483)": "1/4", "(12, 484)": "-41/36", "(12, 485)": "19/36", "(12, 486)": "25/18", "(12, 488)": "-1", "(12, 489)": "1", "(12, 491)": "1/4", "(12, 492)": "1/4", "(12, 493)": "115/24", "(12, 494)": "25/18", "(13, 23)": "7/2", "(13, 27)": "-65/72", "(13, 29)": "-19/24", "(13, 31)": "877/468", "(13, 37)": "-1453/234", "(13, 40)": "-9/4", "(13, 41)": "-3/8", "(13, 45)": "19/12", "(13, 46)": "-59/24", "(13, 51)": "7/2", "(13, 64)": "19/12", "(13, 75)": "-5/4", "(13, 77)": "1405/468", "(13, 80)": "3/8", "(13, 81)": "13/24", "(13, 84)": "5/4", "(13, 85)": "-5/4", "(13, 86)": "-19/12", "(13, 88)": "59/24", "(13, 89)": "1/4", "(13, 93)": "5/12", "(13, 95)": "7/48", "(13, 96)": "1/8", "(13, 99)": "-1/8", "(13, 100)": "3", "(13, 102)": "9/4", "(13, 103)": "-1/4", "(13, 104)": "-5/48", "(13, 105)": "-5/16", "(13, 106)": "-3", "(13, 107)": "2/3", "(13, 108)": "9/8", "(13, 111)": "1/2", "(13, 112)": "-1", "(13, 113)": "1/12", "(13, 114)": "-1/4", "(13, 115)": "1/2", "(13, 116)": "13/8", "(13, 117)": "-5/4", "(13, 119)": "-7/12", "(13, 124)": "-28/3", "(13, 126)": "-22/3", "(13, 129)": "1/16", "(13, 130)": "-5/6", "(13, 131)": "-7/8", "(13, 132)": "-1/16", "(13, 133)": "-61/24", "(13, 134)": "-55/48", "(13, 135)": "1/8", "(13, 136)": "-29/12", "(13, 137)": "-5/4", "(13, 139)": "-1/4", "(13, 140)": "-9/8", "(13, 141)": "1/4", "(13, 142)": "-12/5", "(13, 143)": "-17/6", "(13, 144)": "-1/3", "(13, 145)": "395/36", "(13, 146)": "11/8", "(13, 147)": "-73/36", "(13, 148)": "4/9", "(13, 149)": "-77/36", "(13, 150)": "5/24", "(13, 152)": "101/72", "(13, 154)": "-11/72", "(13, 155)": "-13/8", "(13, 156)": "-2/3", "(13, 157)": "7/6", "(13, 158)": "73/18", "(13, 159)": "-1/3", "(13, 160)": "46/3", "(13, 161)": "-1", "(13, 162)": "-41/6", "(13, 163)": "2", "(13, 166)": "-1/4", "(13, 168)": "-2/3", "(13, 169)": "5/2", "(13, 170)": "11/6", "(13, 171)": "-17/2", "(13, 172)": "-2/3", "(13, 173)": "13/12", "(13, 174)": "8/3", "(13, 175)": "-7/3", "(13, 176)": "-1", "(13, 178)": "-31/6", "(13, 180)": "-8/3", "(13, 184)": "1/4", "(13, 186)": "1/3", "(13, 187)": "-5/2", "(13, 190)": "-1/2", "(13, 195)": "-11/6", "(13, 197)": "1/3", "(13, 198)": "-8/3", "(13, 199)": "7/3", "(13, 202)": "3/2", "(13, 203)": "-13/12", "(13, 204)": "55/12", "(13, 205)": "-5/4", "(13, 207)": "7/12", "(13, 208)": "1/4", "(13, 209)": "5/12", "(13, 212)": "-2", "(13, 213)": "7/12", "(13, 216)": "-7", "(13, 218)": "-1/2", "(13, 219)": "-1", "(13, 221)": "-5/2", "(13, 222)": "1", "(13, 224)": "1/2", "(13, 225)": "-5/4", "(13, 226)": "-2", "(13, 231)": "-11/6", "(13, 232)": "5", "(13, 233)": "-13/12", "(13, 234)": "1/2", "(13, 235)": "7/3", "(13, 241)": "1/3", "(13, 243)": "11/6", "(13, 244)": "7/2", "(13, 245)": "1/3", "(13, 248)": "-7/3", "(13, 251)": "5/12", "(13, 255)": "83/12", "(13, 256)": "-11/540", "(13, 257)": "1/12", "(13, 258)": "7/18", "(13, 259)": "83/12", "(13, 261)": "1/20", "(13, 262)": "5/3", "(13, 263)": "7/18", "(13, 264)": "-23/8", "(13, 265)": "571/144", "(13, 267)": "1/4", "(13, 268)": "1/3", "(13, 269)": "-13/36", "(13, 270)": "-1/4", "(13, 271)": "5/24", "(13, 272)": "97/48", "(13, 273)": "-49/18", "(13, 274)": "1/16", "(13, 275)": "-1/12", "(13, 277)": "253/144", "(13, 278)": "-23/12", "(13, 279)": "-5/72", "(13, 280)": "37/24", "(13, 281)": "-37/18", "(13, 282)": "-2", "(13, 284)": "-5/2", "(13, 285)": "1/4", "(13, 286)": "13/12", "(13, 287)": "8/3", "(13, 288)": "-3", "(13, 289)": "-3/8", "(13, 290)": "-1/4", "(13, 291)": "-1", "(13, 292)": "3/4", "(13, 293)": "-1/12", "(13, 294)": "41/24", "(13, 295)": "-1/4", "(13, 296)": "2", "(13, 297)": "11/4", "(13, 298)": "1", "(13, 299)": "7/12", "(13, 300)": "7/12", "(13, 301)": "1/12", "(13, 302)": "9/8", "(13, 303)": "1/8", "(13, 304)": "-7/48", "(13, 305)": "3/8", "(13, 306)": "9/8", "(13, 307)": "-29/24", "(13, 308)": "-5/48", "(13, 309)": "1/12", "(13, 311)": "-1/8", "(13, 312)": "-7/48", "(13, 313)": "13/8", "(13, 314)": "3/8", "(13, 315)": "-37/24", "(13, 316)": "-11/48", "(13, 317)": "7/12", "(13, 319)": "-15/8", "(13, 320)": "-1/8", "(13, 321)": "1/2", "(13, 322)": "-7/12", "(13, 323)": "-7/12", "(13, 324)": "4/3", "(13, 325)": "1/8", "(13, 326)": "-15/8", "(13, 327)": "-1/8", "(13, 328)": "1/2", "(13, 329)": "-5/12", "(13, 330)": "35/24", "(13, 331)": "9/8", "(13, 332)": "3/8", "(13, 333)": "-23/24", "(13, 334)": "-11/3", "(13, 335)": "1/2", "(13, 336)": "5/3", "(13, 337)": "-1/24", "(13, 338)": "-53/24", "(13, 339)": "-1/8", "(13, 340)": "3/8", "(13, 341)": "-1/8", "(13, 342)": "-1/8", "(13, 343)": "1/6", "(13, 344)": "3/8", "(13, 345)": "-1/2", "(13, 346)": "1/3", "(13, 347)": "-7/8", "(13, 348)": "19/24", "(13, 349)": "-19/24", "(13, 350)": "-5/16", "(13, 351)": "-7/8", "(13, 352)": "1/24", "(13, 353)": "-11/24", "(13, 354)": "-5/16", "(13, 355)": "1/16", "(13, 356)": "-13/8", "(13, 357)": "1/16", "(13, 358)": "1/16", "(13, 359)": "7/8", "(13, 360)": "1/16", "(13, 361)": "-7/8", "(13, 362)": "-83/48", "(13, 363)": "3/8", "(13, 364)": "-21/16", "(13, 365)": "7/24", "(13, 366)": "-35/24", "(13, 367)": "1/2", "(13, 368)": "-4/3", "(13, 369)": "-3/2", "(13, 370)": "1", "(13, 371)": "-7/6", "(13, 372)": "2/3", "(13, 373)": "-8/3", "(13, 374)": "-1/6", "(13, 375)": "-9/4", "(13, 376)": "-1/2", "(13, 377)": "7/24", "(13, 378)": "-9/4", "(13, 379)": "-13/4", "(13, 380)": "41/12", "(13, 381)": "5/24", "(13, 384)": "5/2", "(13, 385)": "-1/4", "(13, 387)": "-1/2", "(13, 388)": "-7/6", "(13, 390)": "15/4", "(13, 391)": "1/4", "(13, 392)": "-1", "(13, 393)": "7/6", "(13, 394)": "7/6", "(13, 396)": "-8/3", "(13, 397)": "1", "(13, 398)": "5/4", "(13, 399)": "47/12", "(13, 400)": "-5/4", "(13, 402)": "-13/12", "(13, 403)": "1/3", "(13, 404)": "-3/4", "(13, 405)": "1", "(13, 406)": "5/12", "(13, 408)": "-1/4", "(13, 409)": "-7/4", "(13, 410)": "-19/12", "(13, 411)": "-5/12", "(13, 412)": "-5/8", "(13, 413)": "2", "(13, 415)": "-1/2", "(13, 416)": "-1/8", "(13, 417)": "-5/4", "(13, 418)": "1/8", "(13, 419)": "5/2", "(13, 421)": "1/2", "(13, 422)": "-1/4", "(13, 423)": "83/24", "(13, 424)": "2", "(13, 428)": "-13/12", "(13, 429)": "1/2", "(13, 430)": "-35/12", "(13, 440)": "1/4", "(13, 441)": "1/4", "(13, 442)": "1/4", "(13, 443)": "2", "(13, 444)": "-3/2", "(13, 445)": "2/3", "(13, 446)": "-11/12", "(13, 447)": "2/3", "(13, 448)": "-2/3", "(13, 449)": "-1/4", "(13, 450)": "-7/6", "(13, 452)": "-1/4", "(13, 453)": "-1", "(13, 454)": "5/6", "(13, 457)": "-1", "(13, 458)": "1", "(13, 459)": "-1/3", "(13, 460)": "1/4", "(13, 461)": "1/4", "(13, 462)": "-1/6", "(13, 463)": "-1/4", "(13, 464)": "1/4", "(13, 465)": "5/8", "(13, 467)": "-3/4", "(13, 468)": "5/4", "(13, 470)": "7/6", "(13, 471)": "-7/6", "(13, 472)": "-8/3", "(13, 474)": "-1/4", "(13, 475)": "7/4", "(13, 476)": "-2/3", "(13, 477)": "2/3", "(13, 478)": "1/4", "(13, 480)": "-7/6", "(13, 481)": "7/6", "(13, 483)": "-1", "(13, 484)": "-11/3", "(13, 485)": "11/4", "(13, 486)": "7/6", "(13, 487)": "-1/4", "(13, 488)": "1/4", "(13, 489)": "-1/4", "(13, 491)": "5/12", "(13, 493)": "-1/8", "(13, 494)": "7/6", "(14, 16)": "-11/3", "(14, 23)": "1", "(14, 27)": "-59/36", "(14, 29)": "-11/6", "(14, 31)": "2767/1404", "(14, 37)": "97/351", "(14, 40)": "-1", "(14, 41)": "-3/4", "(14, 46)": "3/4", "(14, 50)": "11/3", "(14, 51)": "1", "(14, 77)": "-1051/702", "(14, 80)": "3/4", "(14, 81)": "13/12", "(14, 88)": "-3/4", "(14, 93)": "-1/2", "(14, 95)": "-1", "(14, 96)": "-1/2", "(14, 105)": "1/2", "(14, 107)": "1/3", "(14, 108)": "3/4", "(14, 111)": "1/4", "(14, 113)": "11/12", "(14, 115)": "1", "(14, 117)": "-1/2", "(14, 119)": "1/9", "(14, 120)": "1/2", "(14, 123)": "-1/2", "(14, 124)": "-56/9", "(14, 126)": "-8/3", "(14, 129)": "-11/12", "(14, 130)": "-1/3", "(14, 131)": "-1/4", "(14, 132)": "11/36", "(14, 133)": "-11/12", "(14, 134)": "-19/12", "(14, 135)": "1/12", "(14, 136)": "-1/3", "(14, 137)": "-1/3", "(14, 139)": "-1", "(14, 142)": "-24/5", "(14, 143)": "-20/3", "(14, 144)": "-5/3", "(14, 145)": "148/9", "(14, 146)": "17/108", "(14, 147)": "-37/18", "(14, 148)": "20/9", "(14, 149)": "-11/18", "(14, 150)": "-1/2", "(14, 152)": "37/54", "(14, 154)": "-11/9", "(14, 155)": "11/18", "(14, 156)": "1/6", "(14, 157)": "3/2", "(14, 158)": "283/108", "(14, 159)": "-2/3", "(14, 160)": "26/3", "(14, 161)": "-2", "(14, 162)": "-23/3", "(14, 163)": "1", "(14, 166)": "1", "(14, 168)": "-16/3", "(14, 170)": "2/3", "(14, 171)": "-2", "(14, 172)": "-4/3", "(14, 173)": "17/9", "(14, 174)": "1", "(14, 175)": "-14/9", "(14, 176)": "-1/3", "(14, 178)": "-5/3", "(14, 180)": "-1", "(14, 184)": "-1", "(14, 186)": "8/3", "(14, 195)": "-2/3", "(14, 197)": "2/3", "(14, 198)": "-1", "(14, 199)": "14/9", "(14, 203)": "-17/9", "(14, 204)": "13/3", "(14, 205)": "11/9", "(14, 207)": "-2", "(14, 208)": "-1", "(14, 209)": "-1/2", "(14, 212)": "-1", "(14, 213)": "-2", "(14, 214)": "-1", "(14, 216)": "-7/3", "(14, 219)": "-1/3", "(14, 225)": "11/9", "(14, 226)": "-1", "(14, 231)": "-2/3", "(14, 232)": "1", "(14, 233)": "-17/9", "(14, 235)": "14/9", "(14, 241)": "8/3", "(14, 243)": "2/3", "(14, 244)": "1", "(14, 245)": "2/3", "(14, 248)": "-14/9", "(14, 250)": "1", "(14, 251)": "-1/2", "(14, 255)": "53/9", "(14, 256)": "-11/270", "(14, 257)": "4/3", "(14, 258)": "-13/9", "(14, 259)": "17/6", "(14, 261)": "1/10", "(14, 262)": "2/3", "(14, 263)": "1/9", "(14, 264)": "1/2", "(14, 265)": "1/18", "(14, 267)": "5/36", "(14, 268)": "2/9", "(14, 269)": "7/27", "(14, 270)": "1/4", "(14, 271)": "-1/2", "(14, 272)": "-5/12", "(14, 273)": "-1/2", "(14, 274)": "7/18", "(14, 275)": "-14/27", "(14, 276)": "-3/2", "(14, 277)": "121/54", "(14, 278)": "-17/6", "(14, 279)": "-2/9", "(14, 280)": "23/18", "(14, 281)": "-46/27", "(14, 282)": "-1", "(14, 285)": "-1", "(14, 286)": "17/9", "(14, 287)": "1", "(14, 290)": "-1/6", "(14, 291)": "-1/3", "(14, 292)": "1/6", "(14, 293)": "-1/6", "(14, 294)": "2/3", "(14, 296)": "2/3", "(14, 297)": "5/6", "(14, 298)": "1/3", "(14, 299)": "1/6", "(14, 300)": "1/6", "(14, 301)": "5/12", "(14, 306)": "3/4", "(14, 307)": "-7/6", "(14, 308)": "1/2", "(14, 309)": "11/12", "(14, 311)": "-1/4", "(14, 312)": "1", "(14, 314)": "3/4", "(14, 315)": "-1/3", "(14, 316)": "-1/4", "(14, 317)": "7/18", "(14, 319)": "-7/12", "(14, 320)": "-1/12", "(14, 321)": "1/4", "(14, 322)": "-7/6", "(14, 323)": "-7/18", "(14, 324)": "13/18", "(14, 325)": "1/4", "(14, 326)": "-7/12", "(14, 327)": "-1/12", "(14, 328)": "1/4", "(14, 329)": "-5/6", "(14, 330)": "35/36", "(14, 332)": "1/2", "(14, 333)": "4/9", "(14, 334)": "-41/18", "(14, 335)": "11/18", "(14, 336)": "16/9", "(14, 337)": "1/18", "(14, 338)": "-1", "(14, 339)": "1/2", "(14, 341)": "-1/4", "(14, 342)": "-1/4", "(14, 343)": "-1/2", "(14, 344)": "1/2", "(14, 345)": "-1", "(14, 347)": "-1/4", "(14, 348)": "1/3", "(14, 349)": "-1/3", "(14, 350)": "1/2", "(14, 351)": "-1/4", "(14, 352)": "-1/6", "(14, 353)": "-1/6", "(14, 354)": "1/2", "(14, 355)": "-11/36", "(14, 357)": "-11/12", "(14, 358)": "-11/36", "(14, 360)": "-11/12", "(14, 361)": "-1", "(14, 362)": "-53/36", "(14, 363)": "-1/2", "(14, 364)": "-37/36", "(14, 365)": "4/9", "(14, 366)": "-35/36", "(14, 368)": "-1/3", "(14, 369)": "-2/3", "(14, 370)": "1/3", "(14, 371)": "-1/3", "(14, 372)": "1/3", "(14, 373)": "-1", "(14, 374)": "-11/6", "(14, 377)": "-1", "(14, 379)": "-3/2", "(14, 380)": "7/3", "(14, 385)": "1", "(14, 388)": "-7/9", "(14, 390)": "7/6", "(14, 391)": "1/6", "(14, 392)": "-1/2", "(14, 393)": "7/3", "(14, 394)": "7/9", "(14, 396)": "-1", "(14, 397)": "11/9", "(14, 398)": "-5/3", "(14, 399)": "13/9", "(14, 400)": "4/9", "(14, 402)": "-17/9", "(14, 403)": "-1", "(14, 404)": "-1", "(14, 405)": "2", "(14, 406)": "-1/2", "(14, 408)": "1", "(14, 409)": "-1/2", "(14, 410)": "-2/3", "(14, 411)": "-1/3", "(14, 412)": "1", "(14, 413)": "1", "(14, 414)": "1", "(14, 416)": "11/18", "(14, 418)": "-11/6", "(14, 422)": "2", "(14, 423)": "53/18", "(14, 424)": "1", "(14, 428)": "-17/9", "(14, 430)": "-13/9", "(14, 438)": "-1", "(14, 443)": "2/3", "(14, 444)": "-1/3", "(14, 445)": "1/3", "(14, 446)": "-1/3", "(14, 447)": "1/3", "(14, 448)": "-1/3", "(14, 450)": "-1/3", "(14, 451)": "-1/2", "(14, 453)": "-3/2", "(14, 454)": "2/3", "(14, 455)": "1/2", "(14, 459)": "1", "(14, 461)": "-1/2", "(14, 462)": "1/2", "(14, 465)": "-1", "(14, 469)": "-1/2", "(14, 470)": "7/9", "(14, 471)": "-7/9", "(14, 472)": "-13/9", "(14, 473)": "1/2", "(14, 474)": "-1/2", "(14, 475)": "1/2", "(14, 476)": "-1/3", "(14, 477)": "1/3", "(14, 479)": "1", "(14, 480)": "-7/9", "(14, 481)": "5/18", "(14, 482)": "-11/9", "(14, 484)": "-7/9", "(14, 485)": "2/9", "(14, 486)": "7/9", "(14, 490)": "1/2", "(14, 491)": "1/3", "(14, 493)": "11/6", "(14, 494)": "7/9", "(15, 23)": "-14/3", "(15, 27)": "37/36", "(15, 31)": "-2381/702", "(15, 37)": "-665/702", "(15, 40)": "1", "(15, 51)": "-14/3", "(15, 75)": "11/3", "(15, 77)": "236/351", "(15, 102)": "-1", "(15, 106)": "1", "(15, 108)": "-1/2", "(15, 111)": "-5/6", "(15, 112)": "1/3", "(15, 116)": "-1/2", "(15, 119)": "-5/18", "(15, 120)": "-1/2", "(15, 123)": "1/2", "(15, 124)": "32/9", "(15, 129)": "-1/12", "(15, 132)": "31/36", "(15, 134)": "13/12", "(15, 136)": "5/6", "(15, 140)": "1/2", "(15, 141)": "1", "(15, 142)": "-24/5", "(15, 143)": "16/3", "(15, 144)": "4/3", "(15, 145)": "-247/18", "(15, 146)": "4/27", "(15, 147)": "29/18", "(15, 148)": "-16/9", "(15, 150)": "-1/6", "(15, 152)": "-26/27", "(15, 155)": "19/18", "(15, 157)": "-7/6", "(15, 158)": "-127/108", "(15, 159)": "-2/3", "(15, 160)": "-16/3", "(15, 161)": "-2", "(15, 162)": "16/3", "(15, 169)": "-1", "(15, 171)": "14/3", "(15, 172)": "2/3", "(15, 173)": "-2/9", "(15, 175)": "8/9", "(15, 187)": "1", "(15, 197)": "-1/3", "(15, 199)": "-8/9", "(15, 203)": "2/9", "(15, 204)": "-11/6", "(15, 205)": "13/9", "(15, 221)": "1", "(15, 223)": "-1", "(15, 225)": "13/9", "(15, 232)": "-7/3", "(15, 233)": "2/9", "(15, 235)": "-8/9", "(15, 244)": "-7/3", "(15, 245)": "-1/3", "(15, 248)": "8/9", "(15, 254)": "1", "(15, 255)": "-49/18", "(15, 256)": "-11/270", "(15, 257)": "-5/6", "(15, 258)": "-1/3", "(15, 259)": "-13/6", "(15, 261)": "1/10", "(15, 264)": "3/2", "(15, 265)": "-2", "(15, 267)": "-1/36", "(15, 268)": "-1/18", "(15, 269)": "5/27", "(15, 274)": "31/36", "(15, 275)": "-25/108", "(15, 277)": "-8/27", "(15, 278)": "13/6", "(15, 279)": "-2/9", "(15, 280)": "-25/36", "(15, 281)": "59/54", "(15, 284)": "1", "(15, 286)": "-2/9", "(15, 302)": "-1/2", "(15, 306)": "-1/2", "(15, 307)": "1/2", "(15, 313)": "-1/2", "(15, 314)": "-1/2", "(15, 315)": "1/2", "(15, 317)": "-2/9", "(15, 321)": "-5/6", "(15, 322)": "5/6", "(15, 323)": "2/9", "(15, 324)": "-5/9", "(15, 328)": "-1/3", "(15, 329)": "2/3", "(15, 330)": "-5/9", "(15, 331)": "-1", "(15, 332)": "1/2", "(15, 333)": "-1/9", "(15, 334)": "35/18", "(15, 335)": "2/9", "(15, 336)": "-4/9", "(15, 337)": "31/36", "(15, 338)": "3/4", "(15, 355)": "-31/36", "(15, 356)": "1/2", "(15, 357)": "-1/12", "(15, 358)": "-13/36", "(15, 360)": "-1/12", "(15, 361)": "5/6", "(15, 362)": "29/36", "(15, 363)": "1/6", "(15, 364)": "25/36", "(15, 365)": "-13/36", "(15, 366)": "5/9", "(15, 375)": "1", "(15, 378)": "1", "(15, 379)": "1", "(15, 380)": "-1", "(15, 384)": "-1", "(15, 388)": "4/9", "(15, 392)": "5/3", "(15, 393)": "-5/3", "(15, 394)": "-4/9", "(15, 397)": "4/9", "(15, 398)": "-1/3", "(15, 399)": "-47/18", "(15, 400)": "7/18", "(15, 402)": "2/9", "(15, 416)": "13/18", "(15, 418)": "-1/6", "(15, 419)": "-1", "(15, 420)": "-1", "(15, 422)": "-5/3", "(15, 423)": "-29/18", "(15, 428)": "2/9", "(15, 430)": "11/18", "(15, 439)": "1", "(15, 453)": "1", "(15, 454)": "-1", "(15, 470)": "1/18", "(15, 471)": "-1/18", "(15, 472)": "10/9", "(15, 479)": "-1/3", "(15, 480)": "-1/18", "(15, 481)": "1/18", "(15, 482)": "5/9", "(15, 484)": "17/18", "(15, 485)": "-14/9", "(15, 486)": "-17/18", "(15, 493)": "1/6", "(15, 494)": "1/18", "(16, 23)": "-77", "(16, 27)": "407/24", "(16, 31)": "-26191/468", "(16, 37)": "-7315/468", "(16, 40)": "33/2", "(16, 51)": "-77", "(16, 75)": "121/2", "(16, 77)": "1298/117", "(16, 102)": "-105/8", "(16, 106)": "105/8", "(16, 108)": "3/4", "(16, 111)": "-25/8", "(16, 112)": "35/8", "(16, 113)": "39/16", "(16, 116)": "-105/16", "(16, 119)": "-17/24", "(16, 120)": "-27/16", "(16, 123)": "27/16", "(16, 124)": "47/3", "(16, 129)": "-101/8", "(16, 132)": "835/48", "(16, 134)": "-71/16", "(16, 136)": "131/8", "(16, 140)": "105/16", "(16, 141)": "27/8", "(16, 142)": "-81/5", "(16, 143)": "-10", "(16, 144)": "-5/2", "(16, 145)": "-1553/24", "(16, 146)": "1127/288", "(16, 147)": "-31/48", "(16, 148)": "10/3", "(16, 150)": "-35/16", "(16, 152)": "-227/36", "(16, 155)": "68/3", "(16, 157)": "-3/16", "(16, 158)": "605/144", "(16, 159)": "-9/4", "(16, 160)": "-77/4", "(16, 161)": "-27/4", "(16, 162)": "-1/4", "(16, 168)": "-39/2", "(16, 169)": "-105/8", "(16, 171)": "31", "(16, 172)": "-2", "(16, 173)": "41/6", "(16, 175)": "32/3", "(16, 186)": "39/4", "(16, 187)": "105/8", "(16, 197)": "1", "(16, 199)": "-47/12", "(16, 203)": "-23/6", "(16, 204)": "37/8", "(16, 205)": "439/12", "(16, 221)": "105/8", "(16, 223)": "-33/2", "(16, 225)": "439/12", "(16, 232)": "-31/2", "(16, 233)": "-163/12", "(16, 235)": "-47/12", "(16, 241)": "39/4", "(16, 244)": "-31/2", "(16, 245)": "1", "(16, 246)": "27/4", "(16, 248)": "-17/6", "(16, 255)": "179/24", "(16, 256)": "-11/80", "(16, 257)": "-21/4", "(16, 258)": "-859/24", "(16, 259)": "-127/16", "(16, 261)": "27/80", "(16, 264)": "315/16", "(16, 265)": "-407/16", "(16, 267)": "1/12", "(16, 268)": "-37/24", "(16, 269)": "92/9", "(16, 274)": "835/48", "(16, 275)": "-2405/288", "(16, 277)": "-169/72", "(16, 278)": "49/16", "(16, 279)": "-233/24", "(16, 280)": "401/48", "(16, 281)": "467/72", "(16, 284)": "105/8", "(16, 286)": "41/6", "(16, 288)": "39/4", "(16, 301)": "39/16", "(16, 302)": "-105/16", "(16, 306)": "3/4", "(16, 307)": "-51/16", "(16, 309)": "39/16", "(16, 313)": "-105/16", "(16, 314)": "3/4", "(16, 315)": "27/16", "(16, 317)": "-47/48", "(16, 321)": "-25/8", "(16, 322)": "11/16", "(16, 323)": "47/48", "(16, 324)": "-77/48", "(16, 328)": "1/4", "(16, 329)": "19/16", "(16, 330)": "-77/48", "(16, 331)": "-237/16", "(16, 332)": "65/8", "(16, 333)": "-55/48", "(16, 334)": "265/48", "(16, 335)": "563/48", "(16, 336)": "131/12", "(16, 337)": "613/48", "(16, 338)": "21/2", "(16, 355)": "-835/48", "(16, 356)": "105/16", "(16, 357)": "-101/8", "(16, 358)": "-439/48", "(16, 360)": "-101/8", "(16, 361)": "-1", "(16, 362)": "-85/48", "(16, 363)": "-43/8", "(16, 364)": "-239/48", "(16, 365)": "-4/3", "(16, 366)": "-85/48", "(16, 374)": "-39/8", "(16, 375)": "105/8", "(16, 378)": "105/8", "(16, 379)": "-3/2", "(16, 380)": "51/8", "(16, 384)": "-105/8", "(16, 388)": "47/24", "(16, 392)": "25/4", "(16, 393)": "-11/8", "(16, 394)": "-47/24", "(16, 397)": "563/24", "(16, 398)": "-18", "(16, 399)": "-941/24", "(16, 400)": "173/12", "(16, 402)": "-23/6", "(16, 416)": "439/24", "(16, 418)": "-101/4", "(16, 419)": "-105/8", "(16, 420)": "-33/2", "(16, 422)": "47/4", "(16, 423)": "-77/24", "(16, 428)": "-163/12", "(16, 430)": "-83/12", "(16, 435)": "27/4", "(16, 453)": "-3/2", "(16, 454)": "-27/8", "(16, 470)": "17/12", "(16, 471)": "-17/12", "(16, 472)": "77/24", "(16, 479)": "1", "(16, 480)": "-17/12", "(16, 481)": "17/12", "(16, 482)": "-167/24", "(16, 484)": "25/3", "(16, 485)": "-295/24", "(16, 486)": "-16/3", "(16, 493)": "101/4", "(16, 494)": "49/6", "(16, 543)": "-21/4", "(16, 544)": "-21/4", "(16, 545)": "-21/4", "(16, 546)": "21/4", "(16, 547)": "21/4", "(16, 550)": "1345979/4096", "(16, 551)": "2211185/12288", "(16, 552)": "5454851/36864", "(16, 553)": "511877/4096", "(16, 554)": "559991/3264", "(16, 555)": "16865/128", "(16, 556)": "387881/13056", "(16, 557)": "11515/512", "(16, 558)": "84", "(16, 559)": "525/8", "(16, 560)": "1607/32", "(16, 561)": "1607/32", "(16, 562)": "9535/192", "(16, 563)": "101065/3072", "(16, 564)": "116709/2176", "(16, 565)": "11717/768", "(16, 566)": "2223/64", "(16, 567)": "431/16", "(16, 568)": "141037/6528", "(16, 569)": "5367/256", "(16, 570)": "43/2", "(16, 571)": "63283/19584", "(16, 572)": "2255/128", "(16, 573)": "129/8", "(16, 574)": "3823/2176", "(16, 575)": "10507/816", "(16, 576)": "1491/128", "(16, 577)": "1159/64", "(16, 578)": "345/32", "(16, 579)": "345/32", "(16, 580)": "381/256", "(16, 582)": "27/32", "(16, 583)": "9", "(16, 584)": "2851/192", "(16, 585)": "1391/612", "(16, 586)": "31735/6144", "(16, 587)": "221/32", "(16, 588)": "63/16", "(16, 589)": "171/16", "(16, 590)": "45/4", "(16, 591)": "67/16", "(16, 592)": "3717/512", "(16, 595)": "-591/512", "(16, 596)": "451/128", "(16, 597)": "475/64", "(16, 599)": "1167/128", "(16, 600)": "105/32", "(16, 601)": "23/16", "(16, 602)": "9/4", "(16, 603)": "137/256", "(16, 607)": "15/4", "(16, 608)": "57/16", "(16, 609)": "9/4", "(16, 610)": "9/4", "(16, 611)": "129/64", "(16, 616)": "-411/256", "(16, 617)": "59/16", "(16, 619)": "4071/1088", "(16, 620)": "3/4", "(16, 622)": "43/32", "(16, 623)": "21/16", "(16, 624)": "21/128", "(16, 625)": "5/4", "(16, 627)": "-115/32", "(16, 628)": "369169/19584", "(16, 635)": "5/4", "(16, 639)": "-9/4", "(16, 641)": "21/32", "(16, 642)": "9/16", "(16, 643)": "9/16", "(16, 646)": "27/64", "(16, 647)": "3/8", "(16, 649)": "-261457/19584", "(16, 652)": "-329/16", "(16, 653)": "-25597/2176", "(16, 654)": "3/16", "(16, 657)": "1/8", "(16, 658)": "-3/4", "(16, 659)": "-3/16", "(16, 661)": "-3/16", "(16, 662)": "-1/4", "(16, 663)": "-1/4", "(16, 664)": "-333/512", "(16, 670)": "975/1024", "(16, 671)": "9/4", "(16, 672)": "3/64", "(16, 674)": "-9/16", "(16, 675)": "1959/544", "(16, 678)": "-45/64", "(16, 681)": "-3/4", "(16, 682)": "-7/2", "(16, 683)": "-7/8", "(16, 686)": "-9/32", "(16, 687)": "-21/16", "(16, 688)": "-3/2", "(16, 689)": "289/16", "(16, 690)": "-9/32", "(16, 691)": "-141/16", "(16, 696)": "-107/32", "(16, 697)": "-1287/256", "(16, 698)": "-639/128", "(16, 699)": "-11/4", "(16, 700)": "-15/8", "(16, 701)": "-57/16", "(16, 702)": "-1/16", "(16, 704)": "-1/2", "(16, 709)": "-3", "(16, 710)": "3/32", "(16, 711)": "-103/32", "(16, 712)": "-305/256", "(16, 713)": "-403/64", "(16, 714)": "-15/4", "(16, 717)": "1571/136", "(16, 718)": "-9/2", "(16, 719)": "9/64", "(16, 720)": "-33/4", "(16, 721)": "-1053/64", "(16, 722)": "-6", "(16, 723)": "-3823/1024", "(16, 726)": "-87/16", "(16, 727)": "-653/34", "(16, 728)": "-81721/9792", "(16, 729)": "-9/16", "(16, 730)": "-469/48", "(16, 731)": "-43/4", "(16, 732)": "-51949/6144", "(16, 733)": "-7759/384", "(16, 734)": "-4997/1536", "(16, 735)": "-26653/2048", "(16, 736)": "201/128", "(16, 737)": "22547/6528", "(16, 738)": "-589/32", "(16, 739)": "-285/32", "(16, 740)": "129/64", "(16, 741)": "-183247/3264", "(16, 742)": "-3189/128", "(16, 743)": "-44723/4096", "(16, 744)": "-1647/512", "(16, 745)": "-61/3", "(16, 746)": "-61/3", "(16, 747)": "-1051/32", "(16, 748)": "-1023343/36864", "(16, 749)": "-549/128", "(16, 750)": "-238085/12288", "(16, 751)": "-3175/128", "(16, 752)": "-2047/64", "(16, 753)": "-477/16", "(16, 754)": "-2987/64", "(16, 756)": "-129/4", "(16, 757)": "-129/4", "(16, 758)": "-115/4", "(16, 759)": "-115/4", "(16, 760)": "489745/6528", "(16, 761)": "-9381/512", "(16, 762)": "-134151/4096", "(16, 763)": "-1173/16", "(16, 764)": "-367027/6144", "(16, 765)": "-17453/768", "(16, 766)": "-2653343/36864", "(16, 767)": "-20425/512", "(16, 768)": "-22135/192", "(16, 769)": "-18515/128", "(16, 770)": "-3727/16", "(16, 771)": "-2678687/12288", "(16, 772)": "-253/24", "(16, 773)": "-9", "(16, 774)": "-3/2", "(16, 775)": "-45/16", "(16, 776)": "-75/8", "(16, 777)": "-45/64", "(16, 778)": "99/8", "(16, 779)": "27/32", "(16, 780)": "-23261867/4700160", "(16, 781)": "-4/3", "(16, 782)": "-7005095/55296", "(16, 783)": "-19/64", "(16, 784)": "-30989/12288", "(16, 785)": "-18217/144", "(16, 786)": "-5951045/221184", "(16, 787)": "-207739/208896", "(16, 788)": "-63845/14688", "(16, 789)": "-75679/117504", "(16, 790)": "542399/6912", "(16, 791)": "-169961/27648", "(16, 792)": "-9213101/221184", "(16, 793)": "9276793/27648", "(16, 794)": "39/8", "(16, 795)": "50135665/156672", "(16, 796)": "-345/16", "(16, 797)": "8263/408", "(16, 798)": "177/4", "(16, 799)": "-1535/64", "(16, 800)": "112279/3264", "(16, 801)": "60183/4096", "(16, 802)": "-99/64", "(16, 803)": "-345/16", "(16, 804)": "30033/512", "(16, 806)": "-56989/768", "(16, 807)": "-23/128", "(16, 808)": "111/16", "(16, 809)": "248395/3264", "(16, 810)": "-15/8", "(16, 811)": "3/16", "(16, 814)": "165/4", "(16, 815)": "-8263/612", "(16, 816)": "2395/32", "(16, 817)": "-99/16", "(16, 818)": "63777/2176", "(16, 819)": "117/32", "(16, 823)": "39/8", "(16, 824)": "-3997/64", "(16, 826)": "-159/64", "(16, 828)": "-91949/2176", "(16, 829)": "-271775/2176", "(16, 830)": "-432889/384", "(16, 831)": "-243/16", "(16, 832)": "-654681/2048", "(16, 833)": "-1982371/4608", "(16, 834)": "-10605/64", "(16, 835)": "-1758919/18432", "(16, 836)": "2001/64", "(16, 837)": "763111/6144", "(16, 839)": "-153/16", "(16, 840)": "287755/1152", "(16, 841)": "-5823/128", "(16, 842)": "729/32", "(16, 843)": "533/96", "(16, 844)": "-551/68", "(16, 846)": "2789/48", "(16, 847)": "-341/12", "(16, 848)": "2395/102", "(16, 850)": "9653/204", "(16, 851)": "-117/2", "(16, 852)": "243/2", "(16, 853)": "-618971/9792", "(16, 854)": "-65409/544", "(16, 855)": "-614585/13056", "(16, 856)": "-1559/48", "(16, 857)": "4169/64", "(16, 858)": "437819/39168", "(16, 859)": "9635/192", "(16, 860)": "-216715/13056", "(16, 861)": "-2345/192", "(16, 862)": "16039/408", "(16, 863)": "3017/48", "(16, 864)": "-1117/68", "(16, 865)": "159/128", "(16, 867)": "-27/5", "(16, 868)": "-9/2", "(16, 869)": "9", "(16, 870)": "-27/16", "(16, 871)": "49/32", "(16, 872)": "65/48", "(16, 874)": "9/2", "(16, 875)": "-227943/2048", "(16, 876)": "-384863/4096", "(16, 877)": "-159344429/221184", "(16, 893)": "345/4", "(16, 918)": "115/12", "(16, 920)": "-345/4", "(16, 921)": "257/6", "(16, 922)": "-157/4", "(16, 923)": "-431/24", "(16, 924)": "431/24", "(16, 925)": "-257/6", "(16, 932)": "-97687/192", "(16, 951)": "11/3", "(16, 952)": "-2185/32", "(16, 953)": "99/16", "(16, 954)": "-2175/128", "(16, 955)": "27/16", "(16, 957)": "-6", "(16, 964)": "12493/512", "(16, 968)": "2359/128", "(16, 969)": "11941/128", "(16, 970)": "250691/1536", "(16, 971)": "-9/8", "(16, 972)": "6287/3072", "(16, 973)": "5211/128", "(16, 974)": "6487/2304", "(16, 975)": "14841/1024", "(16, 976)": "-511/16", "(16, 977)": "-339761/9216", "(16, 979)": "-27/8", "(16, 980)": "-272395/9216", "(16, 981)": "93/2", "(16, 982)": "27/16", "(16, 983)": "11/6", "(16, 984)": "33/8", "(16, 985)": "-2789/48", "(16, 986)": "-33/4", "(16, 988)": "-11/3", "(16, 989)": "32", "(16, 990)": "9", "(16, 992)": "2541/32", "(16, 995)": "9/8", "(16, 996)": "27/32", "(16, 998)": "99/32", "(16, 999)": "-11/3", "(16, 1000)": "-9/32", "(16, 1001)": "-11/6", "(16, 1002)": "9/8", "(16, 1003)": "33/8", "(16, 1013)": "924635/6144", "(16, 1014)": "1033853/12288", "(16, 1015)": "-112318771/221184", "(16, 1023)": "8263/612", "(16, 1024)": "13/32", "(16, 1025)": "-22195/2176", "(16, 1026)": "9/16", "(16, 1028)": "51/32", "(16, 1030)": "27/64", "(16, 1031)": "-8115/512", "(16, 1034)": "70801/2176", "(16, 1035)": "70461/2176", "(16, 1036)": "136395/256", "(16, 1037)": "9/32", "(16, 1038)": "280195/1536", "(16, 1039)": "250223/1152", "(16, 1040)": "321391/9216", "(16, 1041)": "3533/72", "(16, 1043)": "-252095/2304", "(16, 1045)": "-44569/256", "(16, 1047)": "-27/64", "(16, 1048)": "517/68", "(16, 1049)": "-27/64", "(16, 1050)": "341/12", "(16, 1051)": "-9121/408", "(16, 1053)": "-9245/204", "(16, 1054)": "53", "(16, 1055)": "-9/4", "(16, 1056)": "10735/306", "(16, 1057)": "743/17", "(16, 1058)": "10735/408", "(16, 1060)": "4549/96", "(16, 1061)": "-6907/128", "(16, 1062)": "-10735/1224", "(16, 1063)": "-3529/384", "(16, 1064)": "4531/408", "(16, 1065)": "3259/384", "(16, 1066)": "-517/68", "(16, 1067)": "-4603/96", "(16, 1068)": "18127/1088", "(16, 1072)": "9/32", "(16, 1076)": "3/32", "(16, 1077)": "3/32", "(16, 1078)": "3/32", "(16, 1079)": "-7595/1024", "(16, 1080)": "263183/2048", "(16, 1081)": "-359492723/313344", "(16, 1090)": "-6", "(16, 1091)": "55/6", "(16, 1092)": "-3/2", "(16, 1094)": "13859/544", "(16, 1095)": "-9/8", "(16, 1096)": "-6", "(16, 1097)": "3/8", "(16, 1098)": "-12", "(16, 1100)": "15/4", "(16, 1101)": "-43209/544", "(16, 1102)": "-42189/544", "(16, 1103)": "-23/4", "(16, 1104)": "-21/4", "(16, 1105)": "-7/16", "(16, 1106)": "-19/12", "(16, 1107)": "4/3", "(16, 1108)": "-19/48", "(16, 1109)": "-5/4", "(16, 1110)": "-5/48", "(16, 1112)": "2/3", "(16, 1113)": "15/8", "(16, 1114)": "63/8", "(16, 1115)": "-101/32", "(16, 1116)": "11001/272", "(16, 1117)": "3/4", "(16, 1118)": "-29097/272", "(16, 1120)": "-12263/816", "(16, 1121)": "-2027/17", "(16, 1122)": "42", "(16, 1123)": "25373/4896", "(16, 1124)": "-14471/136", "(16, 1125)": "-11255/816", "(16, 1126)": "15/2", "(16, 1127)": "21/4", "(16, 1128)": "63/16", "(16, 1129)": "110281/4896", "(16, 1130)": "231/16", "(16, 1131)": "-100595/1088", "(16, 1132)": "-21/16", "(16, 1133)": "-17479/408", "(16, 1134)": "21/4", "(16, 1135)": "-5591/136", "(16, 1137)": "-15/8", "(16, 1144)": "1/4", "(16, 1145)": "-31/16", "(16, 1146)": "156223007/235008", "(16, 1153)": "-15", "(16, 1154)": "-55/6", "(16, 1155)": "-8513/96", "(16, 1157)": "-361093/9792", "(16, 1158)": "3/4", "(16, 1160)": "-2913/16", "(16, 1162)": "-3/32", "(16, 1163)": "-2", "(16, 1165)": "-8835/544", "(16, 1166)": "118537/3264", "(16, 1167)": "193/32", "(16, 1168)": "-93/16", "(16, 1169)": "-179/64", "(16, 1170)": "-185/48", "(16, 1171)": "-125/96", "(16, 1172)": "-293/192", "(16, 1173)": "-3/2", "(16, 1174)": "-469/192", "(16, 1176)": "-9/4", "(16, 1177)": "-145/96", "(16, 1178)": "9/4", "(16, 1179)": "279/32", "(16, 1180)": "1237/48", "(16, 1181)": "-57/32", "(16, 1182)": "-209/16", "(16, 1183)": "-20445/544", "(16, 1184)": "-1381/6", "(16, 1185)": "-643/48", "(16, 1186)": "93/2", "(16, 1187)": "-60211/816", "(16, 1188)": "3943/612", "(16, 1189)": "-60211/1088", "(16, 1191)": "93/16", "(16, 1192)": "279/64", "(16, 1193)": "60211/3264", "(16, 1194)": "1023/64", "(16, 1195)": "-348865/3264", "(16, 1196)": "-93/64", "(16, 1197)": "-1237/48", "(16, 1198)": "93/16", "(16, 1199)": "-2237/136", "(16, 1203)": "-3/16", "(16, 1204)": "3/16", "(16, 1205)": "-3/16", "(16, 1206)": "-3/16", "(16, 1208)": "1/4", "(16, 1209)": "17/16", "(16, 1210)": "90599785/117504", "(16, 1211)": "33/4", "(16, 1212)": "3641/288", "(16, 1214)": "53999/1152", "(16, 1215)": "63/16", "(16, 1217)": "5763/32", "(16, 1223)": "-141/64", "(16, 1224)": "-1/16", "(16, 1226)": "-3/4", "(16, 1228)": "6835/1152", "(16, 1229)": "-17495/384", "(16, 1230)": "-3/64", "(16, 1231)": "873/32", "(16, 1232)": "-159/128", "(16, 1233)": "31/32", "(16, 1234)": "-111/64", "(16, 1235)": "-215/128", "(16, 1236)": "1/4", "(16, 1237)": "21/128", "(16, 1239)": "17/64", "(16, 1240)": "-3/8", "(16, 1241)": "-2619/64", "(16, 1242)": "-1/2", "(16, 1243)": "-27/64", "(16, 1244)": "-427/36", "(16, 1245)": "19/3", "(16, 1246)": "9/8", "(16, 1248)": "2", "(16, 1249)": "-11/2", "(16, 1250)": "-132", "(16, 1251)": "3/4", "(16, 1252)": "565/72", "(16, 1253)": "3/8", "(16, 1254)": "-2323/96", "(16, 1255)": "1237/128", "(16, 1256)": "-16697/384", "(16, 1257)": "1", "(16, 1258)": "2411/384", "(16, 1259)": "1/2", "(16, 1260)": "-1067/96", "(16, 1261)": "15/64", "(16, 1263)": "3/8", "(16, 1266)": "9/32", "(16, 1267)": "3/32", "(16, 1268)": "3/32", "(16, 1269)": "3/32", "(16, 1271)": "43/4", "(16, 1272)": "47/16", "(16, 1273)": "65443/288", "(16, 1274)": "-9/16", "(16, 1275)": "-99/16", "(16, 1276)": "-27/64", "(16, 1277)": "-27/32", "(16, 1278)": "-345/4", "(16, 1288)": "9/64", "(16, 1289)": "27/64", "(16, 1290)": "-663/8", "(16, 1291)": "9/16", "(16, 1292)": "-1281/64", "(16, 1293)": "-427/16", "(16, 1295)": "-427/64", "(16, 1296)": "-221/8", "(16, 1297)": "-1281/64", "(16, 1299)": "27/16", "(16, 1301)": "1281/32", "(16, 1302)": "-27/32", "(16, 1303)": "-17/144", "(16, 1306)": "19/3", "(16, 1311)": "-9/2", "(16, 1312)": "1/36", "(16, 1314)": "-10235/768", "(16, 1315)": "-15/2", "(16, 1316)": "-803/48", "(16, 1317)": "1901/64", "(16, 1318)": "44885/2304", "(16, 1319)": "-193/192", "(16, 1320)": "-8963/2304", "(16, 1321)": "-6029/192", "(16, 1322)": "5989/288", "(16, 1323)": "-175/48", "(16, 1334)": "-9/4", "(16, 1335)": "-9/16", "(16, 1336)": "197675/1152", "(16, 1337)": "-165/4", "(16, 1338)": "-11/3", "(16, 1339)": "61/32", "(16, 1340)": "153/128", "(16, 1341)": "3/16", "(16, 1343)": "63/32", "(16, 1349)": "-189/64", "(16, 1350)": "-12439/64", "(16, 1352)": "543/64", "(16, 1354)": "-115/128", "(16, 1355)": "-135/128", "(16, 1356)": "610987/3072", "(16, 1357)": "353/32", "(16, 1358)": "-73589/6144", "(16, 1359)": "123215/2304", "(16, 1360)": "2315/576", "(16, 1361)": "-789221/18432", "(16, 1362)": "-181/64", "(16, 1363)": "-392831/18432", "(16, 1366)": "-297787/9216", "(16, 1367)": "543/128", "(16, 1368)": "-1059/64", "(16, 1369)": "-629/96", "(16, 1370)": "1/6", "(16, 1371)": "-171/64", "(16, 1372)": "15/8", "(16, 1374)": "-43/3", "(16, 1375)": "5/2", "(16, 1376)": "-353/4", "(16, 1377)": "5113/192", "(16, 1378)": "-3/4", "(16, 1379)": "5411/256", "(16, 1381)": "-353/32", "(16, 1382)": "-1059/128", "(16, 1383)": "-2713/768", "(16, 1384)": "-3883/128", "(16, 1385)": "-55/256", "(16, 1386)": "353/128", "(16, 1387)": "-275/8", "(16, 1388)": "-353/32", "(16, 1389)": "-9/64", "(16, 1391)": "-543/128", "(16, 1394)": "-3/32", "(16, 1395)": "-9/32", "(16, 1396)": "3/32", "(16, 1397)": "3/32", "(16, 1399)": "1278415/3072", "(16, 1400)": "724729/6144", "(16, 1401)": "-146890103/110592", "(16, 1403)": "6", "(16, 1404)": "-71/8", "(16, 1405)": "-53/16", "(16, 1406)": "-195/32", "(16, 1408)": "39/16", "(16, 1414)": "-75/32", "(16, 1415)": "63555/256", "(16, 1417)": "-6", "(16, 1419)": "-125/16", "(16, 1420)": "9/32", "(16, 1421)": "238001/1024", "(16, 1422)": "5", "(16, 1423)": "150713/1024", "(16, 1424)": "547453/4608", "(16, 1425)": "1142741/9216", "(16, 1426)": "688277/9216", "(16, 1427)": "7/2", "(16, 1428)": "199945/4608", "(16, 1430)": "207/16", "(16, 1431)": "-21229/1536", "(16, 1432)": "-21/4", "(16, 1433)": "-15/2", "(16, 1434)": "1", "(16, 1435)": "-3/2", "(16, 1436)": "-33/32", "(16, 1438)": "21/4", "(16, 1440)": "16", "(16, 1441)": "-29", "(16, 1442)": "-40", "(16, 1443)": "3/2", "(16, 1444)": "-17/8", "(16, 1445)": "-3/8", "(16, 1447)": "-5", "(16, 1448)": "-15/4", "(16, 1449)": "9/8", "(16, 1450)": "-55/4", "(16, 1451)": "75/8", "(16, 1452)": "5/4", "(16, 1453)": "9/2", "(16, 1454)": "-5", "(16, 1455)": "-135/32", "(16, 1457)": "3", "(16, 1461)": "-3/16", "(16, 1465)": "3/16", "(16, 1466)": "-3/16", "(16, 1467)": "-3/16", "(16, 1469)": "237159/2048", "(16, 1470)": "377951/4096", "(16, 1471)": "161065517/221184", "(16, 1472)": "-8263/612", "(16, 1473)": "197/288", "(16, 1475)": "50869/9792", "(16, 1476)": "21/16", "(16, 1477)": "255/32", "(16, 1478)": "99/64", "(16, 1479)": "225/16", "(16, 1481)": "-9/4", "(16, 1482)": "-497639/9792", "(16, 1483)": "-171535/3264", "(16, 1484)": "-351/64", "(16, 1485)": "113/32", "(16, 1486)": "117/128", "(16, 1487)": "-33/32", "(16, 1488)": "157/64", "(16, 1489)": "357/128", "(16, 1490)": "3/4", "(16, 1491)": "-199/128", "(16, 1493)": "-9/4", "(16, 1494)": "37/64", "(16, 1495)": "-9/8", "(16, 1496)": "-339/64", "(16, 1497)": "-305/144", "(16, 1498)": "11593/1224", "(16, 1499)": "93/64", "(16, 1500)": "-427/36", "(16, 1501)": "-365/34", "(16, 1503)": "-1032583/2448", "(16, 1504)": "-192013/816", "(16, 1505)": "-113/4", "(16, 1506)": "-211249/2448", "(16, 1507)": "-110459/4896", "(16, 1508)": "-839845/13056", "(16, 1510)": "-113/32", "(16, 1511)": "-339/128", "(16, 1512)": "661549/39168", "(16, 1513)": "-1243/128", "(16, 1514)": "-3673907/39168", "(16, 1515)": "113/128", "(16, 1516)": "-4781/306", "(16, 1517)": "-113/32", "(16, 1518)": "10397/3264", "(16, 1520)": "9/8", "(16, 1524)": "-3/32", "(16, 1528)": "-9/32", "(16, 1529)": "3/32", "(16, 1530)": "3/32", "(16, 1532)": "-9", "(16, 1533)": "-3/2", "(16, 1534)": "24801685/117504", "(16, 1535)": "-41/240", "(16, 1536)": "385927/1728", "(16, 1537)": "-2019713/39168", "(16, 1538)": "-41/48", "(16, 1539)": "-19835995/6144", "(16, 1540)": "23106119/27648", "(16, 1541)": "3", "(16, 1542)": "1/16", "(16, 1544)": "-15/4", "(16, 1545)": "3/16", "(16, 1546)": "-581837/6144", "(16, 1547)": "381407/3072", "(16, 1548)": "21835/288", "(16, 1549)": "-8921/96", "(16, 1552)": "97296325/940032", "(16, 1553)": "-36309113/1253376", "(16, 1554)": "27227/2048", "(16, 1555)": "-1033853/9216", "(16, 1556)": "980251/52224", "(16, 1557)": "-7258469/313344", "(16, 1558)": "-292579/1152", "(16, 1559)": "-263183/1536", "(16, 1560)": "-750659/29376", "(16, 1561)": "68867/3456", "(16, 1562)": "5/24", "(16, 1563)": "31/12", "(16, 1564)": "588901/29376", "(16, 1565)": "14488027/117504", "(16, 1566)": "95/24", "(16, 1567)": "-17/12", "(16, 1568)": "187265/1088", "(16, 1569)": "871193/117504", "(16, 1570)": "245/96", "(16, 1571)": "-47/12", "(16, 1572)": "162659/3264", "(16, 1573)": "310109/17408", "(16, 1574)": "857/32", "(16, 1575)": "3/4", "(16, 1576)": "8864765/55296", "(16, 1577)": "406758797/3760128", "(16, 1578)": "222241/3072", "(16, 1579)": "-724729/4608", "(16, 1580)": "-37934327/27648", "(16, 1581)": "-191897/864", "(16, 1582)": "-3871529/18432", "(16, 1583)": "-377951/3072", "(16, 1584)": "-725/32", "(16, 1585)": "13653401/58752", "(16, 1586)": "-16587607/156672", "(16, 1587)": "-11/32", "(16, 1588)": "2", "(16, 1589)": "-57/32", "(16, 1590)": "1973/306", "(16, 1591)": "-355/128", "(16, 1592)": "9245/1088", "(16, 1593)": "8171/3264", "(16, 1594)": "28633423/12288", "(16, 1595)": "-6267/128", "(16, 1596)": "-1029/32", "(16, 1597)": "4457597/4608", "(16, 1598)": "-2538163/36864", "(16, 1599)": "237115/19584", "(16, 1600)": "-52/3", "(16, 1601)": "509293/26112", "(16, 1602)": "-389/512", "(16, 1603)": "725/32", "(16, 1604)": "-1973/306", "(16, 1605)": "6267/128", "(16, 1606)": "-9245/1088", "(16, 1607)": "237115/19584", "(16, 1608)": "-52/3", "(16, 1609)": "-9/4", "(16, 1610)": "15/4", "(16, 1611)": "17558317/9216", "(16, 1612)": "-45/4", "(16, 1613)": "-1/3", "(16, 1614)": "-10937/576", "(16, 1615)": "347/48", "(16, 1616)": "793/96", "(16, 1617)": "12383/576", "(16, 1618)": "23059/288", "(16, 1619)": "-4343/192", "(16, 1620)": "-145/12", "(16, 1621)": "-601/64", "(16, 1623)": "-2579/24", "(16, 1627)": "-2579/24", "(16, 1630)": "-523/24", "(16, 1631)": "575/48", "(16, 1632)": "4465/144", "(16, 1633)": "575/48", "(16, 1634)": "575/48", "(16, 1635)": "6599/192", "(16, 1636)": "-5243/144", "(16, 1637)": "3359/192", "(16, 1638)": "95/24", "(16, 1639)": "35/24", "(16, 1644)": "-977785/58752", "(16, 1645)": "22633/408", "(16, 1646)": "-86055/1088", "(16, 1647)": "268345/3456", "(16, 1648)": "-441/32", "(16, 1649)": "37703/1024", "(16, 1650)": "-1040141/27648", "(16, 1651)": "3093431/58752", "(16, 1654)": "-11/4", "(16, 1655)": "-3/4", "(16, 1656)": "111/4", "(16, 1657)": "5/4", "(16, 1658)": "1941005/18432", "(16, 1659)": "-789/16", "(16, 1661)": "10549/1024", "(16, 1662)": "3", "(16, 1664)": "-1935673/27648", "(16, 1665)": "389/144", "(16, 1666)": "-5281/96", "(16, 1667)": "-12799/128", "(16, 1668)": "-103/16", "(16, 1669)": "40429/2048", "(16, 1670)": "-774829/13824", "(16, 1671)": "-760051/9792", "(16, 1673)": "1499665/9216", "(16, 1675)": "-41383/4608", "(16, 1676)": "-980201/14688", "(16, 1677)": "-1266781/29376", "(16, 1678)": "-29443/1152", "(16, 1679)": "3023/1152", "(16, 1680)": "2870201/27648", "(16, 1681)": "-29771/864", "(16, 1682)": "-356797/29376", "(16, 1685)": "3845/272", "(16, 1686)": "2065/272", "(16, 1687)": "1935/128", "(16, 1688)": "-9/16", "(16, 1689)": "3333/1024", "(16, 1690)": "-542197/9216", "(16, 1691)": "2395/96", "(16, 1692)": "5649/272", "(16, 1693)": "1261651/14688", "(16, 1694)": "429773/29376", "(16, 1695)": "-123593/2176", "(16, 1696)": "11151/1088", "(16, 1697)": "486595/55296", "(16, 1698)": "4387343/27648", "(16, 1699)": "-908111/14688", "(16, 1700)": "7039261/4608", "(16, 1701)": "-4744625/4608", "(16, 1702)": "19951/408", "(16, 1703)": "-2/3", "(16, 1704)": "-12961/432", "(16, 1705)": "27571/3264", "(16, 1706)": "26269/544", "(16, 1707)": "-397229/9792", "(16, 1708)": "-3/8", "(16, 1709)": "-33/2", "(16, 1710)": "3/4", "(16, 1711)": "12553/272", "(16, 1714)": "3/8", "(16, 1715)": "1/2", "(16, 1716)": "-146611/1224", "(16, 1717)": "769997/6528", "(16, 1718)": "651727/19584", "(16, 1719)": "320203/4896", "(16, 1720)": "45283/816", "(16, 1721)": "136079/6528", "(16, 1722)": "-23051/1152", "(16, 1723)": "113/96", "(16, 1724)": "3013697/58752", "(16, 1726)": "-67/4", "(16, 1728)": "29/4", "(16, 1729)": "178105/1728", "(16, 1730)": "517/192", "(16, 1731)": "155/192", "(16, 1732)": "3749/192", "(16, 1733)": "47443/3264", "(16, 1734)": "3", "(16, 1736)": "-11", "(16, 1737)": "-628397/4896", "(16, 1738)": "-26533/2448", "(16, 1739)": "-319/48", "(16, 1740)": "-3/8", "(16, 1743)": "1/4", "(16, 1744)": "-13/8", "(16, 1745)": "-13/16", "(16, 1747)": "-1442017/9792", "(16, 1748)": "124315/3264", "(16, 1749)": "67/24", "(16, 1750)": "-2161/192", "(16, 1751)": "1238845/29376", "(16, 1753)": "-311/16", "(16, 1755)": "147/16", "(16, 1756)": "11/384", "(16, 1757)": "429/32", "(16, 1758)": "-1839/64", "(16, 1759)": "-840505/58752", "(16, 1760)": "-819/16", "(16, 1762)": "62657/288", "(16, 1763)": "-427/24", "(16, 1764)": "23/4", "(16, 1767)": "-8957/96", "(16, 1768)": "7/4", "(16, 1770)": "-57/2", "(16, 1771)": "-1/4", "(16, 1772)": "13621/576", "(16, 1773)": "-3889/192", "(16, 1774)": "-595/96", "(16, 1775)": "-127685/9792", "(16, 1777)": "-115/32", "(16, 1779)": "325/32", "(16, 1780)": "-6055/192", "(16, 1781)": "-1415/64", "(16, 1782)": "69947/1836", "(16, 1783)": "4661/48", "(16, 1786)": "-9/8", "(16, 1787)": "-1173/32", "(16, 1789)": "449/96", "(16, 1790)": "-19/2", "(16, 1791)": "-21/8", "(16, 1792)": "13907/576", "(16, 1793)": "16427/3456", "(16, 1794)": "-5827/192", "(16, 1795)": "-1164797/19584", "(16, 1797)": "-1081/4", "(16, 1799)": "2135/16", "(16, 1800)": "-754889/27648", "(16, 1801)": "12191/864", "(16, 1802)": "-81/16", "(16, 1803)": "11/4", "(16, 1805)": "1/2", "(16, 1806)": "5229/128", "(16, 1807)": "-353/16", "(16, 1808)": "-289177/2304", "(16, 1809)": "293899/3072", "(16, 1810)": "-625/96", "(16, 1811)": "-49/24", "(16, 1813)": "-1005265/13824", "(16, 1814)": "-1455463/19584", "(16, 1816)": "-353477/2304", "(16, 1818)": "518383/2304", "(16, 1819)": "-11/48", "(16, 1820)": "-9/8", "(16, 1824)": "-13/4", "(16, 1825)": "6012235/18432", "(16, 1827)": "10", "(16, 1828)": "3278381/9216", "(16, 1829)": "610615/9216", "(16, 1830)": "-9/2", "(16, 1831)": "23/4", "(16, 1833)": "-182377/9792", "(16, 1835)": "14891119/9216", "(16, 1837)": "-3026731/4608", "(16, 1838)": "3/4", "(16, 1839)": "-7167/272", "(16, 1841)": "-427/8", "(16, 1842)": "66713/288", "(16, 1843)": "3/4", "(16, 1845)": "-3/2", "(16, 1846)": "-15/16", "(16, 1847)": "305/32", "(16, 1848)": "504769/1088", "(16, 1851)": "-271/32", "(16, 1853)": "-91/32", "(16, 1854)": "-30663121/27648", "(16, 1855)": "-35155/6528", "(16, 1856)": "27/32", "(16, 1857)": "887/288", "(16, 1859)": "3713/48", "(16, 1864)": "6629/48", "(16, 1867)": "891/16", "(16, 1868)": "-110973905/835584", "(16, 1869)": "-27/8", "(16, 1871)": "11/2", "(16, 1872)": "3/2", "(16, 1873)": "-36625/544", "(16, 1874)": "-5/2", "(16, 1875)": "-3150953/2304", "(16, 1876)": "6129/64", "(16, 1877)": "-9/4", "(16, 1878)": "-937/12", "(16, 1879)": "2852435/4608", "(16, 1880)": "11/3", "(16, 1881)": "-27/8", "(16, 1882)": "-11/3", "(16, 1884)": "711109/117504", "(16, 1885)": "9/16", "(16, 1887)": "10747/816", "(16, 1888)": "23249/544", "(16, 1889)": "-1007/68", "(16, 1890)": "-2836973/2304", "(16, 1892)": "495/16", "(16, 1893)": "-520537/1152", "(16, 1894)": "222895/1536", "(16, 1895)": "-3041/153", "(16, 1896)": "-497/96", "(16, 1897)": "-5785/136", "(16, 1898)": "4829131/58752", "(16, 1899)": "-51/4", "(16, 1900)": "144301/816", "(16, 1901)": "3/2", "(16, 1902)": "-14267/136", "(16, 1903)": "4717/136", "(16, 1904)": "53/6", "(16, 1905)": "15/4", "(16, 1906)": "-21/2", "(16, 1907)": "37/6", "(16, 1908)": "1/2", "(16, 1909)": "321617/3264", "(16, 1910)": "-63/4", "(16, 1911)": "-73463/3264", "(16, 1912)": "582557/9792", "(16, 1913)": "-1181191/78336", "(16, 1914)": "-135/8", "(16, 1916)": "1069/16", "(16, 1917)": "87509/544", "(16, 1918)": "12349/2448", "(16, 1919)": "107433/544", "(16, 1920)": "31/6", "(16, 1921)": "9/4", "(16, 1922)": "-93/8", "(16, 1923)": "227/24", "(16, 1924)": "129/16", "(16, 1925)": "102269/816", "(16, 1926)": "-279/16", "(16, 1927)": "-617/12", "(16, 1929)": "-1268585/8704", "(16, 1930)": "543/8", "(16, 1932)": "-15/16", "(16, 1933)": "87101/544", "(16, 1934)": "-51745/288", "(16, 1935)": "89/8", "(16, 1936)": "3", "(16, 1937)": "-3/4", "(16, 1938)": "5353/24", "(16, 1939)": "-29/16", "(16, 1940)": "85/32", "(16, 1941)": "-1", "(16, 1942)": "6601/96", "(16, 1943)": "1/2", "(16, 1944)": "9511355/313344", "(16, 1945)": "27/16", "(16, 1946)": "3713/48", "(16, 1949)": "9/16", "(16, 1951)": "1317/8", "(16, 1952)": "5535/64", "(16, 1953)": "9/8", "(16, 1954)": "427/8", "(16, 1955)": "427/8", "(16, 1956)": "4741/144", "(16, 1957)": "-4639/48", "(16, 1958)": "-21/4", "(16, 1959)": "582557/9792", "(16, 1960)": "-104414585/442368", "(16, 1961)": "279/8", "(16, 1962)": "-73/16", "(16, 1963)": "-3/4", "(16, 1964)": "-67/32", "(16, 1965)": "-11/8", "(16, 1966)": "-716425/2304", "(16, 1967)": "543/64", "(16, 1968)": "839/16", "(16, 1969)": "-342179/1536", "(16, 1970)": "-325231/4608", "(16, 1971)": "-26165/2448", "(16, 1972)": "1059/32", "(16, 1973)": "-2405/204", "(16, 1975)": "21069595/18432", "(16, 1976)": "321/16", "(16, 1978)": "-3/4", "(16, 1979)": "-9/2", "(16, 1980)": "-29/4", "(16, 1981)": "-8065793/4608", "(16, 1982)": "-33/4", "(16, 1983)": "-163/8", "(16, 1984)": "-1808551/1536", "(16, 1985)": "-337771/576", "(16, 1986)": "3/2", "(16, 1987)": "15", "(16, 1988)": "267/17", "(16, 1990)": "45/16", "(16, 1991)": "-39/4", "(16, 1992)": "-55155187/940032", "(16, 1993)": "3577/272", "(16, 1994)": "-9/4", "(16, 1995)": "-16673/816", "(16, 1996)": "111717/544", "(16, 1997)": "10", "(16, 1998)": "-9/4", "(16, 1999)": "113/16", "(16, 2000)": "-117/16", "(16, 2001)": "-55/32", "(16, 2002)": "28379/272", "(16, 2003)": "339/32", "(16, 2004)": "420923/9792", "(16, 2006)": "-8263/204", "(16, 2007)": "1535/32", "(16, 2008)": "99/32", "(16, 2009)": "-23/64", "(16, 2010)": "111/8", "(16, 2011)": "39/8", "(16, 2012)": "8263/408", "(16, 2013)": "-99/64", "(16, 2014)": "-1535/64", "(16, 2015)": "-23/128", "(16, 2016)": "111/16", "(16, 2017)": "3/16", "(16, 2018)": "-109/432", "(16, 2019)": "-426335/12288", "(16, 2020)": "9/80", "(16, 2021)": "9/8", "(16, 2022)": "147/16", "(16, 2023)": "9/8", "(16, 2024)": "-9/16", "(16, 2025)": "115/32", "(16, 2026)": "15989/192", "(16, 2027)": "115/32", "(16, 2028)": "115/32", "(16, 2029)": "931/32", "(16, 2030)": "1709/32", "(16, 2031)": "-123/64", "(16, 2032)": "73/8", "(16, 2033)": "-7/8", "(16, 2034)": "9/8", "(16, 2039)": "45/8", "(16, 2042)": "27/8", "(16, 2044)": "-5995/96", "(16, 2046)": "-6103/96", "(16, 2049)": "-795/32", "(16, 2050)": "21/4", "(16, 2051)": "105/4", "(16, 2052)": "63/4", "(16, 2053)": "93/16", "(16, 2058)": "465/16", "(16, 2059)": "279/16", "(16, 2061)": "325/96", "(16, 2065)": "-13351/96", "(16, 2068)": "-5689/96", "(16, 2069)": "-155/48", "(16, 2073)": "1337/48", "(16, 2075)": "2383/48", "(16, 2077)": "-353/32", "(16, 2080)": "-1765/32", "(16, 2083)": "-1059/32", "(16, 2085)": "-5", "(16, 2087)": "-25", "(16, 2090)": "-15", "(16, 2091)": "-113/32", "(16, 2093)": "-565/32", "(16, 2095)": "-339/32", "(16, 2098)": "-3103/96", "(16, 2100)": "345/16", "(16, 2102)": "-173927/2048", "(16, 2103)": "175/32", "(16, 2104)": "-908387/9792", "(16, 2105)": "-68029/1152", "(16, 2106)": "1473/32", "(16, 2107)": "236771/6144", "(16, 2108)": "-1169639/6144", "(16, 2109)": "-44437/4896", "(16, 2111)": "-11/2", "(16, 2112)": "-23249/544", "(16, 2113)": "-61/8", "(16, 2114)": "2836973/4608", "(16, 2116)": "9/4", "(16, 2117)": "-10269/1024", "(16, 2118)": "-4214555/9216", "(16, 2119)": "27/8", "(16, 2120)": "11/3", "(16, 2122)": "-11", "(16, 2123)": "14267/136", "(16, 2125)": "-53/12", "(16, 2126)": "-15/4", "(16, 2127)": "2", "(16, 2128)": "-11/3", "(16, 2129)": "11/3", "(16, 2133)": "11/2", "(16, 2134)": "-3571/32", "(16, 2135)": "38065/1224", "(16, 2136)": "-3947/32", "(16, 2137)": "-31/12", "(16, 2138)": "-9/4", "(16, 2140)": "-1/2", "(16, 2141)": "-77/32", "(16, 2144)": "27/8", "(16, 2146)": "-3595/32", "(16, 2147)": "51745/288", "(16, 2148)": "-81/8", "(16, 2149)": "-3/2", "(16, 2150)": "3/4", "(16, 2151)": "63/8", "(16, 2152)": "-5/8", "(16, 2153)": "39/64", "(16, 2154)": "9/8", "(16, 2156)": "-9/16", "(16, 2158)": "-1317/16", "(16, 2159)": "-345/4", "(16, 2164)": "27/8", "(16, 2166)": "-3/4", "(16, 2167)": "67/32", "(16, 2168)": "3/8", "(16, 2169)": "716425/4608", "(16, 2170)": "-543/64", "(16, 2171)": "9/4", "(16, 2172)": "241/6", "(16, 2173)": "-294211/1536", "(16, 2174)": "-11/3", "(16, 2175)": "11/3", "(16, 2179)": "11/2", "(16, 2180)": "3/4", "(16, 2181)": "9/2", "(16, 2182)": "29/4", "(16, 2183)": "1185337/3072", "(16, 2184)": "33/4", "(16, 2185)": "-9/4", "(16, 2186)": "83993/3072", "(16, 2187)": "219655/9216", "(16, 2188)": "-11/3", "(16, 2191)": "3/4", "(16, 2192)": "16673/816", "(16, 2193)": "-4167/32", "(16, 2194)": "-5", "(16, 2195)": "9/4", "(16, 2196)": "9/8", "(16, 2197)": "-13/64", "(16, 2198)": "11/6", "(16, 2201)": "-708325/13824", "(16, 2202)": "3099581/36864", "(16, 2203)": "-50819/4608", "(16, 2204)": "-4057/32", "(16, 2206)": "340415/4896", "(16, 2207)": "85717/9792", "(16, 2208)": "-3471/64", "(16, 2209)": "3653/128", "(16, 2210)": "395597/4608", "(16, 2211)": "-1333051/3072", "(16, 2212)": "-5195/2448", "(16, 2213)": "-144301/816", "(16, 2214)": "-4581/136", "(16, 2216)": "21/2", "(16, 2217)": "-3", "(16, 2218)": "-1/4", "(16, 2219)": "3041/153", "(16, 2220)": "63/4", "(16, 2221)": "18365/408", "(16, 2222)": "-10735/306", "(16, 2223)": "-1069/16", "(16, 2224)": "-23521/544", "(16, 2225)": "-23249/544", "(16, 2226)": "-48273/544", "(16, 2227)": "3/2", "(16, 2228)": "93/8", "(16, 2229)": "3/8", "(16, 2230)": "-123/32", "(16, 2231)": "279/16", "(16, 2232)": "623/12", "(16, 2233)": "-9/16", "(16, 2235)": "15/16", "(16, 2236)": "-23113/544", "(16, 2237)": "3/8", "(16, 2239)": "-11395/96", "(16, 2240)": "3/8", "(16, 2241)": "-85/64", "(16, 2242)": "-6601/96", "(16, 2243)": "-1", "(16, 2244)": "-5995/96", "(16, 2248)": "-9/8", "(16, 2250)": "-427/16", "(16, 2251)": "4639/48", "(16, 2253)": "-10735/306", "(16, 2254)": "-9/16", "(16, 2255)": "73/16", "(16, 2256)": "3/4", "(16, 2257)": "3/8", "(16, 2258)": "-1695/64", "(16, 2259)": "-181/8", "(16, 2260)": "518809/2304", "(16, 2261)": "325231/9216", "(16, 2262)": "3041/153", "(16, 2263)": "-1059/32", "(16, 2264)": "1687/102", "(16, 2267)": "-3/4", "(16, 2268)": "55/8", "(16, 2269)": "2819693/4608", "(16, 2270)": "-151/16", "(16, 2271)": "2121487/9216", "(16, 2272)": "303029/768", "(16, 2273)": "-15", "(16, 2274)": "-653/34", "(16, 2276)": "-1661/136", "(16, 2277)": "3/4", "(16, 2278)": "-51809/544", "(16, 2279)": "-3/2", "(16, 2280)": "-113/16", "(16, 2281)": "9/4", "(16, 2282)": "43/64", "(16, 2283)": "-339/32", "(16, 2284)": "-20173/1224", "(16, 2286)": "-2325767/55296", "(16, 2287)": "29761597/313344", "(16, 2288)": "563263/2304", "(16, 2289)": "68699/816", "(16, 2290)": "180787/3264", "(16, 2291)": "29/16", "(16, 2292)": "1543/4352", "(16, 2293)": "1957919/39168", "(16, 2294)": "74493/4352", "(16, 2295)": "-3514993/39168", "(16, 2296)": "3/2", "(16, 2297)": "55/2", "(16, 2298)": "13859/136", "(16, 2299)": "14267/136", "(16, 2300)": "37271/136", "(16, 2302)": "-102269/816", "(16, 2303)": "178495/816", "(16, 2304)": "60211/816", "(16, 2305)": "12", "(16, 2306)": "13655/136", "(16, 2307)": "1", "(16, 2308)": "147/4", "(16, 2309)": "-15/4", "(16, 2310)": "1", "(16, 2311)": "-5/2", "(16, 2312)": "21/4", "(16, 2315)": "-15/4", "(16, 2317)": "-8759/288", "(16, 2318)": "8405/576", "(16, 2319)": "221827/3264", "(16, 2320)": "21/2", "(16, 2321)": "11/2", "(16, 2322)": "-3/2", "(16, 2323)": "-1", "(16, 2325)": "21/2", "(16, 2326)": "-37/12", "(16, 2327)": "-1", "(16, 2328)": "-302045/2448", "(16, 2329)": "72589/1088", "(16, 2330)": "-5551/192", "(16, 2331)": "9/4", "(16, 2332)": "11/2", "(16, 2333)": "-53/12", "(16, 2334)": "-21/2", "(16, 2335)": "-1/12", "(16, 2336)": "-5/4", "(16, 2337)": "9", "(16, 2338)": "-12633/136", "(16, 2339)": "9/2", "(16, 2340)": "-3/2", "(16, 2341)": "-73709/816", "(16, 2342)": "-3/2", "(16, 2343)": "37407/136", "(16, 2346)": "3", "(16, 2347)": "-1", "(16, 2348)": "-175459/1632", "(16, 2349)": "3099893/9792", "(16, 2350)": "806287/9792", "(16, 2352)": "55/24", "(16, 2353)": "-2874251/39168", "(16, 2354)": "-3/2", "(16, 2355)": "1043/128", "(16, 2357)": "-193231/9792", "(16, 2358)": "517/128", "(16, 2359)": "35/16", "(16, 2360)": "501/128", "(16, 2361)": "-1107323/9792", "(16, 2362)": "147/8", "(16, 2364)": "-382849/4896", "(16, 2365)": "17953/288", "(16, 2366)": "13289/288", "(16, 2369)": "651/16", "(16, 2370)": "-1/8", "(16, 2371)": "3/16", "(16, 2372)": "1/2", "(16, 2373)": "93/16", "(16, 2374)": "-27/16", "(16, 2375)": "-9/16", "(16, 2376)": "-9/16", "(16, 2377)": "9/4", "(16, 2378)": "-9/4", "(16, 2381)": "60211/816", "(16, 2382)": "135/8", "(16, 2383)": "111/32", "(16, 2384)": "67/32", "(16, 2385)": "67/32", "(16, 2387)": "93/8", "(16, 2388)": "-245/48", "(16, 2389)": "15/16", "(16, 2390)": "-102269/816", "(16, 2391)": "1225/24", "(16, 2393)": "-11/2", "(16, 2394)": "-19/2", "(16, 2395)": "9/2", "(16, 2396)": "25/2", "(16, 2397)": "-49/12", "(16, 2399)": "-93/8", "(16, 2400)": "-203/48", "(16, 2401)": "-11/4", "(16, 2402)": "-1237/24", "(16, 2403)": "-3/2", "(16, 2404)": "-1157/16", "(16, 2405)": "77225/1224", "(16, 2406)": "10397/272", "(16, 2407)": "527359/4896", "(16, 2408)": "-3/2", "(16, 2410)": "-3/8", "(16, 2411)": "49/16", "(16, 2412)": "231365/816", "(16, 2415)": "-349/64", "(16, 2416)": "-834541/19584", "(16, 2417)": "-119/16", "(16, 2418)": "-2521/64", "(16, 2420)": "3423/128", "(16, 2421)": "23/16", "(16, 2422)": "-1237/64", "(16, 2423)": "-41189/544", "(16, 2424)": "-27/16", "(16, 2425)": "325/96", "(16, 2426)": "-27/16", "(16, 2428)": "3/4", "(16, 2429)": "1283/48", "(16, 2431)": "95/2", "(16, 2432)": "-423/8", "(16, 2434)": "159/32", "(16, 2435)": "-1", "(16, 2437)": "-4217/32", "(16, 2438)": "41/32", "(16, 2440)": "1", "(16, 2441)": "-1/2", "(16, 2442)": "-285/16", "(16, 2443)": "-41/4", "(16, 2445)": "-3/8", "(16, 2446)": "-3/2", "(16, 2447)": "313/16", "(16, 2448)": "25/32", "(16, 2449)": "-31/16", "(16, 2450)": "1", "(16, 2451)": "-69/16", "(16, 2452)": "15/16", "(16, 2453)": "79979/1224", "(16, 2454)": "2135/24", "(16, 2455)": "13685/288", "(16, 2456)": "-791/32", "(16, 2457)": "3/8", "(16, 2458)": "-3/16", "(16, 2459)": "-3", "(16, 2461)": "-1217/384", "(16, 2462)": "-6095/144", "(16, 2463)": "31/16", "(16, 2464)": "-29/2", "(16, 2466)": "-52175/4608", "(16, 2467)": "1177/128", "(16, 2468)": "-1985197/26112", "(16, 2469)": "-27/16", "(16, 2470)": "-353/32", "(16, 2472)": "-543/64", "(16, 2473)": "-9/8", "(16, 2474)": "-427/16", "(16, 2476)": "-5173/144", "(16, 2477)": "21/4", "(16, 2478)": "-5551/192", "(16, 2479)": "-5", "(16, 2480)": "-1317/16", "(16, 2481)": "33/4", "(16, 2482)": "9/8", "(16, 2483)": "-427/16", "(16, 2484)": "-427/16", "(16, 2485)": "3", "(16, 2487)": "9/2", "(16, 2488)": "-113/32", "(16, 2490)": "-9/16", "(16, 2492)": "9/4", "(16, 2494)": "-1525/96", "(16, 2495)": "8405/576", "(16, 2496)": "806287/9792", "(16, 2498)": "-409/12", "(16, 2499)": "14149/288", "(16, 2500)": "-1771/32", "(16, 2501)": "497/32", "(16, 2503)": "-3723079/18432", "(16, 2504)": "-579687/8704", "(16, 2505)": "-285/16", "(16, 2507)": "-11/2", "(16, 2508)": "3/4", "(16, 2509)": "-3/8", "(16, 2510)": "461977/4608", "(16, 2511)": "193/16", "(16, 2512)": "960539/4608", "(16, 2513)": "327103/9216", "(16, 2514)": "15/2", "(16, 2515)": "-13/3", "(16, 2517)": "-45/16", "(16, 2518)": "-15/16", "(16, 2519)": "3/4", "(16, 2520)": "47/32", "(16, 2522)": "-113/16", "(16, 2523)": "117/32", "(16, 2524)": "1/16", "(16, 2525)": "-28379/272", "(16, 2526)": "64669/9792", "(16, 2529)": "-190633/13824", "(16, 2530)": "394129/18432", "(16, 2531)": "-1166083/9216", "(16, 2532)": "-1271/128", "(16, 2534)": "-38263/9792", "(16, 2535)": "149/8", "(16, 2536)": "-7/2", "(16, 2537)": "113/16", "(16, 2538)": "9/32", "(16, 2539)": "19/16", "(16, 2540)": "-21385/612", "(16, 2542)": "-1887727/55296", "(16, 2543)": "347999/12288", "(16, 2544)": "310001/576", "(16, 2545)": "9/4", "(16, 2548)": "479/384", "(16, 2549)": "-356875/2176", "(16, 2550)": "-31/4", "(16, 2551)": "-173663/3264", "(16, 2553)": "-151/16", "(16, 2554)": "-12929/96", "(16, 2555)": "-283/16", "(16, 2556)": "-301/16", "(16, 2557)": "185/2", "(16, 2558)": "-695/32", "(16, 2559)": "719/32", "(16, 2560)": "-149/8", "(16, 2561)": "57/16", "(16, 2564)": "-523/24", "(16, 2565)": "-575/16", "(16, 2566)": "2621/64", "(16, 2567)": "-4729/32", "(16, 2568)": "4953/32", "(16, 2569)": "115/16", "(16, 2570)": "-227/64", "(16, 2571)": "115/16", "(16, 2572)": "-239/64", "(16, 2573)": "-3973/32", "(16, 2574)": "-3199/96", "(16, 2575)": "-135/4", "(16, 2576)": "-7975/144", "(16, 2577)": "-873/16", "(16, 2578)": "11557/192", "(16, 2579)": "-223/32", "(16, 2580)": "-439/48", "(16, 2581)": "7/8", "(16, 2582)": "29/96", "(16, 2586)": "891/16", "(16, 2588)": "29463251/313344", "(16, 2589)": "-144719/2176", "(16, 2590)": "2818121/9792", "(16, 2591)": "-423245/6528", "(16, 2592)": "-1455/32", "(16, 2593)": "-2669387/6144", "(16, 2594)": "3265111/9216", "(16, 2595)": "-3189269/19584", "(16, 2597)": "11/4", "(16, 2598)": "789/16", "(16, 2599)": "-111/4", "(16, 2600)": "4042543/18432", "(16, 2601)": "-17668193/208896", "(16, 2602)": "-745/48", "(16, 2603)": "213845/4896", "(16, 2604)": "17533/96", "(16, 2605)": "-1847393/6528", "(16, 2606)": "421195/4896", "(16, 2607)": "7784513/117504", "(16, 2608)": "-10503/128", "(16, 2609)": "3543/128", "(16, 2610)": "-2381333/6144", "(16, 2611)": "21125297/27648", "(16, 2612)": "1147759/1536", "(16, 2613)": "-20442157/36864", "(16, 2614)": "-614927/9792", "(16, 2615)": "23147831/117504", "(16, 2616)": "27/8", "(16, 2617)": "-11/2", "(16, 2618)": "-6129/64", "(16, 2619)": "36625/544", "(16, 2620)": "11/3", "(16, 2621)": "-27/8", "(16, 2622)": "231/16", "(16, 2623)": "111335/4896", "(16, 2624)": "76397/1224", "(16, 2625)": "9955/96", "(16, 2626)": "-199/48", "(16, 2627)": "-2167955/6144", "(16, 2628)": "1240165/9216", "(16, 2629)": "15007/612", "(16, 2631)": "-3845/272", "(16, 2632)": "2395/96", "(16, 2633)": "-45185/272", "(16, 2634)": "132085/7344", "(16, 2635)": "-4376/153", "(16, 2636)": "-1747163/29376", "(16, 2637)": "33697/272", "(16, 2638)": "-2288539/19584", "(16, 2639)": "-1216597/19584", "(16, 2640)": "-104911/7344", "(16, 2641)": "-3057199/18432", "(16, 2642)": "695883397/1880064", "(16, 2643)": "2406401/4608", "(16, 2644)": "-3391297/18432", "(16, 2645)": "-1296169/19584", "(16, 2646)": "1384213/29376", "(16, 2647)": "-9/16", "(16, 2648)": "-10747/816", "(16, 2650)": "-23249/544", "(16, 2651)": "-3041/153", "(16, 2652)": "-497/96", "(16, 2654)": "180889/1632", "(16, 2655)": "9/4", "(16, 2656)": "166139/19584", "(16, 2657)": "474803/9792", "(16, 2658)": "9613/272", "(16, 2659)": "22243/306", "(16, 2660)": "3/8", "(16, 2661)": "33/2", "(16, 2663)": "-146611/1224", "(16, 2664)": "33049/1632", "(16, 2665)": "2090767/19584", "(16, 2666)": "11785/544", "(16, 2667)": "-9599/544", "(16, 2668)": "424571/9792", "(16, 2669)": "49729/1632", "(16, 2670)": "127015/1224", "(16, 2671)": "-24527729/235008", "(16, 2672)": "-75/136", "(16, 2673)": "-326623/26112", "(16, 2674)": "2444149/19584", "(16, 2675)": "-163689/1088", "(16, 2676)": "51/4", "(16, 2677)": "-144301/816", "(16, 2678)": "-15/4", "(16, 2679)": "14267/136", "(16, 2680)": "321617/3264", "(16, 2681)": "-63/4", "(16, 2682)": "-3/2", "(16, 2683)": "-142031/2448", "(16, 2684)": "571/64", "(16, 2685)": "-31/16", "(16, 2686)": "-585/64", "(16, 2687)": "-782989/4896", "(16, 2688)": "-3", "(16, 2689)": "11", "(16, 2691)": "26533/2448", "(16, 2692)": "-28491/1088", "(16, 2693)": "4011487/29376", "(16, 2694)": "81835/3264", "(16, 2695)": "-670993/39168", "(16, 2696)": "119/32", "(16, 2697)": "21359/4896", "(16, 2698)": "1901/64", "(16, 2699)": "-1819/768", "(16, 2700)": "35993/408", "(16, 2701)": "-740543/19584", "(16, 2702)": "135/8", "(16, 2703)": "-1069/16", "(16, 2704)": "-9/4", "(16, 2705)": "-12349/2448", "(16, 2706)": "102269/816", "(16, 2707)": "-279/16", "(16, 2708)": "-3/2", "(16, 2709)": "4319/96", "(16, 2710)": "-433/16", "(16, 2711)": "-191/32", "(16, 2712)": "-413149/3264", "(16, 2713)": "819/16", "(16, 2715)": "427/24", "(16, 2716)": "-57/2", "(16, 2717)": "10879/128", "(16, 2718)": "3759/32", "(16, 2719)": "41/4", "(16, 2720)": "-2159/96", "(16, 2721)": "341/32", "(16, 2722)": "2767/384", "(16, 2723)": "-752375/4896", "(16, 2724)": "-27518755/117504", "(16, 2725)": "-543/8", "(16, 2726)": "15/16", "(16, 2727)": "3/4", "(16, 2728)": "51745/288", "(16, 2729)": "-1", "(16, 2730)": "6601/96", "(16, 2731)": "-9/2", "(16, 2732)": "656369/39168", "(16, 2733)": "4917/128", "(16, 2734)": "-1743121/39168", "(16, 2735)": "1173/32", "(16, 2736)": "449/96", "(16, 2737)": "-19/2", "(16, 2738)": "-481619/19584", "(16, 2739)": "5287943/156672", "(16, 2740)": "4065/64", "(16, 2741)": "22537/768", "(16, 2742)": "-6957965/39168", "(16, 2743)": "-60730351/470016", "(16, 2744)": "-27/16", "(16, 2746)": "-5535/64", "(16, 2747)": "-9/16", "(16, 2748)": "4741/144", "(16, 2749)": "-4639/48", "(16, 2750)": "9/8", "(16, 2751)": "4984463/9216", "(16, 2752)": "-19121/288", "(16, 2753)": "81/16", "(16, 2754)": "-11/4", "(16, 2755)": "-625/96", "(16, 2756)": "6505321/9216", "(16, 2757)": "-38274433/36864", "(16, 2758)": "1375855/13056", "(16, 2759)": "44546185/470016", "(16, 2760)": "-279/8", "(16, 2761)": "73/16", "(16, 2762)": "-543/64", "(16, 2763)": "67/32", "(16, 2764)": "-26165/2448", "(16, 2765)": "1059/32", "(16, 2766)": "-1263/64", "(16, 2767)": "2479/272", "(16, 2768)": "9/8", "(16, 2771)": "-9/2", "(16, 2772)": "12317/4896", "(16, 2773)": "-21479/6528", "(16, 2774)": "-321/16", "(16, 2775)": "33/4", "(16, 2776)": "9/2", "(16, 2777)": "3/2", "(16, 2778)": "15", "(16, 2779)": "-219/16", "(16, 2780)": "-3/4", "(16, 2781)": "7167/272", "(16, 2783)": "427/8", "(16, 2784)": "305/32", "(16, 2785)": "-45/16", "(16, 2786)": "-3577/272", "(16, 2787)": "9/4", "(16, 2788)": "16673/816", "(16, 2789)": "28379/272", "(16, 2790)": "339/32", "(16, 2791)": "21/2", "(16, 2792)": "9/16", "(16, 2793)": "115/16", "(16, 2795)": "9/8", "(16, 2796)": "-9/16", "(16, 2797)": "9/16", "(16, 2798)": "-9/4", "(16, 2799)": "21/8", "(16, 2800)": "93/32", "(16, 2801)": "-11377/192", "(16, 2802)": "-6955/192", "(16, 2803)": "-181/32", "(16, 2804)": "-31/16", "(16, 2805)": "-113/64", "(16, 2806)": "21/4", "(16, 2807)": "-21/8", "(16, 2808)": "21/8", "(16, 2809)": "-21/2", "(16, 2810)": "93/16", "(16, 2811)": "-93/32", "(16, 2812)": "323/32", "(16, 2813)": "-93/8", "(16, 2814)": "1967/192", "(16, 2815)": "-1579/64", "(16, 2816)": "793/16", "(16, 2817)": "-113/32", "(16, 2818)": "335/64", "(16, 2819)": "29/8", "(16, 2820)": "113/64", "(16, 2821)": "313/16", "(16, 2822)": "-113/64", "(16, 2823)": "169/16", "(16, 2825)": "-115/16", "(16, 2832)": "-9/4", "(16, 2833)": "-115/16", "(16, 2835)": "-45/16", "(16, 2836)": "-9/8", "(16, 2837)": "-9/16", "(16, 2838)": "-9/16", "(16, 2840)": "-21/2", "(16, 2841)": "-93/8", "(16, 2842)": "-359/12", "(16, 2843)": "-12619/96", "(16, 2844)": "715/32", "(16, 2845)": "311/32", "(16, 2846)": "113/16", "(16, 2847)": "7385/64", "(16, 2848)": "907/32", "(16, 2849)": "715/64", "(16, 2850)": "-311/64", "(16, 2852)": "-105/8", "(16, 2853)": "-21/4", "(16, 2854)": "-21/8", "(16, 2855)": "-21/8", "(16, 2858)": "-115/16", "(16, 2859)": "-465/32", "(16, 2860)": "-93/16", "(16, 2861)": "-323/32", "(16, 2862)": "-93/32", "(16, 2864)": "-7945/96", "(16, 2865)": "3511/64", "(16, 2866)": "-473/32", "(16, 2867)": "565/64", "(16, 2868)": "-2023/32", "(16, 2869)": "1579/64", "(16, 2870)": "553/64", "(16, 2872)": "353/32", "(16, 2873)": "5", "(16, 2874)": "113/32", "(16, 2875)": "9/32", "(16, 2876)": "9/32", "(16, 2877)": "-273/32", "(16, 2878)": "113/64", "(16, 2879)": "33/64", "(16, 2880)": "57/64", "(16, 2881)": "-7/8", "(16, 2882)": "-5/48", "(16, 2883)": "-19889/816", "(16, 2884)": "5893/544", "(16, 2885)": "-1281/64", "(16, 2886)": "1555141/18432", "(16, 2887)": "-12623/3072", "(16, 2888)": "36803/1088", "(16, 2889)": "14267/272", "(16, 2890)": "-14063/544", "(16, 2892)": "487/128", "(16, 2893)": "-59/24", "(16, 2894)": "-43821/544", "(16, 2895)": "104677/1224", "(16, 2896)": "3/16", "(16, 2897)": "-3/2", "(16, 2898)": "101/24", "(16, 2899)": "437647/4896", "(16, 2900)": "27/64", "(16, 2901)": "-43/16", "(16, 2902)": "267/64", "(16, 2903)": "-2765383/19584", "(16, 2904)": "-1281/64", "(16, 2905)": "1281/32", "(16, 2906)": "9/64", "(16, 2907)": "179915/1152", "(16, 2908)": "1/64", "(16, 2909)": "-401/64", "(16, 2910)": "13/16", "(16, 2911)": "-883/192", "(16, 2912)": "273/128", "(16, 2913)": "-1263/64", "(16, 2914)": "-7440365/18432", "(16, 2915)": "1716413/3072", "(16, 2916)": "935/384", "(16, 2917)": "77/12", "(16, 2918)": "-161/32", "(16, 2919)": "27499/2176", "(16, 2920)": "9/32", "(16, 2921)": "114197/768", "(16, 2922)": "-374623/3072", "(16, 2923)": "206555/6528", "(16, 2927)": "11/6", "(16, 2928)": "-22/3", "(16, 2930)": "-13859/544", "(16, 2931)": "15/8", "(16, 2932)": "67/48", "(16, 2933)": "5/4", "(16, 2934)": "-131123/1632", "(16, 2935)": "130709/2448", "(16, 2936)": "3/8", "(16, 2937)": "25/32", "(16, 2938)": "-59/16", "(16, 2939)": "19793/144", "(16, 2940)": "10623/272", "(16, 2941)": "21/8", "(16, 2942)": "-331/64", "(16, 2943)": "-5/24", "(16, 2944)": "-361313/9792", "(16, 2945)": "81/64", "(16, 2946)": "-365/128", "(16, 2947)": "9/2", "(16, 2948)": "655409/6528", "(16, 2949)": "15/32", "(16, 2950)": "13/128", "(16, 2951)": "79/32", "(16, 2952)": "1192801/9792", "(16, 2953)": "543/128", "(16, 2954)": "-819/16", "(16, 2955)": "-9/8", "(16, 2956)": "-1281/64", "(16, 2957)": "27/32", "(16, 2958)": "9/64", "(16, 2959)": "108515/1024", "(16, 2960)": "-389/384", "(16, 2961)": "-352055/4608", "(16, 2962)": "-79/128", "(16, 2963)": "173/96", "(16, 2964)": "-331/96", "(16, 2965)": "42297/544", "(16, 2966)": "137/16", "(16, 2967)": "21/16", "(16, 2968)": "2017/272", "(16, 2969)": "-517/68", "(16, 2970)": "-40541/4896", "(16, 2971)": "321/32", "(16, 2972)": "93/64", "(16, 2973)": "-17/48", "(16, 2974)": "163/32", "(16, 2975)": "-74159/9792", "(16, 2976)": "39853/384", "(16, 2977)": "-1337/64", "(16, 2978)": "-469/64", "(16, 2979)": "-753/128", "(16, 2980)": "-1207/128", "(16, 2981)": "407/16", "(16, 2982)": "-113/128", "(16, 2983)": "426929/1536", "(16, 2984)": "-57775/6528", "(16, 2985)": "6657/1088", "(16, 2986)": "-19757/408", "(16, 2987)": "-5/8", "(16, 2989)": "48011/2448", "(16, 2990)": "-9613/272", "(16, 2991)": "-73727/1224", "(16, 2992)": "-31213/1632", "(16, 2993)": "147/16", "(16, 2994)": "-39727/2448", "(16, 2995)": "-72725/2448", "(16, 2996)": "125/34", "(16, 2997)": "25927/544", "(16, 2998)": "-27/64", "(16, 3000)": "-3/64", "(16, 3001)": "331/64", "(16, 3002)": "38867/1224", "(16, 3003)": "-6635/544", "(16, 3004)": "93/64", "(16, 3005)": "-41/192", "(16, 3006)": "85/32", "(16, 3007)": "321457/4896", "(16, 3008)": "-13145/384", "(16, 3009)": "-5909/128", "(16, 3010)": "1159/64", "(16, 3011)": "29119/1088", "(16, 3012)": "-1181/16", "(16, 3013)": "-1657/128", "(16, 3014)": "361/64", "(16, 3015)": "68999/2176", "(16, 3016)": "117751/19584", "(16, 3017)": "-5/4", "(16, 3018)": "165997/6528", "(16, 3019)": "20549/9792", "(16, 3020)": "427/32", "(16, 3021)": "10735/408", "(16, 3022)": "-823645/4608", "(16, 3023)": "7543/384", "(16, 3024)": "-12995/1536", "(16, 3025)": "160969/9792", "(16, 3026)": "-5309/1088", "(16, 3027)": "-39169/9792", "(16, 3028)": "-1/4", "(16, 3030)": "60619/1632", "(16, 3031)": "1237/48", "(16, 3032)": "-195259/1632", "(16, 3033)": "-3/8", "(16, 3034)": "-1/4", "(16, 3035)": "-19/8", "(16, 3036)": "15/8", "(16, 3037)": "468641/19584", "(16, 3038)": "-2", "(16, 3039)": "-5653/1152", "(16, 3040)": "-294199/6528", "(16, 3041)": "71969/1632", "(16, 3042)": "142697/2448", "(16, 3043)": "21/8", "(16, 3045)": "-9/8", "(16, 3046)": "-33037/272", "(16, 3047)": "14845/272", "(16, 3048)": "60211/1632", "(16, 3049)": "13523/136", "(16, 3050)": "1237/96", "(16, 3051)": "-54149/1632", "(16, 3052)": "63/16", "(16, 3053)": "-55/8", "(16, 3054)": "3/2", "(16, 3055)": "-42461/544", "(16, 3056)": "57/16", "(16, 3057)": "9/4", "(16, 3058)": "29/4", "(16, 3059)": "-41713/544", "(16, 3060)": "-294325/9792", "(16, 3061)": "-29/8", "(16, 3062)": "74961/2176", "(16, 3063)": "336001/9792", "(16, 3065)": "-8201/19584", "(16, 3066)": "607/384", "(16, 3067)": "672473/9792", "(16, 3068)": "-109/32", "(16, 3069)": "-719345/19584", "(16, 3070)": "-55015/4896", "(16, 3071)": "-19865/306", "(16, 3072)": "27/32", "(16, 3073)": "-11/16", "(16, 3074)": "367/64", "(16, 3075)": "-8671/576", "(16, 3077)": "-595/64", "(16, 3079)": "-11/64", "(16, 3080)": "67/64", "(16, 3081)": "-661/64", "(16, 3082)": "279/64", "(16, 3083)": "-443/64", "(16, 3084)": "25/4", "(16, 3085)": "927535/9792", "(16, 3086)": "279/64", "(16, 3087)": "137/32", "(16, 3088)": "23/8", "(16, 3089)": "771397/9792", "(16, 3090)": "-60211/3264", "(16, 3091)": "-685/64", "(16, 3092)": "-60211/1088", "(16, 3093)": "-57457/3264", "(16, 3094)": "541/64", "(16, 3095)": "-60517/1088", "(16, 3096)": "61/6", "(16, 3097)": "-268013/3264", "(16, 3098)": "155/96", "(16, 3099)": "-58375/1088", "(16, 3100)": "-1117/96", "(16, 3101)": "-6079/96", "(16, 3102)": "-987/128", "(16, 3103)": "-69/16", "(16, 3104)": "-285/128", "(16, 3105)": "1409/64", "(16, 3106)": "-97/128", "(16, 3107)": "11/64", "(16, 3108)": "-1059/128", "(16, 3109)": "-27/8", "(16, 3110)": "-291/128", "(16, 3111)": "-9/32", "(16, 3112)": "-9/32", "(16, 3113)": "51/64", "(16, 3114)": "671/64", "(16, 3115)": "-135/64", "(16, 3116)": "-11/64", "(16, 3117)": "-295/128", "(16, 3118)": "-1/16", "(16, 3119)": "157/64", "(16, 3120)": "-559/128", "(16, 3121)": "761827/39168", "(16, 3122)": "3/4", "(16, 3123)": "425/16", "(16, 3124)": "-991693/13056", "(16, 3125)": "427/32", "(16, 3126)": "5936585/39168", "(16, 3128)": "-3/8", "(16, 3129)": "503/192", "(16, 3130)": "-1027/192", "(16, 3131)": "124823/9792", "(16, 3132)": "9/8", "(16, 3133)": "115/8", "(16, 3135)": "9/4", "(16, 3136)": "-9/8", "(16, 3137)": "9/8", "(16, 3138)": "-9/8", "(16, 3142)": "27/8", "(16, 3143)": "21/4", "(16, 3144)": "93/16", "(16, 3145)": "3161/32", "(16, 3146)": "5797/32", "(16, 3147)": "-53/2", "(16, 3148)": "335/32", "(16, 3149)": "-113/32", "(16, 3151)": "-795/32", "(16, 3152)": "21/2", "(16, 3153)": "-21/4", "(16, 3154)": "21/4", "(16, 3155)": "-21/4", "(16, 3156)": "63/4", "(16, 3157)": "93/8", "(16, 3158)": "-93/16", "(16, 3159)": "323/16", "(16, 3160)": "-93/16", "(16, 3164)": "279/16", "(16, 3165)": "-12865/96", "(16, 3166)": "-2065/32", "(16, 3167)": "1039/32", "(16, 3168)": "-113/16", "(16, 3171)": "-5689/96", "(16, 3172)": "335/32", "(16, 3173)": "89/16", "(16, 3174)": "113/32", "(16, 3176)": "2383/48", "(16, 3177)": "679/32", "(16, 3178)": "-113/32", "(16, 3180)": "-1059/32", "(16, 3181)": "169/32", "(16, 3183)": "-15", "(16, 3184)": "-339/32", "(16, 3185)": "-101/8", "(16, 3186)": "1465/96", "(16, 3187)": "-1741/68", "(16, 3188)": "1263/32", "(16, 3189)": "1997203/4608", "(16, 3190)": "-1768601/2304", "(16, 3191)": "-113537/1632", "(16, 3192)": "11/2", "(16, 3194)": "23249/544", "(16, 3195)": "27/8", "(16, 3197)": "14063/272", "(16, 3198)": "-15/4", "(16, 3199)": "-487/64", "(16, 3200)": "27/4", "(16, 3201)": "43821/272", "(16, 3202)": "11", "(16, 3203)": "15/4", "(16, 3204)": "-14267/136", "(16, 3205)": "-11/3", "(16, 3206)": "-81347/544", "(16, 3207)": "-3/2", "(16, 3208)": "271/32", "(16, 3209)": "-59/12", "(16, 3210)": "-369319/2448", "(16, 3212)": "-11/2", "(16, 3213)": "9/4", "(16, 3214)": "-38065/1224", "(16, 3215)": "51/32", "(16, 3216)": "61/8", "(16, 3217)": "-231/32", "(16, 3218)": "4277497/9792", "(16, 3219)": "-27/8", "(16, 3220)": "-3/4", "(16, 3221)": "-51745/288", "(16, 3222)": "2019/64", "(16, 3223)": "-147/2", "(16, 3224)": "63/32", "(16, 3225)": "345/4", "(16, 3226)": "9/16", "(16, 3227)": "-643445/2304", "(16, 3228)": "349/96", "(16, 3229)": "-27/8", "(16, 3230)": "543/64", "(16, 3231)": "-67/32", "(16, 3232)": "-11/3", "(16, 3233)": "667/96", "(16, 3235)": "-11/2", "(16, 3236)": "-33/4", "(16, 3237)": "-9/2", "(16, 3239)": "-9/4", "(16, 3240)": "-16673/816", "(16, 3241)": "-34613/272", "(16, 3242)": "-137/8", "(16, 3243)": "-46153/1224", "(16, 3244)": "40213/1224", "(16, 3245)": "721/34", "(16, 3246)": "-98987/1224", "(16, 3247)": "144301/816", "(16, 3248)": "3041/153", "(16, 3249)": "63/4", "(16, 3250)": "-34741/544", "(16, 3251)": "-93/32", "(16, 3252)": "17/24", "(16, 3253)": "-127/8", "(16, 3254)": "-280189/4896", "(16, 3255)": "1069/16", "(16, 3256)": "23249/544", "(16, 3257)": "279/16", "(16, 3258)": "-22073/96", "(16, 3259)": "901/16", "(16, 3260)": "-7/16", "(16, 3261)": "42345/544", "(16, 3262)": "9/16", "(16, 3263)": "-15/16", "(16, 3264)": "-6601/96", "(16, 3265)": "12911/9792", "(16, 3266)": "-407/8", "(16, 3267)": "177523/3264", "(16, 3270)": "4639/48", "(16, 3271)": "-436703/4608", "(16, 3272)": "-31015/1088", "(16, 3273)": "9/16", "(16, 3274)": "-73/16", "(16, 3275)": "3041/153", "(16, 3276)": "-1059/32", "(16, 3277)": "-1643/136", "(16, 3279)": "-15", "(16, 3280)": "1661/136", "(16, 3281)": "-339/32", "(16, 3282)": "14335/136", "(16, 3283)": "60211/816", "(16, 3284)": "-58171/816", "(16, 3285)": "1237/48", "(16, 3286)": "2043/272", "(16, 3287)": "-3/2", "(16, 3288)": "-55/2", "(16, 3290)": "-14267/136", "(16, 3291)": "-102269/816", "(16, 3292)": "57/8", "(16, 3293)": "29/4", "(16, 3294)": "-17/4", "(16, 3295)": "-42461/272", "(16, 3296)": "-12", "(16, 3297)": "1", "(16, 3298)": "-329431/4896", "(16, 3299)": "-5/2", "(16, 3300)": "285845/3264", "(16, 3301)": "15/4", "(16, 3302)": "-8759/288", "(16, 3303)": "6079/1088", "(16, 3304)": "-159203/4896", "(16, 3305)": "-21/2", "(16, 3306)": "-11/2", "(16, 3307)": "-302045/2448", "(16, 3308)": "-6419/144", "(16, 3309)": "-9/4", "(16, 3310)": "-11/2", "(16, 3311)": "9", "(16, 3312)": "3/2", "(16, 3313)": "73709/816", "(16, 3315)": "-175459/1632", "(16, 3316)": "279/32", "(16, 3317)": "335/32", "(16, 3318)": "33/4", "(16, 3319)": "954769/4896", "(16, 3320)": "-147/8", "(16, 3322)": "-17953/288", "(16, 3323)": "57457/1632", "(16, 3324)": "-487/32", "(16, 3325)": "-60517/544", "(16, 3326)": "9/4", "(16, 3327)": "9/16", "(16, 3328)": "-479/24", "(16, 3329)": "269441/1632", "(16, 3330)": "-135/8", "(16, 3331)": "-67/32", "(16, 3332)": "-102269/816", "(16, 3333)": "-1615/48", "(16, 3335)": "11/2", "(16, 3337)": "-9/2", "(16, 3338)": "3/2", "(16, 3339)": "1157/16", "(16, 3341)": "-10397/272", "(16, 3342)": "-1131/64", "(16, 3343)": "-129/16", "(16, 3344)": "-237/64", "(16, 3345)": "27/16", "(16, 3346)": "-3/4", "(16, 3347)": "95/2", "(16, 3348)": "-87/2", "(16, 3349)": "-237/64", "(16, 3350)": "423/8", "(16, 3351)": "1", "(16, 3352)": "-35/16", "(16, 3353)": "285/16", "(16, 3355)": "69/16", "(16, 3356)": "-15/16", "(16, 3357)": "-2135/24", "(16, 3358)": "-425/8", "(16, 3359)": "443439/2176", "(16, 3360)": "27/16", "(16, 3361)": "543/64", "(16, 3362)": "-5173/144", "(16, 3363)": "-3/4", "(16, 3364)": "-33/4", "(16, 3365)": "3", "(16, 3367)": "-9/4", "(16, 3368)": "-1525/96", "(16, 3369)": "-4453/816", "(16, 3370)": "285/16", "(16, 3371)": "11/2", "(16, 3372)": "15/2", "(16, 3373)": "45/16", "(16, 3374)": "15/16", "(16, 3375)": "-28379/272", "(16, 3376)": "-9/4", "(16, 3377)": "9/8", "(16, 3378)": "-9/8", "(16, 3379)": "9/8", "(16, 3385)": "-9/8", "(16, 3386)": "9/8", "(16, 3390)": "9/8", "(16, 3391)": "-21/2", "(16, 3392)": "21/4", "(16, 3393)": "-21/4", "(16, 3394)": "21/4", "(16, 3395)": "-93/8", "(16, 3396)": "93/16", "(16, 3397)": "-93/16", "(16, 3398)": "93/16", "(16, 3399)": "8305/96", "(16, 3400)": "397/8", "(16, 3401)": "-281/16", "(16, 3402)": "113/16", "(16, 3403)": "-335/32", "(16, 3404)": "-89/16", "(16, 3405)": "-113/32", "(16, 3406)": "-101/16", "(16, 3407)": "113/32", "(16, 3408)": "-113/32", "(16, 3409)": "-21/4", "(16, 3410)": "21/4", "(16, 3411)": "21/4", "(16, 3413)": "-93/16", "(16, 3414)": "93/16", "(16, 3416)": "93/16", "(16, 3417)": "9/16", "(16, 3418)": "-9/16", "(16, 3419)": "-533/16", "(16, 3420)": "113/32", "(16, 3421)": "-113/32", "(16, 3422)": "-9/16", "(16, 3423)": "-113/32", "(16, 3426)": "65/24", "(16, 3427)": "-5/2", "(16, 3428)": "-11/6", "(16, 3429)": "743/17", "(16, 3430)": "11/2", "(16, 3431)": "-5/96", "(16, 3432)": "115/32", "(16, 3433)": "-27/16", "(16, 3434)": "213/64", "(16, 3435)": "-117/32", "(16, 3436)": "-70767/1088", "(16, 3437)": "1281/32", "(16, 3440)": "-424955/4608", "(16, 3441)": "-631/192", "(16, 3442)": "1/3", "(16, 3443)": "-14471/136", "(16, 3445)": "3/2", "(16, 3446)": "42801/272", "(16, 3450)": "-11/6", "(16, 3452)": "11/6", "(16, 3454)": "-23/32", "(16, 3455)": "-69/32", "(16, 3456)": "-953545/4896", "(16, 3457)": "-27/16", "(16, 3458)": "9/16", "(16, 3459)": "47/32", "(16, 3460)": "-47/16", "(16, 3461)": "309/32", "(16, 3464)": "-27/32", "(16, 3465)": "-77/32", "(16, 3466)": "267/64", "(16, 3467)": "-147/32", "(16, 3471)": "79/48", "(16, 3472)": "3/4", "(16, 3474)": "1201/48", "(16, 3475)": "-1237/48", "(16, 3476)": "-14293/408", "(16, 3477)": "-63/8", "(16, 3478)": "19/4", "(16, 3479)": "-19/4", "(16, 3480)": "1/2", "(16, 3481)": "10735/306", "(16, 3484)": "-91/17", "(16, 3485)": "-71335/2448", "(16, 3486)": "5483/144", "(16, 3487)": "-279/32", "(16, 3488)": "6", "(16, 3489)": "-189/32", "(16, 3490)": "-15/32", "(16, 3491)": "-487/96", "(16, 3492)": "-2411/96", "(16, 3493)": "259/12", "(16, 3494)": "1023/64", "(16, 3495)": "129/16", "(16, 3496)": "339/64", "(16, 3497)": "239/32", "(16, 3498)": "-121/32", "(16, 3499)": "59/16", "(16, 3500)": "-427/16", "(16, 3501)": "-10735/204", "(16, 3503)": "1891/204", "(16, 3504)": "1/4", "(16, 3505)": "-1/4", "(16, 3506)": "-60211/816", "(16, 3508)": "-1237/48", "(16, 3509)": "1/4", "(16, 3510)": "1237/48", "(16, 3511)": "3/4", "(16, 3512)": "-11/2", "(16, 3513)": "5/2", "(16, 3514)": "-17/4", "(16, 3515)": "-1/2", "(16, 3516)": "-233995/3264", "(16, 3518)": "66439/2448", "(16, 3519)": "-95/16", "(16, 3520)": "-1/16", "(16, 3521)": "9/32", "(16, 3522)": "60211/544", "(16, 3523)": "2465/96", "(16, 3524)": "9/16", "(16, 3525)": "-3/4", "(16, 3526)": "103/32", "(16, 3527)": "3/4", "(17, 16)": "121/2", "(17, 23)": "-33/2", "(17, 27)": "649/24", "(17, 29)": "121/4", "(17, 31)": "-68401/1872", "(17, 37)": "1855/936", "(17, 40)": "33/2", "(17, 41)": "315/16", "(17, 46)": "-315/16", "(17, 50)": "-121/2", "(17, 51)": "-33/2", "(17, 77)": "30649/936", "(17, 80)": "-315/16", "(17, 81)": "-455/16", "(17, 88)": "315/16", "(17, 93)": "131/8", "(17, 95)": "561/32", "(17, 96)": "105/16", "(17, 104)": "-155/32", "(17, 105)": "-417/32", "(17, 107)": "-35/8", "(17, 108)": "-81/32", "(17, 111)": "-27/32", "(17, 113)": "-135/32", "(17, 115)": "-105/8", "(17, 117)": "105/16", "(17, 119)": "11/3", "(17, 120)": "-27/16", "(17, 123)": "27/16", "(17, 124)": "176/3", "(17, 125)": "27", "(17, 126)": "35", "(17, 129)": "433/32", "(17, 130)": "35/8", "(17, 131)": "105/32", "(17, 132)": "-433/96", "(17, 133)": "385/32", "(17, 134)": "433/32", "(17, 135)": "-35/32", "(17, 137)": "35/8", "(17, 139)": "27/8", "(17, 142)": "81/5", "(17, 143)": "15/2", "(17, 144)": "15/8", "(17, 145)": "-1607/16", "(17, 146)": "19/144", "(17, 147)": "83/16", "(17, 148)": "-5/2", "(17, 149)": "385/48", "(17, 150)": "113/16", "(17, 152)": "-461/144", "(17, 153)": "-27/4", "(17, 154)": "1031/48", "(17, 155)": "-433/48", "(17, 156)": "-35/16", "(17, 157)": "-73/16", "(17, 158)": "-4855/144", "(17, 159)": "9/4", "(17, 160)": "-63", "(17, 161)": "27/4", "(17, 162)": "243/8", "(17, 163)": "-105/8", "(17, 166)": "-59/8", "(17, 167)": "27/2", "(17, 168)": "159/4", "(17, 170)": "-35/4", "(17, 171)": "27/4", "(17, 172)": "27/4", "(17, 173)": "-433/24", "(17, 174)": "-105/8", "(17, 175)": "44/3", "(17, 176)": "35/8", "(17, 178)": "175/8", "(17, 180)": "105/8", "(17, 184)": "113/8", "(17, 185)": "-27/4", "(17, 186)": "-159/8", "(17, 193)": "-27/4", "(17, 195)": "35/4", "(17, 197)": "-27/8", "(17, 198)": "105/8", "(17, 199)": "-44/3", "(17, 203)": "433/24", "(17, 204)": "-203/4", "(17, 205)": "-433/24", "(17, 207)": "297/8", "(17, 208)": "35/8", "(17, 209)": "23/8", "(17, 212)": "105/8", "(17, 213)": "297/8", "(17, 214)": "33/2", "(17, 216)": "245/8", "(17, 219)": "35/8", "(17, 225)": "-433/24", "(17, 226)": "105/8", "(17, 231)": "35/4", "(17, 232)": "-27/8", "(17, 233)": "433/24", "(17, 235)": "-44/3", "(17, 239)": "-27/4", "(17, 241)": "-159/8", "(17, 243)": "-35/4", "(17, 244)": "-27/8", "(17, 245)": "-27/8", "(17, 248)": "44/3", "(17, 251)": "23/8", "(17, 255)": "-785/12", "(17, 256)": "11/80", "(17, 257)": "-189/16", "(17, 258)": "-89/24", "(17, 259)": "-267/16", "(17, 261)": "-27/80", "(17, 262)": "-35/4", "(17, 263)": "-35/24", "(17, 264)": "-59/16", "(17, 265)": "-5/16", "(17, 267)": "-11/8", "(17, 268)": "11/6", "(17, 269)": "-169/36", "(17, 270)": "-39/8", "(17, 271)": "611/48", "(17, 272)": "79/8", "(17, 273)": "65/16", "(17, 274)": "-269/48", "(17, 275)": "269/36", "(17, 276)": "315/16", "(17, 277)": "-4037/144", "(17, 278)": "189/16", "(17, 279)": "-5", "(17, 280)": "-167/24", "(17, 281)": "1937/72", "(17, 282)": "105/8", "(17, 285)": "59/8", "(17, 286)": "-433/24", "(17, 287)": "-105/8", "(17, 288)": "39/4", "(17, 290)": "35/16", "(17, 291)": "35/8", "(17, 292)": "-35/16", "(17, 293)": "35/16", "(17, 294)": "-35/4", "(17, 296)": "-35/4", "(17, 297)": "-175/16", "(17, 298)": "-35/8", "(17, 299)": "-35/16", "(17, 300)": "-35/16", "(17, 301)": "-27/32", "(17, 303)": "-19/16", "(17, 304)": "-33/32", "(17, 306)": "-81/32", "(17, 308)": "-47/32", "(17, 309)": "-135/32", "(17, 311)": "183/16", "(17, 312)": "-561/32", "(17, 314)": "-81/32", "(17, 315)": "-51/16", "(17, 316)": "-161/32", "(17, 317)": "-257/48", "(17, 319)": "245/32", "(17, 320)": "35/32", "(17, 321)": "-27/32", "(17, 322)": "81/16", "(17, 323)": "257/48", "(17, 324)": "-521/48", "(17, 325)": "-27/16", "(17, 326)": "245/32", "(17, 327)": "35/32", "(17, 328)": "-27/32", "(17, 329)": "27/8", "(17, 330)": "-301/24", "(17, 332)": "-115/16", "(17, 333)": "-11/6", "(17, 334)": "1225/48", "(17, 335)": "-433/48", "(17, 336)": "-521/24", "(17, 337)": "11/6", "(17, 338)": "61/16", "(17, 339)": "-105/16", "(17, 341)": "-39/8", "(17, 342)": "135/16", "(17, 343)": "12", "(17, 344)": "-105/16", "(17, 345)": "105/8", "(17, 346)": "53/4", "(17, 347)": "105/32", "(17, 348)": "-35/8", "(17, 349)": "35/8", "(17, 350)": "-417/32", "(17, 351)": "105/32", "(17, 352)": "35/16", "(17, 353)": "35/16", "(17, 354)": "-417/32", "(17, 355)": "433/96", "(17, 357)": "433/32", "(17, 358)": "433/96", "(17, 360)": "433/32", "(17, 361)": "27/8", "(17, 362)": "1651/96", "(17, 363)": "27/16", "(17, 364)": "1475/96", "(17, 365)": "-169/48", "(17, 366)": "55/6", "(17, 368)": "35/8", "(17, 369)": "35/4", "(17, 370)": "-35/8", "(17, 371)": "35/8", "(17, 372)": "-35/8", "(17, 373)": "105/8", "(17, 374)": "135/16", "(17, 376)": "-39/4", "(17, 377)": "297/16", "(17, 379)": "81/16", "(17, 380)": "3", "(17, 381)": "-61/16", "(17, 385)": "-113/8", "(17, 388)": "257/24", "(17, 390)": "-245/16", "(17, 391)": "-35/16", "(17, 392)": "27/16", "(17, 393)": "-81/8", "(17, 394)": "-257/24", "(17, 396)": "105/8", "(17, 397)": "-433/24", "(17, 398)": "203/8", "(17, 399)": "-55/3", "(17, 400)": "-257/24", "(17, 402)": "433/24", "(17, 403)": "24", "(17, 404)": "105/8", "(17, 405)": "-171/4", "(17, 406)": "131/8", "(17, 408)": "-35/8", "(17, 409)": "105/16", "(17, 410)": "35/4", "(17, 411)": "35/8", "(17, 412)": "-417/16", "(17, 413)": "-105/8", "(17, 414)": "-33/2", "(17, 416)": "-433/48", "(17, 418)": "433/16", "(17, 422)": "-27/4", "(17, 423)": "-1651/48", "(17, 424)": "-105/8", "(17, 428)": "433/24", "(17, 430)": "359/24", "(17, 434)": "27/4", "(17, 443)": "-35/4", "(17, 444)": "35/8", "(17, 445)": "-35/8", "(17, 446)": "35/8", "(17, 447)": "-35/8", "(17, 448)": "35/8", "(17, 450)": "35/8", "(17, 453)": "81/16", "(17, 454)": "-27/8", "(17, 459)": "-24", "(17, 461)": "33/2", "(17, 462)": "-13", "(17, 465)": "417/16", "(17, 469)": "27/4", "(17, 470)": "-22/3", "(17, 471)": "22/3", "(17, 472)": "521/24", "(17, 474)": "27/8", "(17, 475)": "-105/16", "(17, 476)": "35/8", "(17, 477)": "-35/8", "(17, 479)": "-27/8", "(17, 480)": "22/3", "(17, 481)": "-22/3", "(17, 482)": "433/24", "(17, 484)": "22/3", "(17, 485)": "-11/3", "(17, 486)": "-22/3", "(17, 490)": "-27/4", "(17, 491)": "-35/8", "(17, 493)": "-433/16", "(17, 494)": "-22/3", "(17, 543)": "-21/4", "(17, 544)": "-21/4", "(17, 545)": "-21/4", "(17, 546)": "21/4", "(17, 547)": "21/4", "(17, 550)": "1741451/4096", "(17, 551)": "3117377/12288", "(17, 552)": "7853459/36864", "(17, 553)": "539189/4096", "(17, 554)": "70813/408", "(17, 555)": "15811/128", "(17, 556)": "283685/13056", "(17, 557)": "15731/512", "(17, 558)": "84", "(17, 559)": "525/8", "(17, 560)": "1607/32", "(17, 561)": "1607/32", "(17, 562)": "4435/96", "(17, 563)": "128281/3072", "(17, 564)": "62295/1088", "(17, 565)": "14377/768", "(17, 566)": "2223/64", "(17, 567)": "431/16", "(17, 568)": "79403/3264", "(17, 569)": "5655/256", "(17, 570)": "43/2", "(17, 571)": "33731/9792", "(17, 572)": "2255/128", "(17, 573)": "129/8", "(17, 574)": "211/136", "(17, 575)": "46135/3264", "(17, 576)": "1479/128", "(17, 577)": "1205/64", "(17, 578)": "345/32", "(17, 579)": "345/32", "(17, 580)": "197/256", "(17, 582)": "27/32", "(17, 583)": "9", "(17, 584)": "2851/192", "(17, 585)": "1849/1224", "(17, 586)": "41959/6144", "(17, 587)": "395/64", "(17, 588)": "75/16", "(17, 589)": "171/16", "(17, 590)": "45/4", "(17, 591)": "67/16", "(17, 592)": "4509/512", "(17, 595)": "-543/512", "(17, 596)": "451/128", "(17, 597)": "241/32", "(17, 599)": "969/128", "(17, 600)": "105/32", "(17, 601)": "35/16", "(17, 603)": "109/256", "(17, 607)": "3", "(17, 608)": "57/16", "(17, 609)": "9/4", "(17, 610)": "9/4", "(17, 611)": "129/64", "(17, 616)": "-327/256", "(17, 617)": "59/16", "(17, 618)": "9/4", "(17, 619)": "2139/544", "(17, 620)": "3/4", "(17, 621)": "-3/4", "(17, 622)": "43/32", "(17, 623)": "21/16", "(17, 624)": "39/32", "(17, 625)": "5/4", "(17, 627)": "-115/32", "(17, 628)": "196655/9792", "(17, 635)": "5/4", "(17, 639)": "-9/2", "(17, 641)": "21/32", "(17, 642)": "9/16", "(17, 643)": "9/16", "(17, 646)": "27/64", "(17, 647)": "3/8", "(17, 649)": "-142799/9792", "(17, 652)": "-329/16", "(17, 653)": "-15389/1088", "(17, 654)": "3/16", "(17, 657)": "1/8", "(17, 659)": "-3/16", "(17, 661)": "-3/16", "(17, 662)": "-1/4", "(17, 663)": "-1/4", "(17, 664)": "-549/512", "(17, 670)": "831/1024", "(17, 672)": "3/64", "(17, 674)": "-9/16", "(17, 675)": "1833/544", "(17, 678)": "-45/64", "(17, 681)": "-3/4", "(17, 682)": "-11/4", "(17, 683)": "-7/8", "(17, 686)": "-9/32", "(17, 687)": "-21/16", "(17, 688)": "-3/2", "(17, 689)": "289/16", "(17, 690)": "-9/32", "(17, 691)": "-165/16", "(17, 696)": "-131/32", "(17, 697)": "-1305/256", "(17, 698)": "-545/128", "(17, 699)": "-11/4", "(17, 700)": "-15/8", "(17, 701)": "-57/16", "(17, 702)": "-1/16", "(17, 704)": "-5/4", "(17, 709)": "-3", "(17, 710)": "3/32", "(17, 711)": "-103/32", "(17, 712)": "-349/256", "(17, 713)": "-49/8", "(17, 714)": "-15/4", "(17, 717)": "841/68", "(17, 718)": "-9/2", "(17, 719)": "9/64", "(17, 720)": "-39/4", "(17, 721)": "-537/32", "(17, 722)": "-6", "(17, 723)": "-1375/1024", "(17, 725)": "9/4", "(17, 726)": "-87/16", "(17, 727)": "-382/17", "(17, 728)": "-83137/9792", "(17, 729)": "-9/16", "(17, 730)": "-469/48", "(17, 731)": "-43/4", "(17, 732)": "-66493/6144", "(17, 733)": "-6953/384", "(17, 734)": "-8221/1536", "(17, 735)": "-36973/2048", "(17, 736)": "57/128", "(17, 737)": "12559/3264", "(17, 738)": "-613/32", "(17, 739)": "-285/32", "(17, 740)": "273/64", "(17, 741)": "-104999/1632", "(17, 742)": "-3273/128", "(17, 743)": "-60547/4096", "(17, 744)": "-1311/512", "(17, 745)": "-61/3", "(17, 746)": "-61/3", "(17, 747)": "-1079/32", "(17, 748)": "-1269439/36864", "(17, 749)": "-437/128", "(17, 750)": "-283445/12288", "(17, 751)": "-3239/128", "(17, 752)": "-2047/64", "(17, 753)": "-477/16", "(17, 754)": "-2987/64", "(17, 756)": "-129/4", "(17, 757)": "-129/4", "(17, 758)": "-115/4", "(17, 759)": "-115/4", "(17, 760)": "317189/3264", "(17, 761)": "-9125/512", "(17, 762)": "-178647/4096", "(17, 763)": "-1173/16", "(17, 764)": "-373507/6144", "(17, 765)": "-23629/768", "(17, 766)": "-3764591/36864", "(17, 767)": "-25409/512", "(17, 768)": "-20591/192", "(17, 769)": "-17269/128", "(17, 770)": "-3727/16", "(17, 771)": "-3765743/12288", "(17, 772)": "253/24", "(17, 773)": "9", "(17, 774)": "3/2", "(17, 775)": "-45/16", "(17, 776)": "-75/8", "(17, 777)": "-45/64", "(17, 778)": "99/8", "(17, 779)": "27/32", "(17, 780)": "-31987037/4700160", "(17, 781)": "-4/3", "(17, 782)": "-9018359/55296", "(17, 783)": "-19/64", "(17, 784)": "62179/12288", "(17, 785)": "-18217/144", "(17, 786)": "-6392693/221184", "(17, 787)": "-6884369/626688", "(17, 788)": "-649969/117504", "(17, 789)": "-37421/58752", "(17, 790)": "579589/6912", "(17, 791)": "-318721/27648", "(17, 792)": "-12189725/221184", "(17, 793)": "11199481/27648", "(17, 794)": "39/8", "(17, 795)": "55175509/156672", "(17, 796)": "-345/16", "(17, 797)": "68657/3264", "(17, 798)": "93/2", "(17, 799)": "-1231/64", "(17, 800)": "113947/3264", "(17, 801)": "47367/4096", "(17, 802)": "-99/64", "(17, 803)": "-345/16", "(17, 804)": "37377/512", "(17, 806)": "-71425/768", "(17, 807)": "-631/128", "(17, 808)": "111/16", "(17, 809)": "274255/3264", "(17, 810)": "-33/8", "(17, 811)": "3/16", "(17, 814)": "165/4", "(17, 815)": "-68657/4896", "(17, 816)": "2539/32", "(17, 817)": "-99/16", "(17, 818)": "75957/2176", "(17, 819)": "189/32", "(17, 823)": "39/8", "(17, 824)": "-109/64", "(17, 826)": "129/64", "(17, 828)": "-104009/2176", "(17, 829)": "-295531/2176", "(17, 830)": "-530665/384", "(17, 831)": "-267/16", "(17, 832)": "-842409/2048", "(17, 833)": "-2577811/4608", "(17, 834)": "-12869/64", "(17, 835)": "-2045047/18432", "(17, 836)": "1905/64", "(17, 837)": "1039255/6144", "(17, 839)": "-225/16", "(17, 840)": "376891/1152", "(17, 841)": "-5535/128", "(17, 842)": "801/32", "(17, 843)": "1141/96", "(17, 844)": "-4667/544", "(17, 846)": "2485/48", "(17, 847)": "-341/12", "(17, 848)": "17879/816", "(17, 850)": "102919/1632", "(17, 851)": "-72", "(17, 852)": "267/2", "(17, 853)": "-304867/4896", "(17, 854)": "-70245/544", "(17, 855)": "-137465/3264", "(17, 856)": "-1487/48", "(17, 857)": "4241/64", "(17, 858)": "148195/19584", "(17, 859)": "10427/192", "(17, 860)": "-104867/6528", "(17, 861)": "-2417/192", "(17, 862)": "57589/1632", "(17, 863)": "3089/48", "(17, 864)": "-2039/136", "(17, 865)": "-129/128", "(17, 867)": "27/5", "(17, 868)": "9/2", "(17, 869)": "9", "(17, 870)": "-27/16", "(17, 871)": "49/32", "(17, 872)": "-65/48", "(17, 874)": "-9/2", "(17, 875)": "-334743/2048", "(17, 876)": "-476687/4096", "(17, 877)": "-225516605/221184", "(17, 893)": "345/4", "(17, 918)": "115/12", "(17, 920)": "-345/4", "(17, 921)": "257/6", "(17, 922)": "-157/4", "(17, 923)": "-431/24", "(17, 924)": "431/24", "(17, 925)": "-257/6", "(17, 932)": "-97687/192", "(17, 951)": "11/3", "(17, 952)": "-2249/32", "(17, 953)": "99/16", "(17, 954)": "-2743/128", "(17, 955)": "9/16", "(17, 957)": "-6", "(17, 964)": "5149/512", "(17, 968)": "2783/128", "(17, 969)": "13037/128", "(17, 970)": "315059/1536", "(17, 971)": "-3/8", "(17, 972)": "51359/3072", "(17, 973)": "8091/128", "(17, 974)": "14119/2304", "(17, 975)": "23529/1024", "(17, 976)": "-511/16", "(17, 977)": "-326945/9216", "(17, 979)": "-9/8", "(17, 980)": "-338491/9216", "(17, 981)": "93/2", "(17, 982)": "9/16", "(17, 983)": "10/3", "(17, 984)": "21/4", "(17, 985)": "-2533/48", "(17, 986)": "-21/2", "(17, 988)": "-47/3", "(17, 989)": "50", "(17, 990)": "3", "(17, 991)": "-3/2", "(17, 992)": "2749/32", "(17, 993)": "-9/8", "(17, 995)": "3/8", "(17, 996)": "9/32", "(17, 997)": "3/8", "(17, 998)": "33/32", "(17, 999)": "-187/24", "(17, 1000)": "-3/32", "(17, 1001)": "-10/3", "(17, 1002)": "3/8", "(17, 1003)": "21/4", "(17, 1013)": "855947/6144", "(17, 1014)": "1074893/12288", "(17, 1015)": "-102036067/221184", "(17, 1023)": "68657/4896", "(17, 1024)": "13/32", "(17, 1025)": "-24991/2176", "(17, 1026)": "9/16", "(17, 1028)": "51/32", "(17, 1030)": "27/64", "(17, 1031)": "-8547/512", "(17, 1034)": "79189/2176", "(17, 1035)": "78849/2176", "(17, 1036)": "175731/256", "(17, 1037)": "9/32", "(17, 1038)": "358891/1536", "(17, 1039)": "322295/1152", "(17, 1040)": "411391/9216", "(17, 1041)": "34411/576", "(17, 1043)": "-333707/2304", "(17, 1045)": "-57681/256", "(17, 1047)": "-27/64", "(17, 1048)": "4395/544", "(17, 1049)": "-27/64", "(17, 1050)": "341/12", "(17, 1051)": "-16961/816", "(17, 1053)": "-99655/1632", "(17, 1054)": "133/2", "(17, 1055)": "-9/4", "(17, 1056)": "371003/9792", "(17, 1057)": "6643/136", "(17, 1058)": "371003/13056", "(17, 1060)": "4549/96", "(17, 1061)": "-6907/128", "(17, 1062)": "-371003/39168", "(17, 1063)": "-3529/384", "(17, 1064)": "160043/13056", "(17, 1065)": "3259/384", "(17, 1066)": "-4395/544", "(17, 1067)": "-4603/96", "(17, 1068)": "16567/1088", "(17, 1072)": "9/32", "(17, 1076)": "3/32", "(17, 1077)": "3/32", "(17, 1078)": "3/32", "(17, 1079)": "22405/1024", "(17, 1080)": "356639/2048", "(17, 1081)": "-536291659/313344", "(17, 1090)": "-6", "(17, 1091)": "55/6", "(17, 1092)": "-3/2", "(17, 1094)": "7963/272", "(17, 1095)": "-9/8", "(17, 1096)": "-6", "(17, 1097)": "3/8", "(17, 1098)": "-12", "(17, 1100)": "3/2", "(17, 1101)": "-24705/272", "(17, 1102)": "-24195/272", "(17, 1103)": "-13/2", "(17, 1104)": "-21/4", "(17, 1105)": "5/16", "(17, 1106)": "-4/3", "(17, 1107)": "31/12", "(17, 1108)": "-43/48", "(17, 1109)": "-1/2", "(17, 1110)": "73/48", "(17, 1112)": "5/3", "(17, 1113)": "3/4", "(17, 1114)": "63/8", "(17, 1115)": "-85/32", "(17, 1116)": "12383/272", "(17, 1117)": "15/8", "(17, 1118)": "-31689/272", "(17, 1120)": "-33953/816", "(17, 1121)": "-2360/17", "(17, 1122)": "42", "(17, 1123)": "-37003/4896", "(17, 1124)": "-8269/68", "(17, 1125)": "-43051/1632", "(17, 1126)": "33/2", "(17, 1127)": "21/4", "(17, 1128)": "63/16", "(17, 1129)": "78467/2448", "(17, 1130)": "231/16", "(17, 1131)": "-365291/3264", "(17, 1132)": "-21/16", "(17, 1133)": "-2743/68", "(17, 1134)": "21/4", "(17, 1135)": "-5909/136", "(17, 1137)": "-3/4", "(17, 1144)": "-11/4", "(17, 1145)": "-55/16", "(17, 1146)": "164469743/235008", "(17, 1153)": "-15", "(17, 1154)": "-55/6", "(17, 1155)": "-9241/96", "(17, 1157)": "-402223/9792", "(17, 1158)": "-3/8", "(17, 1160)": "-3057/16", "(17, 1162)": "-3/32", "(17, 1163)": "-2", "(17, 1165)": "-2339/102", "(17, 1166)": "107443/3264", "(17, 1167)": "289/32", "(17, 1168)": "-81/16", "(17, 1169)": "-191/64", "(17, 1170)": "-197/48", "(17, 1171)": "-173/96", "(17, 1172)": "-305/192", "(17, 1173)": "-3/2", "(17, 1174)": "-529/192", "(17, 1177)": "-241/96", "(17, 1178)": "9/4", "(17, 1179)": "243/32", "(17, 1180)": "1411/48", "(17, 1181)": "-93/32", "(17, 1182)": "-217/16", "(17, 1183)": "-25683/544", "(17, 1184)": "-1555/6", "(17, 1185)": "-1501/48", "(17, 1186)": "81/2", "(17, 1187)": "-68083/816", "(17, 1188)": "-326/153", "(17, 1189)": "-68083/1088", "(17, 1191)": "81/16", "(17, 1192)": "243/64", "(17, 1193)": "68083/3264", "(17, 1194)": "891/64", "(17, 1195)": "-396145/3264", "(17, 1196)": "-81/64", "(17, 1197)": "-1411/48", "(17, 1198)": "81/16", "(17, 1199)": "-5731/272", "(17, 1203)": "-3/16", "(17, 1204)": "3/16", "(17, 1205)": "-3/16", "(17, 1206)": "-3/16", "(17, 1208)": "13/4", "(17, 1209)": "41/16", "(17, 1210)": "85126657/117504", "(17, 1211)": "33/4", "(17, 1212)": "4201/288", "(17, 1214)": "53959/1152", "(17, 1215)": "63/16", "(17, 1217)": "6051/32", "(17, 1223)": "-141/64", "(17, 1224)": "-1/16", "(17, 1226)": "-3/4", "(17, 1228)": "5627/1152", "(17, 1229)": "-19471/384", "(17, 1230)": "-3/64", "(17, 1231)": "873/32", "(17, 1232)": "-159/128", "(17, 1233)": "31/32", "(17, 1234)": "-111/64", "(17, 1235)": "-215/128", "(17, 1236)": "1/4", "(17, 1237)": "21/128", "(17, 1239)": "17/64", "(17, 1240)": "-3/8", "(17, 1241)": "-2619/64", "(17, 1242)": "-1/2", "(17, 1243)": "-27/64", "(17, 1244)": "-86/9", "(17, 1245)": "19/3", "(17, 1246)": "9/8", "(17, 1248)": "2", "(17, 1249)": "-11/2", "(17, 1250)": "-132", "(17, 1251)": "3/4", "(17, 1252)": "37/9", "(17, 1253)": "3/8", "(17, 1254)": "-2323/96", "(17, 1255)": "1237/128", "(17, 1256)": "-16697/384", "(17, 1257)": "1", "(17, 1258)": "2411/384", "(17, 1259)": "1/2", "(17, 1260)": "-1067/96", "(17, 1261)": "15/64", "(17, 1263)": "3/8", "(17, 1266)": "9/32", "(17, 1267)": "3/32", "(17, 1268)": "3/32", "(17, 1269)": "3/32", "(17, 1271)": "43/4", "(17, 1272)": "47/16", "(17, 1273)": "121219/576", "(17, 1274)": "-9/16", "(17, 1275)": "-99/16", "(17, 1276)": "-27/64", "(17, 1277)": "-27/32", "(17, 1278)": "-345/4", "(17, 1288)": "9/64", "(17, 1289)": "27/64", "(17, 1290)": "-663/8", "(17, 1291)": "9/16", "(17, 1292)": "-1281/64", "(17, 1293)": "-427/16", "(17, 1295)": "-427/64", "(17, 1296)": "-221/8", "(17, 1297)": "-1281/64", "(17, 1299)": "27/16", "(17, 1301)": "1281/32", "(17, 1302)": "-27/32", "(17, 1303)": "-349/144", "(17, 1306)": "19/3", "(17, 1311)": "-9/2", "(17, 1312)": "271/72", "(17, 1314)": "-6283/768", "(17, 1315)": "-33/2", "(17, 1316)": "-803/48", "(17, 1317)": "1901/64", "(17, 1318)": "44965/2304", "(17, 1319)": "-193/192", "(17, 1320)": "-6547/2304", "(17, 1321)": "-6029/192", "(17, 1322)": "5429/288", "(17, 1323)": "-175/48", "(17, 1334)": "-9/4", "(17, 1335)": "-9/16", "(17, 1336)": "217009/1152", "(17, 1337)": "-165/4", "(17, 1338)": "-11/3", "(17, 1339)": "61/32", "(17, 1340)": "153/128", "(17, 1341)": "3/16", "(17, 1343)": "63/32", "(17, 1349)": "-189/64", "(17, 1350)": "-17983/64", "(17, 1352)": "399/64", "(17, 1354)": "-115/128", "(17, 1355)": "-135/128", "(17, 1356)": "743899/3072", "(17, 1357)": "353/32", "(17, 1358)": "-72581/6144", "(17, 1359)": "170591/2304", "(17, 1360)": "-349/576", "(17, 1361)": "-1092341/18432", "(17, 1362)": "-133/64", "(17, 1363)": "-571823/18432", "(17, 1366)": "-409963/9216", "(17, 1367)": "399/128", "(17, 1368)": "-1059/64", "(17, 1369)": "-1141/96", "(17, 1370)": "-4/3", "(17, 1371)": "-243/64", "(17, 1372)": "3", "(17, 1374)": "-61/3", "(17, 1375)": "5/2", "(17, 1376)": "-353/4", "(17, 1377)": "4153/192", "(17, 1378)": "-3/4", "(17, 1379)": "3507/256", "(17, 1381)": "-353/32", "(17, 1382)": "-1059/128", "(17, 1383)": "407/768", "(17, 1384)": "-3883/128", "(17, 1385)": "153/256", "(17, 1386)": "353/128", "(17, 1387)": "-247/8", "(17, 1388)": "-353/32", "(17, 1389)": "-9/64", "(17, 1391)": "-399/128", "(17, 1394)": "-3/32", "(17, 1395)": "-9/32", "(17, 1396)": "3/32", "(17, 1397)": "3/32", "(17, 1399)": "1555327/3072", "(17, 1400)": "856201/6144", "(17, 1401)": "-197097767/110592", "(17, 1403)": "6", "(17, 1404)": "-91/8", "(17, 1405)": "-51/16", "(17, 1406)": "-231/32", "(17, 1408)": "39/16", "(17, 1414)": "-75/32", "(17, 1415)": "74067/256", "(17, 1417)": "-33/4", "(17, 1419)": "-151/16", "(17, 1420)": "-39/32", "(17, 1421)": "254177/1024", "(17, 1422)": "23/4", "(17, 1423)": "176921/1024", "(17, 1424)": "656173/4608", "(17, 1425)": "1390853/9216", "(17, 1426)": "806357/9216", "(17, 1427)": "17/4", "(17, 1428)": "194401/4608", "(17, 1430)": "243/16", "(17, 1431)": "-31693/1536", "(17, 1432)": "-51/8", "(17, 1433)": "-69/8", "(17, 1435)": "-3/2", "(17, 1436)": "-33/32", "(17, 1437)": "1", "(17, 1438)": "51/8", "(17, 1440)": "34", "(17, 1441)": "-47", "(17, 1442)": "-46", "(17, 1443)": "17/4", "(17, 1444)": "-39/8", "(17, 1445)": "9/8", "(17, 1447)": "-23/4", "(17, 1448)": "-69/16", "(17, 1449)": "1", "(17, 1450)": "-253/16", "(17, 1451)": "11", "(17, 1452)": "23/16", "(17, 1453)": "7", "(17, 1454)": "-23/4", "(17, 1455)": "-171/32", "(17, 1457)": "33/8", "(17, 1461)": "-3/16", "(17, 1465)": "3/16", "(17, 1466)": "-3/16", "(17, 1467)": "-3/16", "(17, 1469)": "343959/2048", "(17, 1470)": "469775/4096", "(17, 1471)": "227237693/221184", "(17, 1472)": "-68657/4896", "(17, 1473)": "1309/288", "(17, 1475)": "30773/3264", "(17, 1476)": "39/16", "(17, 1477)": "255/32", "(17, 1478)": "99/64", "(17, 1479)": "225/16", "(17, 1482)": "-518629/9792", "(17, 1483)": "-65827/1088", "(17, 1484)": "-495/64", "(17, 1485)": "89/32", "(17, 1486)": "45/128", "(17, 1487)": "-33/32", "(17, 1488)": "109/64", "(17, 1489)": "429/128", "(17, 1491)": "-367/128", "(17, 1493)": "-9/2", "(17, 1494)": "37/64", "(17, 1496)": "-267/64", "(17, 1497)": "-349/144", "(17, 1498)": "49813/4896", "(17, 1499)": "93/64", "(17, 1500)": "-104/9", "(17, 1501)": "-317/34", "(17, 1503)": "-2367509/4896", "(17, 1504)": "-192331/816", "(17, 1505)": "-89/4", "(17, 1506)": "-931103/9792", "(17, 1507)": "-46093/1632", "(17, 1508)": "-54863/816", "(17, 1510)": "-89/32", "(17, 1511)": "-267/128", "(17, 1512)": "79687/4896", "(17, 1513)": "-979/128", "(17, 1514)": "-339187/3264", "(17, 1515)": "89/128", "(17, 1516)": "-32947/1632", "(17, 1517)": "-89/32", "(17, 1518)": "4013/3264", "(17, 1524)": "-3/32", "(17, 1528)": "-9/32", "(17, 1529)": "3/32", "(17, 1530)": "3/32", "(17, 1532)": "-9", "(17, 1533)": "-3/2", "(17, 1534)": "13524773/58752", "(17, 1535)": "41/240", "(17, 1536)": "65567/216", "(17, 1537)": "-2096759/39168", "(17, 1538)": "41/48", "(17, 1539)": "-24145099/6144", "(17, 1540)": "29846327/27648", "(17, 1541)": "3", "(17, 1542)": "-1/16", "(17, 1544)": "15/4", "(17, 1545)": "3/16", "(17, 1546)": "-753629/6144", "(17, 1547)": "473231/3072", "(17, 1548)": "22627/288", "(17, 1549)": "-8969/96", "(17, 1552)": "96507637/940032", "(17, 1553)": "-64677097/1253376", "(17, 1554)": "-32501/2048", "(17, 1555)": "-1074893/9216", "(17, 1556)": "9345761/156672", "(17, 1557)": "39451/34816", "(17, 1558)": "-364651/1152", "(17, 1559)": "-356639/1536", "(17, 1560)": "-531929/29376", "(17, 1561)": "81257/3456", "(17, 1562)": "-5/12", "(17, 1563)": "55/12", "(17, 1564)": "655585/29376", "(17, 1565)": "14975395/117504", "(17, 1566)": "23/6", "(17, 1567)": "-41/12", "(17, 1568)": "588883/3264", "(17, 1569)": "554485/117504", "(17, 1570)": "245/96", "(17, 1571)": "-47/12", "(17, 1572)": "293815/6528", "(17, 1573)": "11612015/470016", "(17, 1574)": "857/32", "(17, 1575)": "3/4", "(17, 1576)": "11794157/55296", "(17, 1577)": "561182813/3760128", "(17, 1578)": "264433/3072", "(17, 1579)": "-856201/4608", "(17, 1580)": "-46700615/27648", "(17, 1581)": "-525391/1728", "(17, 1582)": "-4482233/18432", "(17, 1583)": "-469775/3072", "(17, 1584)": "-869/32", "(17, 1585)": "29445439/117504", "(17, 1586)": "-52701329/470016", "(17, 1587)": "13/32", "(17, 1588)": "2", "(17, 1589)": "-57/32", "(17, 1590)": "34787/4896", "(17, 1591)": "-335/128", "(17, 1592)": "-3691/1088", "(17, 1593)": "2677/408", "(17, 1594)": "36071359/12288", "(17, 1595)": "-5691/128", "(17, 1596)": "-1125/32", "(17, 1597)": "5195741/4608", "(17, 1598)": "-4902499/36864", "(17, 1599)": "110233/19584", "(17, 1600)": "-131/6", "(17, 1601)": "465493/26112", "(17, 1602)": "-469/512", "(17, 1603)": "869/32", "(17, 1604)": "-34787/4896", "(17, 1605)": "5691/128", "(17, 1606)": "3691/1088", "(17, 1607)": "110233/19584", "(17, 1608)": "-131/6", "(17, 1609)": "9/4", "(17, 1610)": "-15/4", "(17, 1611)": "22098493/9216", "(17, 1612)": "-45/4", "(17, 1613)": "-41/24", "(17, 1614)": "-10937/576", "(17, 1615)": "347/48", "(17, 1616)": "661/96", "(17, 1617)": "12383/576", "(17, 1618)": "23059/288", "(17, 1619)": "-4343/192", "(17, 1620)": "-323/24", "(17, 1621)": "-513/64", "(17, 1623)": "-2579/24", "(17, 1627)": "-2579/24", "(17, 1630)": "-523/24", "(17, 1631)": "575/48", "(17, 1632)": "4465/144", "(17, 1633)": "575/48", "(17, 1634)": "575/48", "(17, 1635)": "6599/192", "(17, 1636)": "-5243/144", "(17, 1637)": "3359/192", "(17, 1638)": "13/3", "(17, 1639)": "35/24", "(17, 1644)": "-402325/58752", "(17, 1645)": "51161/816", "(17, 1646)": "-789367/9792", "(17, 1647)": "270977/3456", "(17, 1648)": "-441/32", "(17, 1649)": "51543/1024", "(17, 1650)": "-1744733/27648", "(17, 1651)": "3582127/58752", "(17, 1654)": "-11/4", "(17, 1655)": "-3/4", "(17, 1656)": "67/4", "(17, 1657)": "1/8", "(17, 1658)": "2965853/18432", "(17, 1659)": "-789/16", "(17, 1661)": "4933/1024", "(17, 1662)": "15/2", "(17, 1664)": "-2621977/27648", "(17, 1665)": "641/144", "(17, 1666)": "-6023/96", "(17, 1667)": "-13543/128", "(17, 1668)": "-91/16", "(17, 1669)": "39933/2048", "(17, 1670)": "-680509/13824", "(17, 1671)": "-866041/9792", "(17, 1673)": "2877601/9216", "(17, 1675)": "-454231/4608", "(17, 1676)": "-2151421/29376", "(17, 1677)": "-1455937/29376", "(17, 1678)": "-29443/1152", "(17, 1679)": "3023/1152", "(17, 1680)": "3635417/27648", "(17, 1681)": "-32237/864", "(17, 1682)": "-393205/29376", "(17, 1685)": "16379/1088", "(17, 1686)": "721/68", "(17, 1687)": "2007/128", "(17, 1688)": "-9/16", "(17, 1689)": "1173/1024", "(17, 1690)": "-771589/9216", "(17, 1691)": "2395/96", "(17, 1692)": "5755/272", "(17, 1693)": "88363/918", "(17, 1694)": "449381/29376", "(17, 1695)": "-129185/2176", "(17, 1696)": "57745/6528", "(17, 1697)": "496819/55296", "(17, 1698)": "5601407/27648", "(17, 1699)": "-3981317/58752", "(17, 1700)": "8939629/4608", "(17, 1701)": "-5982305/4608", "(17, 1702)": "11297/204", "(17, 1703)": "-2/3", "(17, 1704)": "-971/27", "(17, 1705)": "62711/3264", "(17, 1706)": "80095/1632", "(17, 1707)": "-1370435/29376", "(17, 1708)": "-3/8", "(17, 1709)": "-33/2", "(17, 1710)": "3/4", "(17, 1711)": "7505/136", "(17, 1714)": "3/8", "(17, 1715)": "5/4", "(17, 1716)": "-92345/612", "(17, 1717)": "333723/2176", "(17, 1718)": "1138687/19584", "(17, 1719)": "369931/4896", "(17, 1720)": "12871/204", "(17, 1721)": "742021/19584", "(17, 1722)": "-12955/1152", "(17, 1723)": "221/96", "(17, 1724)": "1066391/14688", "(17, 1726)": "-97/4", "(17, 1728)": "35/4", "(17, 1729)": "191621/1728", "(17, 1730)": "517/192", "(17, 1731)": "155/192", "(17, 1732)": "4669/192", "(17, 1733)": "57929/29376", "(17, 1734)": "3", "(17, 1736)": "-11", "(17, 1737)": "-645785/4896", "(17, 1738)": "-14011/2448", "(17, 1739)": "1457/96", "(17, 1740)": "-3/8", "(17, 1743)": "1/4", "(17, 1744)": "-19/8", "(17, 1745)": "-5/2", "(17, 1747)": "-166901/1088", "(17, 1748)": "140059/3264", "(17, 1749)": "19/6", "(17, 1750)": "-2233/192", "(17, 1751)": "2148763/29376", "(17, 1753)": "-71/16", "(17, 1755)": "63/16", "(17, 1756)": "11/384", "(17, 1757)": "429/32", "(17, 1758)": "-5501/192", "(17, 1759)": "-712889/58752", "(17, 1760)": "-819/16", "(17, 1762)": "66253/288", "(17, 1763)": "-113/6", "(17, 1764)": "55/8", "(17, 1767)": "-8957/96", "(17, 1768)": "7/4", "(17, 1770)": "-57/2", "(17, 1771)": "-1/4", "(17, 1772)": "13621/576", "(17, 1773)": "-3889/192", "(17, 1774)": "-631/96", "(17, 1775)": "-147043/9792", "(17, 1777)": "-115/32", "(17, 1779)": "325/32", "(17, 1780)": "-5035/192", "(17, 1781)": "-4213/192", "(17, 1782)": "2521241/58752", "(17, 1783)": "4661/48", "(17, 1786)": "-9/8", "(17, 1787)": "-1173/32", "(17, 1789)": "349/96", "(17, 1790)": "-19/2", "(17, 1791)": "-15/4", "(17, 1792)": "6715/576", "(17, 1793)": "-10517/3456", "(17, 1794)": "-5827/192", "(17, 1795)": "-2677403/39168", "(17, 1797)": "-1081/4", "(17, 1799)": "2135/16", "(17, 1800)": "-729689/27648", "(17, 1801)": "10423/864", "(17, 1802)": "-81/16", "(17, 1803)": "11/4", "(17, 1805)": "1/2", "(17, 1806)": "5445/128", "(17, 1807)": "-353/16", "(17, 1808)": "-422377/2304", "(17, 1809)": "392251/3072", "(17, 1810)": "-1705/96", "(17, 1811)": "-47/12", "(17, 1813)": "-1168849/13824", "(17, 1814)": "-2912207/39168", "(17, 1816)": "-613973/2304", "(17, 1818)": "663103/2304", "(17, 1819)": "-47/48", "(17, 1820)": "-9/8", "(17, 1823)": "9/2", "(17, 1824)": "-13/4", "(17, 1825)": "6898555/18432", "(17, 1827)": "23/2", "(17, 1828)": "3883325/9216", "(17, 1829)": "637255/9216", "(17, 1831)": "23/4", "(17, 1833)": "-196141/9792", "(17, 1835)": "16974943/9216", "(17, 1837)": "-3435259/4608", "(17, 1838)": "3/4", "(17, 1839)": "-30111/1088", "(17, 1841)": "-52", "(17, 1842)": "17719/72", "(17, 1843)": "3/4", "(17, 1845)": "-3/2", "(17, 1846)": "-15/16", "(17, 1847)": "349/32", "(17, 1848)": "5005663/9792", "(17, 1851)": "-511/32", "(17, 1853)": "29/32", "(17, 1854)": "-38166169/27648", "(17, 1855)": "-40261/6528", "(17, 1856)": "27/32", "(17, 1857)": "23/288", "(17, 1859)": "3785/48", "(17, 1864)": "6989/48", "(17, 1867)": "963/16", "(17, 1868)": "-300197059/2506752", "(17, 1869)": "-9/8", "(17, 1871)": "11/2", "(17, 1872)": "3/2", "(17, 1873)": "-18053/544", "(17, 1874)": "-1/4", "(17, 1875)": "-4097465/2304", "(17, 1876)": "5841/64", "(17, 1877)": "-3/4", "(17, 1878)": "-1189/12", "(17, 1879)": "3601667/4608", "(17, 1880)": "49/6", "(17, 1881)": "-9/8", "(17, 1882)": "-20/3", "(17, 1884)": "-5237933/117504", "(17, 1885)": "9/16", "(17, 1887)": "10525/816", "(17, 1888)": "26045/544", "(17, 1889)": "-2833/136", "(17, 1890)": "-3620477/2304", "(17, 1892)": "543/16", "(17, 1893)": "-657337/1152", "(17, 1894)": "344767/1536", "(17, 1895)": "-212783/9792", "(17, 1896)": "-65/96", "(17, 1897)": "-5891/136", "(17, 1898)": "20087785/235008", "(17, 1899)": "-51/4", "(17, 1900)": "308687/1632", "(17, 1901)": "3/2", "(17, 1902)": "-8167/68", "(17, 1903)": "2921/68", "(17, 1904)": "47/6", "(17, 1905)": "3/2", "(17, 1906)": "-21/2", "(17, 1907)": "61/6", "(17, 1908)": "-5/2", "(17, 1909)": "37581/272", "(17, 1910)": "-63/4", "(17, 1911)": "-16975/408", "(17, 1912)": "29789/612", "(17, 1913)": "-46867/4352", "(17, 1914)": "-117/8", "(17, 1916)": "1315/16", "(17, 1917)": "97717/544", "(17, 1918)": "49435/2448", "(17, 1919)": "117641/544", "(17, 1920)": "-13/3", "(17, 1921)": "9/4", "(17, 1922)": "-81/8", "(17, 1923)": "239/24", "(17, 1924)": "153/16", "(17, 1925)": "116057/816", "(17, 1926)": "-243/16", "(17, 1927)": "-1489/24", "(17, 1929)": "-10939991/78336", "(17, 1930)": "579/8", "(17, 1932)": "-15/16", "(17, 1933)": "97309/544", "(17, 1934)": "-46613/288", "(17, 1935)": "107/8", "(17, 1936)": "3", "(17, 1937)": "-3/4", "(17, 1938)": "5605/24", "(17, 1939)": "-29/16", "(17, 1940)": "85/32", "(17, 1941)": "-1", "(17, 1942)": "6601/96", "(17, 1943)": "1/2", "(17, 1944)": "2410105/104448", "(17, 1945)": "27/16", "(17, 1946)": "3785/48", "(17, 1949)": "9/16", "(17, 1951)": "1317/8", "(17, 1952)": "5247/64", "(17, 1953)": "9/8", "(17, 1954)": "427/8", "(17, 1955)": "427/8", "(17, 1956)": "7307/144", "(17, 1957)": "-4639/48", "(17, 1958)": "-15/2", "(17, 1959)": "29789/612", "(17, 1960)": "-140037929/442368", "(17, 1961)": "315/8", "(17, 1962)": "-73/16", "(17, 1963)": "-3/4", "(17, 1964)": "-67/32", "(17, 1965)": "-11/8", "(17, 1966)": "-864025/2304", "(17, 1967)": "399/64", "(17, 1968)": "887/16", "(17, 1969)": "-282707/1536", "(17, 1970)": "-389599/4608", "(17, 1971)": "117085/9792", "(17, 1972)": "1059/32", "(17, 1973)": "-9785/816", "(17, 1975)": "26219899/18432", "(17, 1976)": "357/16", "(17, 1978)": "-3/4", "(17, 1979)": "-16", "(17, 1980)": "-65/4", "(17, 1981)": "-9879185/4608", "(17, 1982)": "-21/2", "(17, 1983)": "-175/8", "(17, 1984)": "-2139991/1536", "(17, 1985)": "-400807/576", "(17, 1986)": "-10", "(17, 1987)": "69/4", "(17, 1988)": "6979/272", "(17, 1990)": "9/16", "(17, 1991)": "-39/4", "(17, 1992)": "-63383755/940032", "(17, 1993)": "461/34", "(17, 1994)": "-9/4", "(17, 1995)": "-67873/2448", "(17, 1996)": "124373/544", "(17, 1997)": "41/2", "(17, 1999)": "89/16", "(17, 2000)": "-189/16", "(17, 2001)": "-7/32", "(17, 2002)": "1105739/9792", "(17, 2003)": "267/32", "(17, 2004)": "273923/9792", "(17, 2006)": "-68657/1632", "(17, 2007)": "1231/32", "(17, 2008)": "99/32", "(17, 2009)": "-631/64", "(17, 2010)": "111/8", "(17, 2011)": "39/8", "(17, 2012)": "68657/3264", "(17, 2013)": "-99/64", "(17, 2014)": "-1231/64", "(17, 2015)": "-631/128", "(17, 2016)": "111/16", "(17, 2017)": "-3/16", "(17, 2018)": "109/432", "(17, 2019)": "-518159/12288", "(17, 2020)": "-9/80", "(17, 2021)": "-9/8", "(17, 2022)": "147/16", "(17, 2023)": "9/8", "(17, 2024)": "9/16", "(17, 2025)": "115/32", "(17, 2026)": "15989/192", "(17, 2027)": "115/32", "(17, 2028)": "115/32", "(17, 2029)": "931/32", "(17, 2030)": "1709/32", "(17, 2031)": "-123/64", "(17, 2032)": "85/8", "(17, 2033)": "-7/8", "(17, 2034)": "3/8", "(17, 2039)": "15/8", "(17, 2042)": "9/8", "(17, 2044)": "-5995/96", "(17, 2046)": "-6103/96", "(17, 2049)": "-795/32", "(17, 2050)": "21/4", "(17, 2051)": "105/4", "(17, 2052)": "63/4", "(17, 2053)": "81/16", "(17, 2058)": "405/16", "(17, 2059)": "243/16", "(17, 2061)": "325/96", "(17, 2065)": "-13351/96", "(17, 2068)": "-5689/96", "(17, 2069)": "-155/48", "(17, 2073)": "1337/48", "(17, 2075)": "2383/48", "(17, 2077)": "-353/32", "(17, 2080)": "-1765/32", "(17, 2083)": "-1059/32", "(17, 2085)": "-23/4", "(17, 2087)": "-115/4", "(17, 2090)": "-69/4", "(17, 2091)": "-89/32", "(17, 2093)": "-445/32", "(17, 2095)": "-267/32", "(17, 2098)": "-3103/96", "(17, 2100)": "345/16", "(17, 2102)": "-210295/2048", "(17, 2103)": "139/32", "(17, 2104)": "-877427/9792", "(17, 2105)": "-58769/1152", "(17, 2106)": "1473/32", "(17, 2107)": "320723/6144", "(17, 2108)": "-1365911/6144", "(17, 2109)": "-31625/4896", "(17, 2111)": "-11/2", "(17, 2112)": "-26045/544", "(17, 2113)": "-97/8", "(17, 2114)": "3620477/4608", "(17, 2116)": "3/4", "(17, 2117)": "-6381/1024", "(17, 2118)": "-5310251/9216", "(17, 2119)": "9/8", "(17, 2120)": "20/3", "(17, 2122)": "-11", "(17, 2123)": "8167/68", "(17, 2125)": "-47/12", "(17, 2126)": "-3/2", "(17, 2127)": "5", "(17, 2128)": "-49/6", "(17, 2129)": "67/6", "(17, 2130)": "3/2", "(17, 2133)": "11/2", "(17, 2134)": "-4023/32", "(17, 2135)": "24589/1224", "(17, 2136)": "-4471/32", "(17, 2137)": "13/6", "(17, 2138)": "-9/4", "(17, 2140)": "-1/2", "(17, 2141)": "-125/32", "(17, 2144)": "9/8", "(17, 2146)": "-4047/32", "(17, 2147)": "47477/288", "(17, 2148)": "-99/8", "(17, 2149)": "-3/2", "(17, 2150)": "3/4", "(17, 2151)": "21/8", "(17, 2152)": "-5/8", "(17, 2153)": "39/64", "(17, 2154)": "3/8", "(17, 2156)": "-9/16", "(17, 2158)": "-1317/16", "(17, 2159)": "-345/4", "(17, 2163)": "3/2", "(17, 2164)": "9/8", "(17, 2166)": "-3/4", "(17, 2167)": "67/32", "(17, 2168)": "3/8", "(17, 2169)": "864025/4608", "(17, 2170)": "-399/64", "(17, 2171)": "3/4", "(17, 2172)": "152/3", "(17, 2173)": "-394867/1536", "(17, 2174)": "-49/6", "(17, 2175)": "20/3", "(17, 2179)": "11/2", "(17, 2180)": "3/4", "(17, 2181)": "7", "(17, 2182)": "47/4", "(17, 2183)": "1485001/3072", "(17, 2184)": "21/2", "(17, 2185)": "-3/4", "(17, 2186)": "138281/3072", "(17, 2187)": "337879/9216", "(17, 2188)": "-20/3", "(17, 2191)": "3/4", "(17, 2192)": "67873/2448", "(17, 2193)": "-4979/32", "(17, 2194)": "-41/4", "(17, 2196)": "9/8", "(17, 2197)": "-109/64", "(17, 2198)": "37/3", "(17, 2201)": "-726325/13824", "(17, 2202)": "3334157/36864", "(17, 2203)": "165037/4608", "(17, 2204)": "-3673/32", "(17, 2206)": "179953/2448", "(17, 2207)": "138433/9792", "(17, 2208)": "-3471/64", "(17, 2209)": "3653/128", "(17, 2210)": "484805/4608", "(17, 2211)": "-1645579/3072", "(17, 2212)": "-46333/19584", "(17, 2213)": "-308687/1632", "(17, 2214)": "-2853/68", "(17, 2216)": "21/2", "(17, 2217)": "-3", "(17, 2218)": "5/4", "(17, 2219)": "212783/9792", "(17, 2220)": "63/4", "(17, 2221)": "177025/3264", "(17, 2222)": "-371003/9792", "(17, 2223)": "-1315/16", "(17, 2224)": "-26317/544", "(17, 2225)": "-26045/544", "(17, 2226)": "-53109/544", "(17, 2227)": "3/2", "(17, 2228)": "81/8", "(17, 2229)": "3/8", "(17, 2230)": "-147/32", "(17, 2231)": "243/16", "(17, 2232)": "1501/24", "(17, 2233)": "-9/16", "(17, 2235)": "15/16", "(17, 2236)": "-25909/544", "(17, 2237)": "3/8", "(17, 2239)": "-11395/96", "(17, 2240)": "3/8", "(17, 2241)": "-85/64", "(17, 2242)": "-6601/96", "(17, 2243)": "-1", "(17, 2244)": "-5995/96", "(17, 2248)": "-9/8", "(17, 2250)": "-427/16", "(17, 2251)": "4639/48", "(17, 2253)": "-371003/9792", "(17, 2254)": "-9/16", "(17, 2255)": "73/16", "(17, 2256)": "3/4", "(17, 2257)": "3/8", "(17, 2258)": "-1767/64", "(17, 2259)": "-181/8", "(17, 2260)": "655609/2304", "(17, 2261)": "389599/9216", "(17, 2262)": "212783/9792", "(17, 2263)": "-1059/32", "(17, 2264)": "15497/816", "(17, 2267)": "-3/4", "(17, 2268)": "91/8", "(17, 2269)": "3603197/4608", "(17, 2270)": "-175/16", "(17, 2271)": "2672575/9216", "(17, 2272)": "366269/768", "(17, 2273)": "-69/4", "(17, 2274)": "-6707/272", "(17, 2276)": "-3433/272", "(17, 2277)": "3/4", "(17, 2278)": "-56645/544", "(17, 2279)": "-3/2", "(17, 2280)": "-89/16", "(17, 2281)": "9/4", "(17, 2282)": "-5/64", "(17, 2283)": "-267/32", "(17, 2284)": "-19393/1224", "(17, 2286)": "-2992343/55296", "(17, 2287)": "36554269/313344", "(17, 2288)": "685303/2304", "(17, 2289)": "277349/3264", "(17, 2290)": "206539/3264", "(17, 2291)": "29/16", "(17, 2292)": "284063/39168", "(17, 2293)": "2875439/39168", "(17, 2294)": "100237/4352", "(17, 2295)": "-3853603/39168", "(17, 2296)": "3/2", "(17, 2297)": "55/2", "(17, 2298)": "7963/68", "(17, 2299)": "8167/68", "(17, 2300)": "5323/17", "(17, 2302)": "-116057/816", "(17, 2303)": "202699/816", "(17, 2304)": "68083/816", "(17, 2305)": "12", "(17, 2306)": "7861/68", "(17, 2307)": "1", "(17, 2308)": "147/4", "(17, 2309)": "-15/4", "(17, 2310)": "1", "(17, 2311)": "-5/2", "(17, 2312)": "21/4", "(17, 2315)": "-3/2", "(17, 2317)": "-7687/288", "(17, 2318)": "4189/576", "(17, 2319)": "880945/9792", "(17, 2320)": "21/2", "(17, 2321)": "11/2", "(17, 2322)": "-3/2", "(17, 2323)": "-1", "(17, 2325)": "21/2", "(17, 2326)": "-61/12", "(17, 2327)": "-5/2", "(17, 2328)": "-371777/2448", "(17, 2329)": "93301/1088", "(17, 2330)": "-3127/192", "(17, 2331)": "9/4", "(17, 2332)": "11/2", "(17, 2333)": "-47/12", "(17, 2334)": "-21/2", "(17, 2335)": "-25/12", "(17, 2336)": "-5/4", "(17, 2337)": "10", "(17, 2338)": "-14899/136", "(17, 2339)": "4", "(17, 2340)": "-3/2", "(17, 2341)": "-162397/1632", "(17, 2342)": "-3/2", "(17, 2343)": "5340/17", "(17, 2346)": "3", "(17, 2347)": "-5/2", "(17, 2348)": "-1141337/9792", "(17, 2349)": "614113/1632", "(17, 2350)": "408865/4896", "(17, 2352)": "67/24", "(17, 2353)": "-4284443/39168", "(17, 2354)": "-27/8", "(17, 2355)": "1187/128", "(17, 2357)": "-17947/1088", "(17, 2358)": "517/128", "(17, 2359)": "53/16", "(17, 2360)": "357/128", "(17, 2361)": "-595933/4896", "(17, 2362)": "129/8", "(17, 2364)": "-128743/1632", "(17, 2365)": "19025/288", "(17, 2366)": "15397/288", "(17, 2369)": "567/16", "(17, 2370)": "-1/8", "(17, 2371)": "3/16", "(17, 2372)": "1/2", "(17, 2373)": "81/16", "(17, 2374)": "-27/16", "(17, 2375)": "-9/16", "(17, 2376)": "-9/16", "(17, 2377)": "9/4", "(17, 2378)": "-9/4", "(17, 2381)": "68083/816", "(17, 2382)": "117/8", "(17, 2383)": "111/32", "(17, 2384)": "67/32", "(17, 2385)": "67/32", "(17, 2387)": "81/8", "(17, 2388)": "-257/48", "(17, 2389)": "15/16", "(17, 2390)": "-116057/816", "(17, 2391)": "1399/24", "(17, 2393)": "-11/2", "(17, 2394)": "-9", "(17, 2395)": "11/2", "(17, 2396)": "19", "(17, 2397)": "2/3", "(17, 2399)": "-81/8", "(17, 2400)": "-215/48", "(17, 2401)": "-2", "(17, 2402)": "-1411/24", "(17, 2403)": "-3/2", "(17, 2404)": "-1403/16", "(17, 2405)": "31171/408", "(17, 2406)": "110305/2448", "(17, 2407)": "711185/4896", "(17, 2408)": "-3/2", "(17, 2410)": "-3/8", "(17, 2411)": "73/16", "(17, 2412)": "261485/816", "(17, 2415)": "-317/64", "(17, 2416)": "-906997/19584", "(17, 2417)": "-65/16", "(17, 2418)": "-2593/64", "(17, 2420)": "3423/128", "(17, 2421)": "23/16", "(17, 2422)": "-1285/64", "(17, 2423)": "-140195/1632", "(17, 2424)": "-27/16", "(17, 2425)": "325/96", "(17, 2426)": "-27/16", "(17, 2428)": "3/4", "(17, 2429)": "1283/48", "(17, 2431)": "95/2", "(17, 2432)": "-423/8", "(17, 2434)": "159/32", "(17, 2435)": "-1", "(17, 2437)": "-4217/32", "(17, 2438)": "41/32", "(17, 2440)": "1", "(17, 2441)": "-1/2", "(17, 2442)": "-321/16", "(17, 2443)": "-39/4", "(17, 2444)": "-3", "(17, 2445)": "-3/8", "(17, 2446)": "-3/2", "(17, 2447)": "229/16", "(17, 2448)": "25/32", "(17, 2449)": "-31/16", "(17, 2450)": "1", "(17, 2451)": "-33/16", "(17, 2452)": "15/16", "(17, 2453)": "32089/408", "(17, 2454)": "260/3", "(17, 2455)": "15793/288", "(17, 2456)": "-623/32", "(17, 2457)": "3/8", "(17, 2458)": "-3/16", "(17, 2459)": "-3", "(17, 2461)": "-1217/384", "(17, 2462)": "-12233/288", "(17, 2463)": "31/16", "(17, 2464)": "-149/16", "(17, 2466)": "-89887/4608", "(17, 2467)": "1321/128", "(17, 2468)": "-2002643/26112", "(17, 2469)": "-27/16", "(17, 2470)": "-353/32", "(17, 2472)": "-399/64", "(17, 2473)": "-9/8", "(17, 2474)": "-427/16", "(17, 2476)": "-7307/144", "(17, 2477)": "15/2", "(17, 2478)": "-3127/192", "(17, 2479)": "-23/4", "(17, 2480)": "-1317/16", "(17, 2481)": "21/2", "(17, 2482)": "9/8", "(17, 2483)": "-427/16", "(17, 2484)": "-427/16", "(17, 2487)": "4", "(17, 2488)": "-89/32", "(17, 2490)": "-9/16", "(17, 2494)": "-1745/96", "(17, 2495)": "4189/576", "(17, 2496)": "408865/4896", "(17, 2498)": "-409/12", "(17, 2499)": "887/18", "(17, 2500)": "-1771/32", "(17, 2501)": "331/32", "(17, 2503)": "-4499383/18432", "(17, 2504)": "-6185729/78336", "(17, 2505)": "-321/16", "(17, 2507)": "-11/2", "(17, 2508)": "3/4", "(17, 2509)": "-3/8", "(17, 2510)": "599209/4608", "(17, 2511)": "169/16", "(17, 2512)": "992939/4608", "(17, 2513)": "405295/9216", "(17, 2514)": "10", "(17, 2515)": "-35/6", "(17, 2517)": "-9/16", "(17, 2518)": "-15/16", "(17, 2519)": "3/4", "(17, 2520)": "47/32", "(17, 2522)": "-89/16", "(17, 2523)": "189/32", "(17, 2524)": "25/16", "(17, 2525)": "-1105739/9792", "(17, 2526)": "224089/9792", "(17, 2529)": "-253273/13824", "(17, 2530)": "387361/18432", "(17, 2531)": "-1634803/9216", "(17, 2532)": "-2807/128", "(17, 2534)": "-5213/1224", "(17, 2535)": "237/8", "(17, 2536)": "-35/4", "(17, 2537)": "89/16", "(17, 2538)": "81/32", "(17, 2539)": "7/16", "(17, 2540)": "-115909/2448", "(17, 2542)": "-2291071/55296", "(17, 2543)": "412175/12288", "(17, 2544)": "352211/576", "(17, 2545)": "9/4", "(17, 2548)": "95/384", "(17, 2549)": "-192251/1088", "(17, 2550)": "-37/4", "(17, 2551)": "-22027/408", "(17, 2553)": "-127/16", "(17, 2554)": "-12857/96", "(17, 2555)": "-283/16", "(17, 2556)": "-277/16", "(17, 2557)": "94", "(17, 2558)": "-719/32", "(17, 2559)": "743/32", "(17, 2560)": "-161/8", "(17, 2561)": "33/16", "(17, 2564)": "-523/24", "(17, 2565)": "-575/16", "(17, 2566)": "2637/64", "(17, 2567)": "-4825/32", "(17, 2568)": "5001/32", "(17, 2569)": "115/16", "(17, 2570)": "-227/64", "(17, 2571)": "115/16", "(17, 2572)": "-223/64", "(17, 2573)": "-4093/32", "(17, 2574)": "-2911/96", "(17, 2575)": "-141/4", "(17, 2576)": "-8191/144", "(17, 2577)": "-885/16", "(17, 2578)": "11845/192", "(17, 2579)": "-223/32", "(17, 2580)": "-499/48", "(17, 2581)": "7/8", "(17, 2582)": "5/96", "(17, 2586)": "963/16", "(17, 2588)": "33281987/313344", "(17, 2589)": "-149015/2176", "(17, 2590)": "2784989/9792", "(17, 2591)": "-539209/6528", "(17, 2592)": "-1455/32", "(17, 2593)": "-3377723/6144", "(17, 2594)": "4263175/9216", "(17, 2595)": "-3608177/19584", "(17, 2597)": "11/4", "(17, 2598)": "789/16", "(17, 2599)": "-67/4", "(17, 2600)": "5590687/18432", "(17, 2601)": "-26795377/208896", "(17, 2602)": "-565/48", "(17, 2603)": "47759/1224", "(17, 2604)": "17897/96", "(17, 2605)": "-1813273/6528", "(17, 2606)": "83309/1224", "(17, 2607)": "10529653/117504", "(17, 2608)": "-10143/128", "(17, 2609)": "2871/128", "(17, 2610)": "-2952869/6144", "(17, 2611)": "26306417/27648", "(17, 2612)": "1351903/1536", "(17, 2613)": "-25131709/36864", "(17, 2614)": "-656185/9792", "(17, 2615)": "25359043/117504", "(17, 2616)": "9/8", "(17, 2617)": "-11/2", "(17, 2618)": "-5841/64", "(17, 2619)": "18053/544", "(17, 2620)": "49/6", "(17, 2621)": "-9/8", "(17, 2622)": "231/16", "(17, 2623)": "293179/9792", "(17, 2624)": "162445/2448", "(17, 2625)": "10207/96", "(17, 2626)": "-181/48", "(17, 2627)": "-2707907/6144", "(17, 2628)": "1276021/9216", "(17, 2629)": "68131/2448", "(17, 2631)": "-16379/1088", "(17, 2632)": "2395/96", "(17, 2633)": "-380823/2176", "(17, 2634)": "418759/29376", "(17, 2635)": "-48187/1224", "(17, 2636)": "-1796705/29376", "(17, 2637)": "68123/544", "(17, 2638)": "-2357803/19584", "(17, 2639)": "-2445989/39168", "(17, 2640)": "-414193/29376", "(17, 2641)": "-3663583/18432", "(17, 2642)": "859043365/1880064", "(17, 2643)": "2972609/4608", "(17, 2644)": "-3655729/18432", "(17, 2645)": "-2821331/39168", "(17, 2646)": "1498525/29376", "(17, 2647)": "-9/16", "(17, 2648)": "-10525/816", "(17, 2650)": "-26045/544", "(17, 2651)": "-212783/9792", "(17, 2652)": "-65/96", "(17, 2654)": "196645/1632", "(17, 2655)": "9/4", "(17, 2656)": "67323/2176", "(17, 2657)": "543985/19584", "(17, 2658)": "16699/544", "(17, 2659)": "448121/4896", "(17, 2660)": "3/8", "(17, 2661)": "33/2", "(17, 2663)": "-92345/612", "(17, 2664)": "40999/1632", "(17, 2665)": "2353183/19584", "(17, 2666)": "3463/136", "(17, 2667)": "-12355/544", "(17, 2668)": "795725/19584", "(17, 2669)": "343805/29376", "(17, 2670)": "876965/9792", "(17, 2671)": "-24335705/235008", "(17, 2672)": "-10243/1088", "(17, 2673)": "-231887/26112", "(17, 2674)": "156105/1088", "(17, 2675)": "-2822933/14688", "(17, 2676)": "51/4", "(17, 2677)": "-308687/1632", "(17, 2678)": "-3/2", "(17, 2679)": "8167/68", "(17, 2680)": "37581/272", "(17, 2681)": "-63/4", "(17, 2682)": "3", "(17, 2683)": "-41005/816", "(17, 2684)": "571/64", "(17, 2685)": "-67/16", "(17, 2686)": "-361/64", "(17, 2687)": "-286037/1632", "(17, 2688)": "-3", "(17, 2689)": "11", "(17, 2691)": "14011/2448", "(17, 2692)": "-125777/9792", "(17, 2693)": "4556185/29376", "(17, 2694)": "90319/3264", "(17, 2695)": "-806737/39168", "(17, 2696)": "-61/32", "(17, 2697)": "72215/4896", "(17, 2698)": "2357/64", "(17, 2699)": "-5611/768", "(17, 2700)": "522493/4896", "(17, 2701)": "-1085539/19584", "(17, 2702)": "117/8", "(17, 2703)": "-1315/16", "(17, 2704)": "-9/4", "(17, 2705)": "-49435/2448", "(17, 2706)": "116057/816", "(17, 2707)": "-243/16", "(17, 2708)": "-6", "(17, 2709)": "4427/96", "(17, 2710)": "-457/16", "(17, 2711)": "-129/32", "(17, 2712)": "-1376843/9792", "(17, 2713)": "819/16", "(17, 2715)": "113/6", "(17, 2716)": "-57/2", "(17, 2717)": "11023/128", "(17, 2718)": "3831/32", "(17, 2719)": "11", "(17, 2720)": "-1871/96", "(17, 2721)": "341/32", "(17, 2722)": "2527/384", "(17, 2723)": "-209917/1224", "(17, 2724)": "-1116277/4352", "(17, 2725)": "-579/8", "(17, 2726)": "15/16", "(17, 2727)": "3/4", "(17, 2728)": "46613/288", "(17, 2729)": "-1", "(17, 2730)": "6601/96", "(17, 2731)": "-9/2", "(17, 2732)": "73275/2176", "(17, 2733)": "4765/128", "(17, 2734)": "-1343975/39168", "(17, 2735)": "1173/32", "(17, 2736)": "349/96", "(17, 2737)": "-19/2", "(17, 2738)": "-8555/13056", "(17, 2739)": "186359/17408", "(17, 2740)": "4065/64", "(17, 2741)": "22297/768", "(17, 2742)": "-458971/2448", "(17, 2743)": "-57386663/470016", "(17, 2744)": "-27/16", "(17, 2746)": "-5247/64", "(17, 2747)": "-9/16", "(17, 2748)": "7307/144", "(17, 2749)": "-4639/48", "(17, 2750)": "9/8", "(17, 2751)": "6067775/9216", "(17, 2752)": "-136817/2304", "(17, 2753)": "81/16", "(17, 2754)": "-11/4", "(17, 2755)": "-1705/96", "(17, 2756)": "8133817/9216", "(17, 2757)": "-47407249/36864", "(17, 2758)": "2482351/19584", "(17, 2759)": "41932045/470016", "(17, 2760)": "-315/8", "(17, 2761)": "73/16", "(17, 2762)": "-399/64", "(17, 2763)": "67/32", "(17, 2764)": "117085/9792", "(17, 2765)": "1059/32", "(17, 2766)": "-1263/64", "(17, 2767)": "11807/1088", "(17, 2768)": "9/8", "(17, 2770)": "-9/2", "(17, 2772)": "6769/2448", "(17, 2773)": "-11843/6528", "(17, 2774)": "-357/16", "(17, 2775)": "21/2", "(17, 2776)": "16", "(17, 2777)": "-10", "(17, 2778)": "69/4", "(17, 2779)": "-219/16", "(17, 2780)": "-3/4", "(17, 2781)": "30111/1088", "(17, 2783)": "52", "(17, 2784)": "349/32", "(17, 2785)": "-9/16", "(17, 2786)": "-461/34", "(17, 2788)": "67873/2448", "(17, 2789)": "1105739/9792", "(17, 2790)": "267/32", "(17, 2791)": "21/2", "(17, 2792)": "3/16", "(17, 2793)": "115/16", "(17, 2795)": "3/8", "(17, 2796)": "-3/16", "(17, 2797)": "3/16", "(17, 2798)": "-3/4", "(17, 2799)": "21/8", "(17, 2800)": "81/32", "(17, 2801)": "-11377/192", "(17, 2802)": "-6955/192", "(17, 2803)": "-181/32", "(17, 2804)": "-37/16", "(17, 2805)": "-89/64", "(17, 2806)": "21/4", "(17, 2807)": "-21/8", "(17, 2808)": "21/8", "(17, 2809)": "-21/2", "(17, 2810)": "81/16", "(17, 2811)": "-81/32", "(17, 2812)": "311/32", "(17, 2813)": "-81/8", "(17, 2814)": "1967/192", "(17, 2815)": "-1579/64", "(17, 2816)": "781/16", "(17, 2817)": "-89/32", "(17, 2818)": "335/64", "(17, 2819)": "4", "(17, 2820)": "89/64", "(17, 2821)": "307/16", "(17, 2822)": "-89/64", "(17, 2823)": "145/16", "(17, 2825)": "-115/16", "(17, 2832)": "-3/4", "(17, 2833)": "-115/16", "(17, 2835)": "-15/16", "(17, 2836)": "-3/8", "(17, 2837)": "-3/16", "(17, 2838)": "-3/16", "(17, 2840)": "-21/2", "(17, 2841)": "-81/8", "(17, 2842)": "-359/12", "(17, 2843)": "-12619/96", "(17, 2844)": "715/32", "(17, 2845)": "359/32", "(17, 2846)": "89/16", "(17, 2847)": "7385/64", "(17, 2848)": "907/32", "(17, 2849)": "715/64", "(17, 2850)": "-359/64", "(17, 2852)": "-105/8", "(17, 2853)": "-21/4", "(17, 2854)": "-21/8", "(17, 2855)": "-21/8", "(17, 2858)": "-115/16", "(17, 2859)": "-405/32", "(17, 2860)": "-81/16", "(17, 2861)": "-311/32", "(17, 2862)": "-81/32", "(17, 2864)": "-7945/96", "(17, 2865)": "3511/64", "(17, 2866)": "-413/32", "(17, 2867)": "445/64", "(17, 2868)": "-2023/32", "(17, 2869)": "1579/64", "(17, 2870)": "505/64", "(17, 2872)": "353/32", "(17, 2873)": "23/4", "(17, 2874)": "89/32", "(17, 2875)": "9/32", "(17, 2876)": "9/32", "(17, 2877)": "-261/32", "(17, 2878)": "89/64", "(17, 2879)": "-15/64", "(17, 2880)": "33/64", "(17, 2881)": "-7/8", "(17, 2882)": "73/48", "(17, 2883)": "-23465/816", "(17, 2884)": "206/17", "(17, 2885)": "-1281/64", "(17, 2886)": "1570549/18432", "(17, 2887)": "-49583/3072", "(17, 2888)": "41201/1088", "(17, 2889)": "8167/136", "(17, 2890)": "-8065/272", "(17, 2892)": "439/128", "(17, 2893)": "-143/24", "(17, 2894)": "-24705/272", "(17, 2895)": "168479/1632", "(17, 2896)": "3/16", "(17, 2897)": "-27/16", "(17, 2898)": "137/24", "(17, 2899)": "71653/816", "(17, 2900)": "27/64", "(17, 2901)": "-43/16", "(17, 2902)": "227/64", "(17, 2903)": "-3101923/19584", "(17, 2904)": "-1281/64", "(17, 2905)": "1281/32", "(17, 2906)": "9/64", "(17, 2907)": "236165/1152", "(17, 2908)": "-35/64", "(17, 2909)": "-529/64", "(17, 2910)": "51/16", "(17, 2911)": "-1159/192", "(17, 2912)": "105/128", "(17, 2913)": "-1275/64", "(17, 2914)": "-9431165/18432", "(17, 2915)": "2128061/3072", "(17, 2916)": "575/384", "(17, 2917)": "43/6", "(17, 2918)": "-221/32", "(17, 2919)": "27439/2176", "(17, 2920)": "3/32", "(17, 2921)": "151097/768", "(17, 2922)": "-496207/3072", "(17, 2923)": "224375/6528", "(17, 2926)": "3/4", "(17, 2927)": "10/3", "(17, 2928)": "-133/12", "(17, 2930)": "-7963/272", "(17, 2931)": "3/2", "(17, 2932)": "247/48", "(17, 2933)": "23/8", "(17, 2934)": "-77311/816", "(17, 2935)": "36721/816", "(17, 2936)": "3/8", "(17, 2937)": "25/32", "(17, 2938)": "-109/16", "(17, 2939)": "5533/36", "(17, 2940)": "143065/4896", "(17, 2941)": "21/8", "(17, 2942)": "-271/64", "(17, 2943)": "-29/6", "(17, 2944)": "-450151/9792", "(17, 2945)": "45/64", "(17, 2946)": "-269/128", "(17, 2947)": "37/8", "(17, 2948)": "2169199/19584", "(17, 2949)": "-3/32", "(17, 2950)": "-35/128", "(17, 2951)": "67/32", "(17, 2952)": "1344329/9792", "(17, 2953)": "351/128", "(17, 2954)": "-837/16", "(17, 2955)": "-9/8", "(17, 2956)": "-1305/64", "(17, 2957)": "27/32", "(17, 2958)": "-63/64", "(17, 2959)": "125027/1024", "(17, 2960)": "-1613/384", "(17, 2961)": "-561287/4608", "(17, 2962)": "-223/128", "(17, 2963)": "-79/96", "(17, 2964)": "-451/96", "(17, 2965)": "46983/544", "(17, 2966)": "137/16", "(17, 2967)": "21/16", "(17, 2968)": "4225/544", "(17, 2969)": "-5619/544", "(17, 2970)": "-86179/9792", "(17, 2971)": "279/32", "(17, 2972)": "81/64", "(17, 2973)": "-5/12", "(17, 2974)": "211/32", "(17, 2975)": "-101363/9792", "(17, 2976)": "39853/384", "(17, 2977)": "-1337/64", "(17, 2978)": "-553/64", "(17, 2979)": "-585/128", "(17, 2980)": "-1207/128", "(17, 2981)": "101/4", "(17, 2982)": "-89/128", "(17, 2983)": "540809/1536", "(17, 2984)": "-59659/6528", "(17, 2985)": "7991/1088", "(17, 2986)": "-20249/408", "(17, 2987)": "-5/8", "(17, 2989)": "478141/19584", "(17, 2990)": "-22751/544", "(17, 2991)": "-1333997/19584", "(17, 2992)": "-39163/1632", "(17, 2993)": "147/16", "(17, 2994)": "-345299/19584", "(17, 2995)": "-318617/9792", "(17, 2996)": "5483/1088", "(17, 2997)": "110987/2176", "(17, 2998)": "-27/64", "(17, 3000)": "-3/64", "(17, 3001)": "451/64", "(17, 3002)": "21637/612", "(17, 3003)": "-8747/544", "(17, 3004)": "81/64", "(17, 3005)": "-53/192", "(17, 3006)": "37/32", "(17, 3007)": "374371/4896", "(17, 3008)": "-13145/384", "(17, 3009)": "-5909/128", "(17, 3010)": "1075/64", "(17, 3011)": "34741/1088", "(17, 3012)": "-1181/16", "(17, 3013)": "-1657/128", "(17, 3014)": "409/64", "(17, 3015)": "77387/2176", "(17, 3016)": "262985/39168", "(17, 3017)": "-23/16", "(17, 3018)": "361925/13056", "(17, 3019)": "109679/39168", "(17, 3020)": "427/32", "(17, 3021)": "371003/13056", "(17, 3022)": "-1074421/4608", "(17, 3023)": "16769/768", "(17, 3024)": "-30755/1536", "(17, 3025)": "742861/39168", "(17, 3026)": "-645/136", "(17, 3027)": "-41611/9792", "(17, 3028)": "-1/4", "(17, 3030)": "68491/1632", "(17, 3031)": "1411/48", "(17, 3032)": "-230875/1632", "(17, 3033)": "-3/8", "(17, 3034)": "-1/4", "(17, 3035)": "-19/8", "(17, 3036)": "15/8", "(17, 3037)": "-2407/19584", "(17, 3038)": "-33/8", "(17, 3039)": "-2405/1152", "(17, 3040)": "-315127/6528", "(17, 3041)": "232757/6528", "(17, 3042)": "335743/4896", "(17, 3043)": "21/8", "(17, 3045)": "-9/8", "(17, 3046)": "-4667/34", "(17, 3047)": "1057/17", "(17, 3048)": "68083/1632", "(17, 3049)": "1916/17", "(17, 3050)": "1411/96", "(17, 3051)": "-60653/1632", "(17, 3052)": "63/16", "(17, 3053)": "-55/8", "(17, 3054)": "3/2", "(17, 3055)": "-24331/272", "(17, 3056)": "57/16", "(17, 3057)": "9/4", "(17, 3058)": "29/4", "(17, 3059)": "-23957/272", "(17, 3060)": "-27483/1088", "(17, 3061)": "-23/8", "(17, 3062)": "2563/102", "(17, 3063)": "288391/9792", "(17, 3065)": "-301885/19584", "(17, 3066)": "-65/384", "(17, 3067)": "74041/1224", "(17, 3068)": "-173/32", "(17, 3069)": "-822901/19584", "(17, 3070)": "-164513/9792", "(17, 3071)": "-335999/4896", "(17, 3072)": "27/32", "(17, 3073)": "-11/16", "(17, 3074)": "407/64", "(17, 3075)": "-10955/576", "(17, 3077)": "-595/64", "(17, 3079)": "-11/64", "(17, 3080)": "67/64", "(17, 3081)": "-949/64", "(17, 3082)": "243/64", "(17, 3083)": "-395/64", "(17, 3084)": "47/8", "(17, 3085)": "933157/9792", "(17, 3086)": "243/64", "(17, 3087)": "125/32", "(17, 3088)": "5/2", "(17, 3089)": "761711/9792", "(17, 3090)": "-68083/3264", "(17, 3091)": "-685/64", "(17, 3092)": "-68083/1088", "(17, 3093)": "-65329/3264", "(17, 3094)": "541/64", "(17, 3095)": "-68389/1088", "(17, 3096)": "277/24", "(17, 3097)": "-307133/3264", "(17, 3098)": "167/96", "(17, 3099)": "-66247/1088", "(17, 3100)": "-967/96", "(17, 3101)": "-7327/96", "(17, 3102)": "-987/128", "(17, 3103)": "-39/8", "(17, 3104)": "-213/128", "(17, 3105)": "1457/64", "(17, 3106)": "-193/128", "(17, 3107)": "-37/64", "(17, 3108)": "-1059/128", "(17, 3109)": "-63/16", "(17, 3110)": "-219/128", "(17, 3111)": "-9/32", "(17, 3112)": "-9/32", "(17, 3113)": "51/64", "(17, 3114)": "647/64", "(17, 3115)": "-111/64", "(17, 3116)": "37/64", "(17, 3117)": "-295/128", "(17, 3118)": "5/16", "(17, 3119)": "61/64", "(17, 3120)": "-527/128", "(17, 3121)": "32275/4896", "(17, 3122)": "9/8", "(17, 3123)": "411/16", "(17, 3124)": "-143153/2176", "(17, 3125)": "427/32", "(17, 3126)": "6225019/39168", "(17, 3128)": "9/8", "(17, 3129)": "959/192", "(17, 3130)": "-451/192", "(17, 3131)": "143945/9792", "(17, 3132)": "3/8", "(17, 3133)": "115/8", "(17, 3135)": "3/4", "(17, 3136)": "-3/8", "(17, 3137)": "3/8", "(17, 3138)": "-3/8", "(17, 3142)": "9/8", "(17, 3143)": "21/4", "(17, 3144)": "81/16", "(17, 3145)": "3065/32", "(17, 3146)": "5845/32", "(17, 3147)": "-28", "(17, 3148)": "359/32", "(17, 3149)": "-89/32", "(17, 3151)": "-795/32", "(17, 3152)": "21/2", "(17, 3153)": "-21/4", "(17, 3154)": "21/4", "(17, 3155)": "-21/4", "(17, 3156)": "63/4", "(17, 3157)": "81/8", "(17, 3158)": "-81/16", "(17, 3159)": "311/16", "(17, 3160)": "-81/16", "(17, 3164)": "243/16", "(17, 3165)": "-12865/96", "(17, 3166)": "-2113/32", "(17, 3167)": "1039/32", "(17, 3168)": "-89/16", "(17, 3171)": "-5689/96", "(17, 3172)": "335/32", "(17, 3173)": "101/16", "(17, 3174)": "89/32", "(17, 3176)": "2383/48", "(17, 3177)": "703/32", "(17, 3178)": "-89/32", "(17, 3180)": "-1059/32", "(17, 3181)": "145/32", "(17, 3183)": "-69/4", "(17, 3184)": "-267/32", "(17, 3185)": "-139/8", "(17, 3186)": "1741/96", "(17, 3187)": "-6949/272", "(17, 3188)": "1275/32", "(17, 3189)": "2485651/4608", "(17, 3190)": "-2176481/2304", "(17, 3191)": "-123059/1632", "(17, 3192)": "11/2", "(17, 3194)": "26045/544", "(17, 3195)": "9/8", "(17, 3197)": "8065/136", "(17, 3199)": "-535/64", "(17, 3200)": "61/4", "(17, 3201)": "24705/136", "(17, 3202)": "11", "(17, 3203)": "3/2", "(17, 3204)": "-8167/68", "(17, 3205)": "-49/6", "(17, 3206)": "-903953/4896", "(17, 3207)": "-3/2", "(17, 3208)": "211/32", "(17, 3209)": "-11/12", "(17, 3210)": "-180079/1224", "(17, 3212)": "-11/2", "(17, 3213)": "9/4", "(17, 3214)": "-24589/1224", "(17, 3215)": "15/32", "(17, 3216)": "49/8", "(17, 3217)": "-311/32", "(17, 3218)": "4637713/9792", "(17, 3219)": "-9/8", "(17, 3220)": "-3/4", "(17, 3221)": "-47477/288", "(17, 3222)": "2211/64", "(17, 3223)": "-285/4", "(17, 3224)": "-81/32", "(17, 3225)": "345/4", "(17, 3226)": "9/16", "(17, 3227)": "-761741/2304", "(17, 3228)": "961/96", "(17, 3229)": "-9/8", "(17, 3230)": "399/64", "(17, 3231)": "-67/32", "(17, 3232)": "-49/6", "(17, 3233)": "1411/96", "(17, 3235)": "-11/2", "(17, 3236)": "-21/2", "(17, 3237)": "-7", "(17, 3240)": "-67873/2448", "(17, 3241)": "-39299/272", "(17, 3242)": "-137/8", "(17, 3243)": "-396707/9792", "(17, 3244)": "346973/9792", "(17, 3245)": "7251/272", "(17, 3246)": "-438119/4896", "(17, 3247)": "308687/1632", "(17, 3248)": "212783/9792", "(17, 3249)": "63/4", "(17, 3250)": "-36109/544", "(17, 3251)": "-81/32", "(17, 3252)": "5/6", "(17, 3253)": "-151/8", "(17, 3254)": "-328261/4896", "(17, 3255)": "1315/16", "(17, 3256)": "26045/544", "(17, 3257)": "243/16", "(17, 3258)": "-22289/96", "(17, 3259)": "925/16", "(17, 3260)": "11/16", "(17, 3261)": "45111/544", "(17, 3262)": "9/16", "(17, 3263)": "-15/16", "(17, 3264)": "-6601/96", "(17, 3265)": "-1661/19584", "(17, 3266)": "-101/2", "(17, 3267)": "380081/6528", "(17, 3270)": "4639/48", "(17, 3271)": "-568319/4608", "(17, 3272)": "-68899/2176", "(17, 3273)": "9/16", "(17, 3274)": "-73/16", "(17, 3275)": "212783/9792", "(17, 3276)": "-1059/32", "(17, 3277)": "-3953/272", "(17, 3279)": "-69/4", "(17, 3280)": "3433/272", "(17, 3281)": "-267/32", "(17, 3282)": "8201/68", "(17, 3283)": "68083/816", "(17, 3284)": "-66043/816", "(17, 3285)": "1411/48", "(17, 3286)": "1821/272", "(17, 3287)": "-3/2", "(17, 3288)": "-55/2", "(17, 3290)": "-8167/68", "(17, 3291)": "-116057/816", "(17, 3292)": "57/8", "(17, 3293)": "29/4", "(17, 3294)": "-17/4", "(17, 3295)": "-24331/136", "(17, 3296)": "-12", "(17, 3297)": "1", "(17, 3298)": "-53093/1088", "(17, 3299)": "-17/4", "(17, 3300)": "36275/544", "(17, 3301)": "3/2", "(17, 3302)": "-7687/288", "(17, 3303)": "12581/1088", "(17, 3304)": "-12821/9792", "(17, 3305)": "-21/2", "(17, 3306)": "-11/2", "(17, 3307)": "-371777/2448", "(17, 3308)": "-3163/72", "(17, 3309)": "-9/4", "(17, 3310)": "-11/2", "(17, 3311)": "10", "(17, 3312)": "3/2", "(17, 3313)": "162397/1632", "(17, 3315)": "-1141337/9792", "(17, 3316)": "243/32", "(17, 3317)": "287/32", "(17, 3318)": "37/4", "(17, 3319)": "971407/4896", "(17, 3320)": "-129/8", "(17, 3322)": "-19025/288", "(17, 3323)": "65329/1632", "(17, 3324)": "-487/32", "(17, 3325)": "-68389/544", "(17, 3326)": "9/4", "(17, 3327)": "9/16", "(17, 3328)": "-545/24", "(17, 3329)": "308561/1632", "(17, 3330)": "-117/8", "(17, 3331)": "-67/32", "(17, 3332)": "-116057/816", "(17, 3333)": "-2053/48", "(17, 3335)": "11/2", "(17, 3337)": "-11/2", "(17, 3338)": "3/2", "(17, 3339)": "1403/16", "(17, 3341)": "-110305/2448", "(17, 3342)": "-1131/64", "(17, 3343)": "-147/16", "(17, 3344)": "-165/64", "(17, 3345)": "27/16", "(17, 3346)": "-3/4", "(17, 3347)": "95/2", "(17, 3348)": "-93/2", "(17, 3349)": "-141/64", "(17, 3350)": "423/8", "(17, 3351)": "1", "(17, 3352)": "-71/16", "(17, 3353)": "321/16", "(17, 3354)": "3", "(17, 3355)": "33/16", "(17, 3356)": "-15/16", "(17, 3357)": "-260/3", "(17, 3358)": "-411/8", "(17, 3359)": "1229921/6528", "(17, 3360)": "27/16", "(17, 3361)": "399/64", "(17, 3362)": "-7307/144", "(17, 3363)": "9/4", "(17, 3364)": "-21/2", "(17, 3368)": "-1745/96", "(17, 3369)": "-28451/1632", "(17, 3370)": "321/16", "(17, 3371)": "11/2", "(17, 3372)": "10", "(17, 3373)": "9/16", "(17, 3374)": "15/16", "(17, 3375)": "-1105739/9792", "(17, 3376)": "-3/4", "(17, 3377)": "3/8", "(17, 3378)": "-3/8", "(17, 3379)": "3/8", "(17, 3385)": "-3/8", "(17, 3386)": "3/8", "(17, 3390)": "3/8", "(17, 3391)": "-21/2", "(17, 3392)": "21/4", "(17, 3393)": "-21/4", "(17, 3394)": "21/4", "(17, 3395)": "-81/8", "(17, 3396)": "81/16", "(17, 3397)": "-81/16", "(17, 3398)": "81/16", "(17, 3399)": "8305/96", "(17, 3400)": "397/8", "(17, 3401)": "-257/16", "(17, 3402)": "89/16", "(17, 3403)": "-335/32", "(17, 3404)": "-101/16", "(17, 3405)": "-89/32", "(17, 3406)": "-89/16", "(17, 3407)": "89/32", "(17, 3408)": "-89/32", "(17, 3409)": "-21/4", "(17, 3410)": "21/4", "(17, 3411)": "21/4", "(17, 3413)": "-81/16", "(17, 3414)": "81/16", "(17, 3416)": "81/16", "(17, 3417)": "9/16", "(17, 3418)": "-9/16", "(17, 3419)": "-521/16", "(17, 3420)": "89/32", "(17, 3421)": "-89/32", "(17, 3422)": "-9/16", "(17, 3423)": "-89/32", "(17, 3426)": "65/24", "(17, 3427)": "-23/4", "(17, 3428)": "-10/3", "(17, 3429)": "6643/136", "(17, 3430)": "47/8", "(17, 3431)": "307/96", "(17, 3432)": "235/32", "(17, 3433)": "-9/16", "(17, 3434)": "165/64", "(17, 3435)": "-93/32", "(17, 3436)": "-79155/1088", "(17, 3437)": "1281/32", "(17, 3440)": "-368507/4608", "(17, 3441)": "-703/192", "(17, 3442)": "1/3", "(17, 3443)": "-8269/68", "(17, 3445)": "3/2", "(17, 3446)": "24501/136", "(17, 3447)": "-3/2", "(17, 3450)": "-10/3", "(17, 3452)": "10/3", "(17, 3454)": "-23/32", "(17, 3455)": "-125/32", "(17, 3456)": "-970183/4896", "(17, 3457)": "-27/16", "(17, 3458)": "9/16", "(17, 3459)": "47/32", "(17, 3460)": "-47/16", "(17, 3461)": "389/32", "(17, 3464)": "-27/32", "(17, 3465)": "-53/32", "(17, 3466)": "267/64", "(17, 3467)": "-51/32", "(17, 3469)": "9/4", "(17, 3471)": "151/48", "(17, 3472)": "3/4", "(17, 3474)": "1375/48", "(17, 3475)": "-1411/48", "(17, 3476)": "-15439/408", "(17, 3477)": "-63/8", "(17, 3478)": "19/4", "(17, 3479)": "-19/4", "(17, 3480)": "1/2", "(17, 3481)": "371003/9792", "(17, 3484)": "-2627/544", "(17, 3485)": "-175121/4896", "(17, 3486)": "3361/72", "(17, 3487)": "-243/32", "(17, 3488)": "21/4", "(17, 3489)": "-165/32", "(17, 3490)": "-15/32", "(17, 3491)": "-511/96", "(17, 3492)": "-2759/96", "(17, 3493)": "515/24", "(17, 3494)": "1023/64", "(17, 3495)": "147/16", "(17, 3496)": "267/64", "(17, 3497)": "215/32", "(17, 3498)": "-97/32", "(17, 3499)": "47/16", "(17, 3500)": "-427/16", "(17, 3501)": "-371003/6528", "(17, 3503)": "14681/1632", "(17, 3504)": "1/4", "(17, 3505)": "-1/4", "(17, 3506)": "-68083/816", "(17, 3508)": "-1411/48", "(17, 3509)": "1/4", "(17, 3510)": "1411/48", "(17, 3511)": "3/4", "(17, 3512)": "-11/2", "(17, 3513)": "5/2", "(17, 3514)": "-17/4", "(17, 3515)": "17/4", "(17, 3516)": "-9895/204", "(17, 3518)": "134729/4896", "(17, 3519)": "-83/16", "(17, 3520)": "-1/16", "(17, 3521)": "9/32", "(17, 3522)": "68083/544", "(17, 3523)": "2813/96", "(17, 3524)": "9/16", "(17, 3525)": "-3/4", "(17, 3526)": "79/32", "(17, 3527)": "-9/4", "(18, 91)": "1", "(18, 95)": "1/6", "(18, 99)": "-1/8", "(18, 107)": "1/4", "(18, 108)": "-5/16", "(18, 111)": "-11/48", "(18, 113)": "-17/48", "(18, 114)": "1/4", "(18, 115)": "-1/4", "(18, 117)": "-3/8", "(18, 126)": "-2", "(18, 130)": "-1/4", "(18, 131)": "-3/16", "(18, 133)": "-11/16", "(18, 135)": "1/16", "(18, 137)": "-1/4", "(18, 142)": "-6/5", "(18, 143)": "10/3", "(18, 144)": "5/6", "(18, 145)": "-917/144", "(18, 146)": "1/9", "(18, 147)": "77/72", "(18, 148)": "-10/9", "(18, 149)": "-11/24", "(18, 150)": "1/12", "(18, 154)": "-1/12", "(18, 156)": "-7/24", "(18, 157)": "-19/24", "(18, 159)": "-1/6", "(18, 160)": "-23/6", "(18, 161)": "-1/2", "(18, 162)": "43/12", "(18, 163)": "3/4", "(18, 166)": "-1/6", "(18, 168)": "11/6", "(18, 170)": "1/2", "(18, 171)": "5/6", "(18, 172)": "7/6", "(18, 174)": "3/4", "(18, 176)": "-1/4", "(18, 178)": "-5/4", "(18, 180)": "-3/4", "(18, 181)": "1/2", "(18, 184)": "1/6", "(18, 186)": "-11/12", "(18, 195)": "-1/2", "(18, 197)": "-7/12", "(18, 198)": "-3/4", "(18, 207)": "1/6", "(18, 208)": "1/6", "(18, 212)": "-3/4", "(18, 213)": "1/6", "(18, 216)": "-7/4", "(18, 219)": "-1/4", "(18, 226)": "-3/4", "(18, 231)": "-1/2", "(18, 232)": "-5/12", "(18, 236)": "-1/2", "(18, 241)": "-11/12", "(18, 243)": "1/2", "(18, 244)": "-5/12", "(18, 245)": "-7/12", "(18, 256)": "-11/1080", "(18, 257)": "-1/3", "(18, 258)": "-1/72", "(18, 259)": "-37/24", "(18, 260)": "-1/4", "(18, 261)": "1/40", "(18, 262)": "1/2", "(18, 263)": "1/12", "(18, 264)": "-1/12", "(18, 265)": "7/144", "(18, 267)": "1/72", "(18, 271)": "1/9", "(18, 272)": "29/48", "(18, 273)": "-55/72", "(18, 274)": "1/16", "(18, 275)": "-1/12", "(18, 276)": "1/8", "(18, 277)": "-5/144", "(18, 278)": "37/24", "(18, 279)": "1/9", "(18, 282)": "-3/4", "(18, 285)": "1/6", "(18, 287)": "3/4", "(18, 290)": "-1/8", "(18, 291)": "-1/4", "(18, 292)": "1/8", "(18, 293)": "-1/8", "(18, 294)": "1/2", "(18, 296)": "1/2", "(18, 297)": "5/8", "(18, 298)": "1/4", "(18, 299)": "1/8", "(18, 300)": "1/8", "(18, 301)": "-17/48", "(18, 303)": "1/12", "(18, 304)": "-1/6", "(18, 306)": "-5/16", "(18, 307)": "2/3", "(18, 309)": "-17/48", "(18, 312)": "-1/6", "(18, 314)": "-1/16", "(18, 315)": "5/24", "(18, 319)": "-7/16", "(18, 320)": "-1/16", "(18, 321)": "-11/48", "(18, 322)": "7/12", "(18, 326)": "-7/16", "(18, 327)": "-1/16", "(18, 328)": "-11/48", "(18, 329)": "7/24", "(18, 340)": "-1/8", "(18, 341)": "1/8", "(18, 343)": "1/12", "(18, 345)": "1/4", "(18, 347)": "-3/16", "(18, 348)": "3/8", "(18, 349)": "-3/8", "(18, 351)": "-3/16", "(18, 353)": "-1/4", "(18, 361)": "7/24", "(18, 363)": "1/3", "(18, 368)": "-1/4", "(18, 369)": "-1/2", "(18, 370)": "1/4", "(18, 371)": "-1/4", "(18, 372)": "1/4", "(18, 373)": "-3/4", "(18, 374)": "17/24", "(18, 376)": "1/2", "(18, 377)": "1/3", "(18, 379)": "5/8", "(18, 380)": "-4/3", "(18, 382)": "-1/2", "(18, 385)": "-1/6", "(18, 390)": "7/8", "(18, 391)": "1/8", "(18, 392)": "11/24", "(18, 393)": "-7/6", "(18, 396)": "-3/4", "(18, 403)": "1/6", "(18, 405)": "-1/2", "(18, 408)": "-1/6", "(18, 409)": "-3/8", "(18, 410)": "-3/4", "(18, 411)": "-1/2", "(18, 413)": "3/4", "(18, 422)": "-13/12", "(18, 424)": "3/4", "(18, 431)": "1/2", "(18, 443)": "1/2", "(18, 444)": "-1/4", "(18, 445)": "1/4", "(18, 446)": "-1/4", "(18, 447)": "1/4", "(18, 448)": "-1/4", "(18, 450)": "-1/4", "(18, 453)": "7/8", "(18, 454)": "-1/6", "(18, 459)": "1/3", "(18, 460)": "-1/4", "(18, 461)": "-1/4", "(18, 463)": "-1/4", "(18, 464)": "1/4", "(18, 468)": "-1/4", "(18, 475)": "3/8", "(18, 476)": "-1/4", "(18, 477)": "1/4", "(18, 479)": "-5/12", "(18, 487)": "-1/4", "(18, 488)": "-1/4", "(18, 489)": "1/4", "(18, 491)": "1/2", "(19, 94)": "1", "(19, 101)": "1/4", "(19, 102)": "-1/4", "(19, 106)": "-3/4", "(19, 108)": "-1/2", "(19, 111)": "-5/12", "(19, 112)": "-1/4", "(19, 113)": "-5/12", "(19, 116)": "1/2", "(19, 132)": "1/6", "(19, 142)": "6/5", "(19, 143)": "13/3", "(19, 144)": "13/12", "(19, 145)": "-1211/144", "(19, 146)": "11/144", "(19, 147)": "101/72", "(19, 148)": "-13/9", "(19, 150)": "-7/24", "(19, 152)": "-1/12", "(19, 155)": "-1/6", "(19, 157)": "-25/24", "(19, 159)": "1/6", "(19, 160)": "-19/3", "(19, 161)": "1/2", "(19, 162)": "16/3", "(19, 168)": "7/3", "(19, 169)": "3/4", "(19, 171)": "7/3", "(19, 172)": "5/3", "(19, 173)": "1/6", "(19, 186)": "-7/6", "(19, 187)": "-3/4", "(19, 197)": "-5/6", "(19, 203)": "-1/6", "(19, 205)": "1/6", "(19, 221)": "-3/4", "(19, 225)": "1/6", "(19, 230)": "1/2", "(19, 232)": "-7/6", "(19, 233)": "-1/6", "(19, 241)": "-7/6", "(19, 242)": "-1/2", "(19, 244)": "-7/6", "(19, 245)": "-5/6", "(19, 256)": "11/1080", "(19, 257)": "-17/24", "(19, 258)": "59/72", "(19, 259)": "-49/24", "(19, 260)": "-1/4", "(19, 261)": "-1/40", "(19, 264)": "1/8", "(19, 265)": "-7/72", "(19, 267)": "-5/72", "(19, 268)": "1/12", "(19, 269)": "1/12", "(19, 274)": "1/6", "(19, 275)": "-29/144", "(19, 278)": "49/24", "(19, 279)": "4/9", "(19, 284)": "-3/4", "(19, 286)": "1/6", "(19, 301)": "-5/12", "(19, 305)": "1/8", "(19, 306)": "-1/4", "(19, 307)": "2/3", "(19, 309)": "-5/12", "(19, 310)": "-1/8", "(19, 313)": "1/2", "(19, 314)": "-1/2", "(19, 315)": "1/3", "(19, 321)": "-5/12", "(19, 322)": "5/6", "(19, 328)": "-5/12", "(19, 329)": "5/12", "(19, 332)": "1/12", "(19, 333)": "1/8", "(19, 335)": "1/12", "(19, 336)": "1/6", "(19, 337)": "1/4", "(19, 355)": "-1/6", "(19, 356)": "-1/2", "(19, 358)": "-1/6", "(19, 359)": "-1/8", "(19, 361)": "11/12", "(19, 363)": "1/3", "(19, 374)": "5/6", "(19, 378)": "-1", "(19, 379)": "1", "(19, 380)": "-11/6", "(19, 384)": "3/4", "(19, 392)": "5/6", "(19, 393)": "-5/3", "(19, 397)": "1/6", "(19, 398)": "1/3", "(19, 399)": "-1/2", "(19, 402)": "-1/6", "(19, 416)": "1/3", "(19, 417)": "-1/4", "(19, 419)": "3/4", "(19, 422)": "-11/6", "(19, 426)": "-1/2", "(19, 428)": "-1/6", "(19, 433)": "1/2", "(19, 453)": "5/4", "(19, 454)": "-5/12", "(19, 456)": "-1/4", "(19, 457)": "-1/4", "(19, 458)": "1/4", "(19, 466)": "-1/4", "(19, 467)": "1/4", "(19, 468)": "-1/4", "(19, 479)": "-5/12", "(19, 482)": "1/3", "(19, 483)": "-1/4", "(19, 484)": "-1/4", "(19, 492)": "1/4", "(20, 92)": "-1", "(20, 93)": "1/3", "(20, 95)": "-5/24", "(20, 96)": "-1/4", "(20, 104)": "7/24", "(20, 105)": "3/8", "(20, 107)": "1/6", "(20, 108)": "7/8", "(20, 111)": "7/24", "(20, 113)": "19/24", "(20, 115)": "1/2", "(20, 117)": "-1/4", "(20, 119)": "-1/3", "(20, 120)": "1/4", "(20, 123)": "7/4", "(20, 124)": "-1/3", "(20, 126)": "-4/3", "(20, 129)": "-1/2", "(20, 130)": "-1/6", "(20, 131)": "-1/8", "(20, 132)": "1/6", "(20, 133)": "-11/24", "(20, 134)": "1/6", "(20, 135)": "1/24", "(20, 136)": "1/3", "(20, 137)": "-1/6", "(20, 139)": "-1/2", "(20, 142)": "-12/5", "(20, 143)": "-22/3", "(20, 144)": "-11/6", "(20, 145)": "1081/72", "(20, 146)": "-1/24", "(20, 147)": "-85/36", "(20, 148)": "22/9", "(20, 149)": "-11/36", "(20, 150)": "-1/4", "(20, 151)": "1", "(20, 152)": "-5/36", "(20, 154)": "-19/36", "(20, 155)": "1/3", "(20, 156)": "1/12", "(20, 157)": "7/4", "(20, 158)": "-1/36", "(20, 159)": "-1/3", "(20, 160)": "25/3", "(20, 161)": "-1", "(20, 162)": "-47/6", "(20, 163)": "1/2", "(20, 165)": "-2", "(20, 166)": "1/2", "(20, 168)": "-13/3", "(20, 170)": "1/3", "(20, 171)": "-7/3", "(20, 172)": "-5/3", "(20, 174)": "1/2", "(20, 175)": "2/3", "(20, 176)": "-1/6", "(20, 178)": "-5/6", "(20, 180)": "-1/2", "(20, 183)": "1", "(20, 184)": "-1/2", "(20, 186)": "13/6", "(20, 192)": "2", "(20, 195)": "-1/3", "(20, 197)": "5/6", "(20, 198)": "-1/2", "(20, 199)": "-2/3", "(20, 200)": "3", "(20, 204)": "5/6", "(20, 205)": "2/3", "(20, 206)": "-1", "(20, 207)": "-5/6", "(20, 208)": "-1/2", "(20, 209)": "-2/3", "(20, 212)": "-1/2", "(20, 213)": "-5/6", "(20, 216)": "-7/6", "(20, 219)": "-1/6", "(20, 225)": "2/3", "(20, 226)": "-1/2", "(20, 231)": "-1/3", "(20, 232)": "7/6", "(20, 235)": "-2/3", "(20, 238)": "-1", "(20, 241)": "13/6", "(20, 243)": "1/3", "(20, 244)": "7/6", "(20, 245)": "5/6", "(20, 248)": "2/3", "(20, 251)": "-2/3", "(20, 255)": "5/3", "(20, 256)": "-11/540", "(20, 257)": "2/3", "(20, 258)": "-49/36", "(20, 259)": "41/12", "(20, 260)": "-3/2", "(20, 261)": "1/20", "(20, 262)": "1/3", "(20, 263)": "1/18", "(20, 264)": "1/4", "(20, 265)": "1/18", "(20, 266)": "-1", "(20, 267)": "17/18", "(20, 268)": "17/12", "(20, 269)": "-5/18", "(20, 270)": "1/4", "(20, 271)": "-5/12", "(20, 272)": "1/12", "(20, 273)": "-5/36", "(20, 274)": "5/24", "(20, 275)": "-5/18", "(20, 276)": "-3/4", "(20, 277)": "79/72", "(20, 278)": "-41/12", "(20, 279)": "-10/9", "(20, 280)": "5/24", "(20, 281)": "2/9", "(20, 282)": "-1/2", "(20, 283)": "2", "(20, 285)": "-1/2", "(20, 287)": "1/2", "(20, 290)": "-1/12", "(20, 291)": "-1/6", "(20, 292)": "1/12", "(20, 293)": "-1/12", "(20, 294)": "1/3", "(20, 296)": "1/3", "(20, 297)": "5/12", "(20, 298)": "1/6", "(20, 299)": "1/12", "(20, 300)": "1/12", "(20, 301)": "19/24", "(20, 303)": "-1/4", "(20, 304)": "5/24", "(20, 306)": "7/8", "(20, 307)": "-5/3", "(20, 308)": "7/24", "(20, 309)": "31/24", "(20, 312)": "5/24", "(20, 314)": "7/8", "(20, 315)": "-7/12", "(20, 316)": "7/24", "(20, 317)": "1/12", "(20, 318)": "-1/2", "(20, 319)": "-7/24", "(20, 320)": "-1/24", "(20, 321)": "7/24", "(20, 322)": "-19/12", "(20, 323)": "-7/12", "(20, 324)": "-17/12", "(20, 326)": "-7/24", "(20, 327)": "-1/24", "(20, 328)": "7/24", "(20, 329)": "-2/3", "(20, 330)": "-5/12", "(20, 332)": "1/3", "(20, 333)": "-1/3", "(20, 334)": "4/3", "(20, 335)": "1/3", "(20, 336)": "1/3", "(20, 337)": "-1/6", "(20, 338)": "1/6", "(20, 339)": "1/4", "(20, 341)": "-1/4", "(20, 343)": "-1/6", "(20, 344)": "1/4", "(20, 345)": "-1/2", "(20, 346)": "-1/3", "(20, 347)": "-1/8", "(20, 348)": "1/6", "(20, 349)": "-1/6", "(20, 350)": "3/8", "(20, 351)": "-1/8", "(20, 352)": "-1/12", "(20, 353)": "-1/12", "(20, 354)": "3/8", "(20, 355)": "-1/6", "(20, 357)": "-1/2", "(20, 358)": "-1/6", "(20, 360)": "-1/2", "(20, 361)": "-7/6", "(20, 362)": "-1/6", "(20, 363)": "-7/12", "(20, 364)": "-1/2", "(20, 365)": "5/12", "(20, 366)": "5/12", "(20, 368)": "-1/6", "(20, 369)": "-1/3", "(20, 370)": "1/6", "(20, 371)": "-1/6", "(20, 372)": "1/6", "(20, 373)": "-1/2", "(20, 374)": "-19/12", "(20, 377)": "-5/12", "(20, 379)": "-7/4", "(20, 380)": "13/3", "(20, 381)": "-7/12", "(20, 383)": "-1", "(20, 385)": "1/2", "(20, 388)": "17/6", "(20, 390)": "7/12", "(20, 391)": "1/12", "(20, 392)": "-7/12", "(20, 393)": "13/6", "(20, 394)": "7/6", "(20, 395)": "-2", "(20, 396)": "-1/2", "(20, 397)": "2/3", "(20, 398)": "-2/3", "(20, 399)": "-1/3", "(20, 400)": "1/2", "(20, 401)": "-3", "(20, 403)": "-1/3", "(20, 404)": "-1/2", "(20, 406)": "-2/3", "(20, 407)": "1", "(20, 408)": "1/2", "(20, 409)": "-1/4", "(20, 410)": "-1/3", "(20, 411)": "-1/6", "(20, 412)": "3/4", "(20, 413)": "1/2", "(20, 416)": "1/3", "(20, 418)": "-1", "(20, 422)": "7/3", "(20, 423)": "1/3", "(20, 424)": "1/2", "(20, 430)": "-7/6", "(20, 432)": "1", "(20, 443)": "1/3", "(20, 444)": "-1/6", "(20, 445)": "1/6", "(20, 446)": "-1/6", "(20, 447)": "1/6", "(20, 448)": "-1/6", "(20, 450)": "-1/6", "(20, 451)": "-1/2", "(20, 453)": "-7/4", "(20, 454)": "1/6", "(20, 455)": "-1/2", "(20, 459)": "1/3", "(20, 461)": "1/2", "(20, 462)": "1/6", "(20, 465)": "-3/4", "(20, 469)": "1/2", "(20, 470)": "-1/3", "(20, 471)": "1/3", "(20, 472)": "-1/6", "(20, 473)": "1/2", "(20, 474)": "1", "(20, 475)": "1/4", "(20, 476)": "-1/6", "(20, 477)": "1/6", "(20, 479)": "7/6", "(20, 480)": "1/3", "(20, 481)": "1/6", "(20, 482)": "-2/3", "(20, 484)": "1/3", "(20, 486)": "-1/3", "(20, 490)": "-1/2", "(20, 491)": "1/6", "(20, 493)": "1", "(20, 494)": "-1/3", "(21, 92)": "-1", "(21, 102)": "1/2", "(21, 106)": "-1/2", "(21, 108)": "3/4", "(21, 111)": "3/4", "(21, 112)": "-1/6", "(21, 113)": "1/6", "(21, 116)": "1/4", "(21, 119)": "-1/3", "(21, 120)": "1/4", "(21, 123)": "7/4", "(21, 124)": "-1/3", "(21, 129)": "-1/8", "(21, 132)": "-1/24", "(21, 134)": "11/24", "(21, 136)": "2/3", "(21, 140)": "-1/4", "(21, 141)": "-1/2", "(21, 142)": "12/5", "(21, 143)": "-20/3", "(21, 144)": "-5/3", "(21, 145)": "983/72", "(21, 146)": "-1/6", "(21, 147)": "-77/36", "(21, 148)": "20/9", "(21, 150)": "1/12", "(21, 151)": "1", "(21, 152)": "1/9", "(21, 155)": "-1/4", "(21, 157)": "19/12", "(21, 158)": "-1/36", "(21, 159)": "1/3", "(21, 160)": "20/3", "(21, 161)": "1", "(21, 162)": "-20/3", "(21, 165)": "-2", "(21, 168)": "-4/3", "(21, 169)": "1/2", "(21, 171)": "-4", "(21, 172)": "-4/3", "(21, 173)": "-1/2", "(21, 175)": "2/3", "(21, 186)": "2/3", "(21, 187)": "-1/2", "(21, 192)": "2", "(21, 197)": "2/3", "(21, 199)": "-2/3", "(21, 200)": "2", "(21, 203)": "1/2", "(21, 204)": "1/6", "(21, 205)": "-1/6", "(21, 221)": "-1/2", "(21, 225)": "-1/6", "(21, 227)": "1", "(21, 232)": "2", "(21, 233)": "1/2", "(21, 235)": "-2/3", "(21, 238)": "-1", "(21, 241)": "2/3", "(21, 244)": "2", "(21, 245)": "2/3", "(21, 248)": "2/3", "(21, 255)": "1", "(21, 256)": "11/540", "(21, 257)": "5/12", "(21, 258)": "-29/36", "(21, 259)": "37/12", "(21, 260)": "-3/2", "(21, 261)": "-1/20", "(21, 264)": "-3/4", "(21, 265)": "19/18", "(21, 266)": "-1", "(21, 267)": "8/9", "(21, 268)": "17/12", "(21, 269)": "-11/18", "(21, 274)": "-1/24", "(21, 275)": "1/72", "(21, 277)": "1/8", "(21, 278)": "-37/12", "(21, 279)": "-8/9", "(21, 280)": "5/24", "(21, 281)": "2/9", "(21, 283)": "2", "(21, 284)": "-1/2", "(21, 286)": "-1/2", "(21, 301)": "1/6", "(21, 302)": "1/4", "(21, 306)": "3/4", "(21, 307)": "-11/12", "(21, 309)": "1/6", "(21, 313)": "1/4", "(21, 314)": "3/4", "(21, 315)": "-7/12", "(21, 317)": "-5/12", "(21, 321)": "5/4", "(21, 322)": "-17/12", "(21, 323)": "-7/12", "(21, 324)": "-17/12", "(21, 328)": "3/4", "(21, 329)": "-7/12", "(21, 330)": "-5/12", "(21, 331)": "1/4", "(21, 332)": "1/12", "(21, 333)": "-7/12", "(21, 334)": "4/3", "(21, 335)": "1/6", "(21, 336)": "-1/6", "(21, 337)": "-2/3", "(21, 338)": "-1/6", "(21, 355)": "1/24", "(21, 356)": "-1/4", "(21, 357)": "-1/8", "(21, 358)": "1/24", "(21, 360)": "-1/8", "(21, 361)": "-3/2", "(21, 362)": "1/8", "(21, 363)": "-1/2", "(21, 364)": "-5/24", "(21, 365)": "5/12", "(21, 366)": "5/12", "(21, 374)": "-1/3", "(21, 375)": "-1/2", "(21, 378)": "-1/2", "(21, 379)": "-3/2", "(21, 380)": "11/6", "(21, 384)": "1/2", "(21, 388)": "17/6", "(21, 392)": "-3/2", "(21, 393)": "11/6", "(21, 394)": "7/6", "(21, 395)": "-2", "(21, 397)": "1/3", "(21, 398)": "-1/6", "(21, 399)": "-1/3", "(21, 400)": "-1/6", "(21, 401)": "-2", "(21, 402)": "1/2", "(21, 416)": "-1/12", "(21, 418)": "-1/4", "(21, 419)": "1/2", "(21, 422)": "4", "(21, 423)": "-1/4", "(21, 425)": "-1", "(21, 428)": "1/2", "(21, 430)": "-7/6", "(21, 432)": "1", "(21, 453)": "-3/2", "(21, 454)": "7/6", "(21, 470)": "-5/6", "(21, 471)": "5/6", "(21, 472)": "5/6", "(21, 480)": "-1/6", "(21, 481)": "1/6", "(21, 482)": "-1/3", "(21, 484)": "5/6", "(21, 485)": "1/6", "(21, 486)": "-5/6", "(21, 493)": "1/4", "(21, 494)": "1/6", "(22, 93)": "2/3", "(22, 95)": "5/24", "(22, 96)": "1/4", "(22, 104)": "-7/24", "(22, 105)": "-3/8", "(22, 106)": "-2", "(22, 107)": "-1/6", "(22, 108)": "-3/8", "(22, 111)": "-1/8", "(22, 113)": "-1/8", "(22, 115)": "-1/2", "(22, 117)": "1/4", "(22, 119)": "1/6", "(22, 120)": "1/4", "(22, 123)": "-1/4", "(22, 124)": "-4/3", "(22, 126)": "4/3", "(22, 129)": "-1/8", "(22, 130)": "1/6", "(22, 131)": "1/8", "(22, 132)": "1/24", "(22, 133)": "11/24", "(22, 134)": "-11/24", "(22, 135)": "-1/24", "(22, 136)": "-1/6", "(22, 137)": "1/6", "(22, 139)": "-1/2", "(22, 142)": "-12/5", "(22, 144)": "-1/4", "(22, 145)": "-35/24", "(22, 146)": "-1/4", "(22, 147)": "5/12", "(22, 148)": "1/3", "(22, 149)": "11/36", "(22, 150)": "1/4", "(22, 152)": "7/36", "(22, 154)": "19/36", "(22, 155)": "1/12", "(22, 156)": "-1/12", "(22, 157)": "-5/12", "(22, 158)": "29/36", "(22, 159)": "-1/3", "(22, 160)": "-7", "(22, 161)": "-1", "(22, 162)": "5/2", "(22, 163)": "-1/2", "(22, 166)": "-1/2", "(22, 168)": "4", "(22, 170)": "-1/3", "(22, 171)": "1", "(22, 172)": "1", "(22, 173)": "1/2", "(22, 174)": "-1/2", "(22, 175)": "-1/3", "(22, 176)": "1/6", "(22, 178)": "5/6", "(22, 180)": "1/2", "(22, 184)": "1/2", "(22, 186)": "-5/2", "(22, 195)": "1/3", "(22, 197)": "-1/2", "(22, 198)": "1/2", "(22, 199)": "1/3", "(22, 203)": "-1/2", "(22, 204)": "5/6", "(22, 205)": "1/6", "(22, 207)": "5/6", "(22, 208)": "1/2", "(22, 209)": "2/3", "(22, 210)": "-1", "(22, 212)": "1/2", "(22, 213)": "5/6", "(22, 216)": "7/6", "(22, 219)": "1/6", "(22, 225)": "1/6", "(22, 226)": "1/2", "(22, 231)": "1/3", "(22, 232)": "-1/2", "(22, 233)": "-1/2", "(22, 235)": "1/3", "(22, 241)": "-3/2", "(22, 243)": "-1/3", "(22, 244)": "-1/2", "(22, 245)": "-1/2", "(22, 248)": "-1/3", "(22, 251)": "2/3", "(22, 252)": "1", "(22, 255)": "7/6", "(22, 256)": "-11/540", "(22, 257)": "-1/12", "(22, 258)": "-13/12", "(22, 259)": "-9/4", "(22, 261)": "1/20", "(22, 262)": "-1/3", "(22, 263)": "-1/18", "(22, 264)": "-1/4", "(22, 265)": "-1/6", "(22, 267)": "-1/12", "(22, 268)": "1/6", "(22, 269)": "1/18", "(22, 270)": "-1/4", "(22, 271)": "1/4", "(22, 272)": "-1/12", "(22, 273)": "5/36", "(22, 276)": "3/4", "(22, 277)": "-1", "(22, 278)": "7/4", "(22, 280)": "5/12", "(22, 281)": "-5/9", "(22, 282)": "1/2", "(22, 285)": "1/2", "(22, 286)": "1/2", "(22, 287)": "-1/2", "(22, 288)": "1", "(22, 290)": "1/12", "(22, 291)": "1/6", "(22, 292)": "-1/12", "(22, 293)": "1/12", "(22, 294)": "-1/3", "(22, 296)": "-1/3", "(22, 297)": "-5/12", "(22, 298)": "-1/6", "(22, 299)": "-1/12", "(22, 300)": "-1/12", "(22, 301)": "-5/8", "(22, 303)": "1/4", "(22, 304)": "-5/24", "(22, 306)": "-3/8", "(22, 307)": "1", "(22, 308)": "-7/24", "(22, 309)": "-1/8", "(22, 312)": "-5/24", "(22, 314)": "-3/8", "(22, 315)": "-3/4", "(22, 316)": "-7/24", "(22, 317)": "1/12", "(22, 319)": "7/24", "(22, 320)": "1/24", "(22, 321)": "-1/8", "(22, 322)": "1/4", "(22, 323)": "-1/12", "(22, 324)": "1/12", "(22, 326)": "7/24", "(22, 327)": "1/24", "(22, 328)": "-1/8", "(22, 330)": "1/12", "(22, 332)": "1/12", "(22, 333)": "1/6", "(22, 334)": "-5/12", "(22, 335)": "1/12", "(22, 336)": "1/3", "(22, 337)": "1/12", "(22, 338)": "-1/3", "(22, 339)": "-1/4", "(22, 341)": "1/4", "(22, 343)": "1/6", "(22, 344)": "-1/4", "(22, 346)": "1/3", "(22, 347)": "1/8", "(22, 348)": "-1/6", "(22, 349)": "1/6", "(22, 350)": "-3/8", "(22, 351)": "1/8", "(22, 352)": "1/12", "(22, 353)": "1/12", "(22, 354)": "-3/8", "(22, 355)": "-1/24", "(22, 357)": "-1/8", "(22, 358)": "-1/24", "(22, 360)": "-1/8", "(22, 361)": "1/2", "(22, 362)": "-7/24", "(22, 363)": "1/4", "(22, 364)": "-1/8", "(22, 365)": "2/3", "(22, 366)": "-1/12", "(22, 368)": "1/6", "(22, 369)": "1/3", "(22, 370)": "-1/6", "(22, 371)": "1/6", "(22, 372)": "-1/6", "(22, 373)": "1/2", "(22, 374)": "1/4", "(22, 377)": "5/12", "(22, 379)": "3/4", "(22, 380)": "-1", "(22, 381)": "7/12", "(22, 385)": "-1/2", "(22, 388)": "-1/6", "(22, 390)": "-7/12", "(22, 391)": "-1/12", "(22, 392)": "1/4", "(22, 393)": "-1/2", "(22, 394)": "1/6", "(22, 396)": "1/2", "(22, 397)": "1/6", "(22, 398)": "-1/6", "(22, 399)": "1/6", "(22, 402)": "-1/2", "(22, 403)": "1/3", "(22, 404)": "1/2", "(22, 405)": "-1", "(22, 406)": "2/3", "(22, 408)": "-1/2", "(22, 409)": "1/4", "(22, 410)": "1/3", "(22, 411)": "1/6", "(22, 412)": "-3/4", "(22, 413)": "-1/2", "(22, 416)": "1/12", "(22, 418)": "-1/4", "(22, 422)": "-1", "(22, 423)": "7/12", "(22, 424)": "-1/2", "(22, 428)": "-1/2", "(22, 430)": "-2/3", "(22, 443)": "-1/3", "(22, 444)": "1/6", "(22, 445)": "-1/6", "(22, 446)": "1/6", "(22, 447)": "-1/6", "(22, 448)": "1/6", "(22, 450)": "1/6", "(22, 451)": "-1/2", "(22, 453)": "3/4", "(22, 454)": "1/2", "(22, 455)": "1/2", "(22, 459)": "-1/3", "(22, 461)": "1/2", "(22, 462)": "-1/6", "(22, 465)": "3/4", "(22, 469)": "-1/2", "(22, 470)": "1/6", "(22, 471)": "-1/6", "(22, 472)": "-1/6", "(22, 473)": "1/2", "(22, 475)": "-1/4", "(22, 476)": "1/6", "(22, 477)": "-1/6", "(22, 479)": "-1/2", "(22, 480)": "-1/6", "(22, 481)": "-1/3", "(22, 482)": "-1/6", "(22, 484)": "-1/6", "(22, 486)": "1/6", "(22, 490)": "-1/2", "(22, 491)": "-1/6", "(22, 493)": "1/4", "(22, 494)": "1/6", "(23, 100)": "-2", "(23, 102)": "-1/2", "(23, 106)": "1/2", "(23, 108)": "-1/4", "(23, 111)": "-1/12", "(23, 112)": "1/6", "(23, 116)": "-1/4", "(23, 119)": "1/6", "(23, 120)": "1/4", "(23, 123)": "-1/4", "(23, 124)": "-4/3", "(23, 129)": "-1/2", "(23, 132)": "1/4", "(23, 134)": "-3/4", "(23, 136)": "1/2", "(23, 140)": "1/4", "(23, 141)": "-1/2", "(23, 142)": "12/5", "(23, 143)": "-2/3", "(23, 144)": "-5/12", "(23, 145)": "-7/72", "(23, 146)": "-1/8", "(23, 147)": "7/36", "(23, 148)": "5/9", "(23, 150)": "-1/12", "(23, 152)": "-1/18", "(23, 155)": "2/3", "(23, 157)": "-1/4", "(23, 158)": "29/36", "(23, 159)": "1/3", "(23, 160)": "-16/3", "(23, 161)": "1", "(23, 162)": "4/3", "(23, 169)": "-1/2", "(23, 171)": "11/3", "(23, 172)": "2/3", "(23, 173)": "1", "(23, 175)": "-1/3", "(23, 187)": "1/2", "(23, 197)": "-1/3", "(23, 199)": "1/3", "(23, 202)": "-1", "(23, 203)": "-1", "(23, 204)": "3/2", "(23, 205)": "1", "(23, 221)": "1/2", "(23, 225)": "1", "(23, 232)": "-7/3", "(23, 233)": "-1", "(23, 235)": "1/3", "(23, 244)": "-4/3", "(23, 245)": "-1/3", "(23, 248)": "-1/3", "(23, 253)": "1", "(23, 255)": "11/6", "(23, 256)": "11/540", "(23, 257)": "1/6", "(23, 258)": "-59/36", "(23, 259)": "-23/12", "(23, 261)": "-1/20", "(23, 264)": "3/4", "(23, 265)": "-1", "(23, 267)": "-1/36", "(23, 268)": "1/6", "(23, 269)": "2/9", "(23, 274)": "1/4", "(23, 275)": "-7/24", "(23, 277)": "-7/36", "(23, 278)": "17/12", "(23, 279)": "-2/9", "(23, 280)": "5/12", "(23, 281)": "-5/9", "(23, 284)": "1/2", "(23, 286)": "1", "(23, 288)": "1", "(23, 302)": "-1/4", "(23, 306)": "-1/4", "(23, 307)": "1/4", "(23, 313)": "-1/4", "(23, 314)": "-1/4", "(23, 315)": "1/4", "(23, 317)": "1/12", "(23, 321)": "-1/12", "(23, 322)": "1/12", "(23, 323)": "-1/12", "(23, 324)": "1/12", "(23, 328)": "-7/12", "(23, 329)": "-1/12", "(23, 330)": "1/12", "(23, 331)": "-1/4", "(23, 332)": "1/3", "(23, 333)": "5/12", "(23, 334)": "-5/12", "(23, 335)": "1/4", "(23, 336)": "5/6", "(23, 337)": "1/12", "(23, 355)": "-1/4", "(23, 356)": "1/4", "(23, 357)": "-1/2", "(23, 358)": "-1/4", "(23, 360)": "-1/2", "(23, 361)": "5/6", "(23, 362)": "-7/12", "(23, 363)": "-5/6", "(23, 364)": "-5/12", "(23, 365)": "2/3", "(23, 366)": "-1/12", "(23, 375)": "1/2", "(23, 378)": "1/2", "(23, 379)": "1/2", "(23, 380)": "-1/2", "(23, 384)": "-1/2", "(23, 388)": "-1/6", "(23, 392)": "1/6", "(23, 393)": "-1/6", "(23, 394)": "1/6", "(23, 397)": "1/2", "(23, 398)": "-2/3", "(23, 399)": "-5/6", "(23, 400)": "2/3", "(23, 402)": "-1", "(23, 416)": "1/2", "(23, 418)": "-1", "(23, 419)": "-1/2", "(23, 422)": "-2/3", "(23, 423)": "7/6", "(23, 428)": "-1", "(23, 430)": "-2/3", "(23, 453)": "1/2", "(23, 454)": "-1/2", "(23, 470)": "-1/3", "(23, 471)": "1/3", "(23, 472)": "-1/6", "(23, 479)": "2/3", "(23, 480)": "1/3", "(23, 481)": "-1/3", "(23, 482)": "-1/2", "(23, 484)": "1/3", "(23, 485)": "-1/6", "(23, 486)": "-1/3", "(23, 493)": "1", "(23, 494)": "-1/3", "(24, 20)": "-1", "(24, 23)": "-1", "(24, 27)": "-1/2", "(24, 28)": "-1/2", "(24, 29)": "-1/2", "(24, 31)": "-5/6", "(24, 37)": "-5/6", "(24, 42)": "1", "(24, 45)": "1", "(24, 46)": "-1", "(24, 51)": "-1", "(24, 54)": "1", "(24, 55)": "1", "(24, 57)": "-1", "(24, 64)": "1", "(24, 69)": "-1", "(24, 75)": "1", "(24, 77)": "2/3", "(24, 86)": "-1", "(24, 88)": "1", "(25, 20)": "-1", "(25, 23)": "-1", "(25, 27)": "-1/2", "(25, 28)": "-1/2", "(25, 29)": "-1/2", "(25, 31)": "-5/6", "(25, 37)": "-5/6", "(25, 43)": "1", "(25, 45)": "1", "(25, 46)": "-1", "(25, 51)": "-1", "(25, 54)": "1", "(25, 56)": "1", "(25, 57)": "-1", "(25, 64)": "1", "(25, 70)": "-1", "(25, 75)": "1", "(25, 77)": "2/3", "(25, 86)": "-1", "(25, 88)": "1", "(26, 89)": "1/8", "(26, 97)": "1", "(26, 98)": "1/8", "(26, 103)": "-1/8", "(26, 106)": "3/8", "(26, 108)": "3/16", "(26, 111)": "1/16", "(26, 112)": "1/8", "(26, 113)": "7/48", "(26, 116)": "-1/8", "(26, 130)": "1/4", "(26, 131)": "-3/16", "(26, 133)": "-1/16", "(26, 135)": "13/48", "(26, 137)": "1/24", "(26, 142)": "-3/5", "(26, 143)": "-4/3", "(26, 144)": "-1/3", "(26, 145)": "49/18", "(26, 146)": "5/288", "(26, 147)": "-67/144", "(26, 148)": "4/9", "(26, 149)": "-11/24", "(26, 150)": "-1/48", "(26, 155)": "1/8", "(26, 157)": "17/48", "(26, 159)": "-1/12", "(26, 160)": "11/6", "(26, 161)": "-1/4", "(26, 162)": "-19/12", "(26, 164)": "1/4", "(26, 168)": "-7/6", "(26, 169)": "-1/8", "(26, 171)": "-1/2", "(26, 172)": "-1/6", "(26, 174)": "1/3", "(26, 176)": "-5/6", "(26, 178)": "-1/4", "(26, 180)": "-1/3", "(26, 182)": "-1/4", "(26, 186)": "7/12", "(26, 187)": "1/8", "(26, 191)": "-1/4", "(26, 197)": "1/12", "(26, 198)": "-1/3", "(26, 216)": "-1/4", "(26, 219)": "-13/12", "(26, 221)": "1/8", "(26, 232)": "1/4", "(26, 237)": "1/4", "(26, 241)": "7/12", "(26, 244)": "1/4", "(26, 245)": "1/12", "(26, 256)": "-11/2160", "(26, 257)": "1/48", "(26, 258)": "-41/72", "(26, 259)": "35/48", "(26, 261)": "1/80", "(26, 262)": "1/6", "(26, 263)": "1/12", "(26, 264)": "3/16", "(26, 265)": "-29/144", "(26, 267)": "5/144", "(26, 272)": "1/16", "(26, 273)": "-1/12", "(26, 274)": "13/48", "(26, 275)": "-95/288", "(26, 277)": "1/48", "(26, 278)": "-35/48", "(26, 279)": "5/144", "(26, 284)": "1/8", "(26, 287)": "1/3", "(26, 289)": "-1/16", "(26, 290)": "1/24", "(26, 291)": "1/8", "(26, 292)": "-1/12", "(26, 294)": "3/16", "(26, 296)": "1/3", "(26, 297)": "1/4", "(26, 298)": "11/24", "(26, 300)": "1/8", "(26, 301)": "7/48", "(26, 305)": "-1/16", "(26, 306)": "3/16", "(26, 307)": "-1/3", "(26, 309)": "7/48", "(26, 313)": "-1/8", "(26, 314)": "3/16", "(26, 315)": "-1/24", "(26, 319)": "-1/16", "(26, 320)": "-13/48", "(26, 321)": "1/16", "(26, 322)": "-5/24", "(26, 326)": "-1/16", "(26, 327)": "-13/48", "(26, 328)": "1/16", "(26, 329)": "-1/6", "(26, 347)": "-3/16", "(26, 351)": "-3/16", "(26, 356)": "1/8", "(26, 359)": "-1/16", "(26, 361)": "-1/4", "(26, 363)": "-1/8", "(26, 368)": "-1/3", "(26, 369)": "1/4", "(26, 370)": "-1/6", "(26, 373)": "-1/3", "(26, 374)": "-7/24", "(26, 378)": "1/4", "(26, 379)": "-3/8", "(26, 380)": "2/3", "(26, 384)": "-1/8", "(26, 390)": "1/8", "(26, 391)": "13/24", "(26, 392)": "-1/8", "(26, 393)": "5/12", "(26, 396)": "-1/3", "(26, 409)": "-3/8", "(26, 417)": "-1/8", "(26, 419)": "-1/8", "(26, 422)": "1/2", "(26, 440)": "1/8", "(26, 441)": "1/8", "(26, 442)": "-1/8", "(26, 443)": "-1/4", "(26, 444)": "1/6", "(26, 446)": "-1/8", "(26, 449)": "-1/8", "(26, 452)": "-1/8", "(26, 453)": "-3/8", "(26, 454)": "1/12", "(26, 467)": "1/8", "(26, 475)": "3/8", "(26, 478)": "1/8", "(26, 479)": "1/4", "(27, 106)": "2", "(27, 108)": "1/4", "(27, 111)": "1/12", "(27, 113)": "11/12", "(27, 143)": "-4", "(27, 144)": "-3/4", "(27, 145)": "119/24", "(27, 147)": "-4/3", "(27, 148)": "1", "(27, 157)": "1", "(27, 160)": "7", "(27, 162)": "-5", "(27, 168)": "-13/3", "(27, 171)": "-2/3", "(27, 172)": "-2", "(27, 186)": "5/3", "(27, 194)": "1", "(27, 197)": "1", "(27, 232)": "1/3", "(27, 241)": "5/3", "(27, 244)": "1/3", "(27, 245)": "1", "(27, 258)": "-1/4", "(27, 259)": "5/2", "(27, 265)": "5/36", "(27, 267)": "1/12", "(27, 277)": "1/36", "(27, 278)": "-5/2", "(27, 279)": "1/6", "(27, 301)": "5/12", "(27, 306)": "1/4", "(27, 307)": "-2/3", "(27, 309)": "11/12", "(27, 314)": "1/4", "(27, 315)": "-1/3", "(27, 321)": "1/12", "(27, 322)": "-1", "(27, 328)": "1/12", "(27, 361)": "-1/3", "(27, 363)": "-1/6", "(27, 374)": "-11/6", "(27, 379)": "-1/2", "(27, 380)": "7/3", "(27, 392)": "-1/6", "(27, 393)": "2", "(27, 422)": "2/3", "(27, 453)": "-1/2", "(27, 454)": "-1/3", "(27, 479)": "1/3", "(28, 100)": "2", "(28, 108)": "1/4", "(28, 111)": "11/12", "(28, 113)": "1/12", "(28, 143)": "-4", "(28, 144)": "-3/4", "(28, 145)": "119/24", "(28, 147)": "-4/3", "(28, 148)": "1", "(28, 157)": "1", "(28, 160)": "7", "(28, 162)": "-5", "(28, 168)": "-2/3", "(28, 171)": "-13/3", "(28, 172)": "-2", "(28, 186)": "1/3", "(28, 196)": "1", "(28, 197)": "1", "(28, 232)": "5/3", "(28, 241)": "1/3", "(28, 244)": "5/3", "(28, 245)": "1", "(28, 258)": "-1/4", "(28, 259)": "5/2", "(28, 265)": "1/36", "(28, 267)": "1/12", "(28, 277)": "5/36", "(28, 278)": "-5/2", "(28, 279)": "1/6", "(28, 301)": "1/12", "(28, 306)": "1/4", "(28, 307)": "-1/3", "(28, 309)": "1/12", "(28, 314)": "1/4", "(28, 315)": "-1/6", "(28, 321)": "11/12", "(28, 322)": "-1", "(28, 328)": "5/12", "(28, 361)": "-2/3", "(28, 363)": "-1/3", "(28, 374)": "-1/6", "(28, 379)": "-1/2", "(28, 380)": "2/3", "(28, 392)": "-11/6", "(28, 393)": "2", "(28, 422)": "7/3", "(28, 453)": "-1/2", "(28, 454)": "1/3", "(28, 479)": "-1/3", "(29, 23)": "-1", "(29, 24)": "1", "(29, 27)": "-1/2", "(29, 28)": "1/2", "(29, 29)": "-1/2", "(29, 31)": "-5/6", "(29, 37)": "-5/6", "(29, 45)": "1", "(29, 46)": "-1", "(29, 51)": "-1", "(29, 52)": "1", "(29, 57)": "-1", "(29, 64)": "1", "(29, 75)": "1", "(29, 77)": "2/3", "(29, 86)": "-1", "(29, 88)": "1", "(30, 31)": "-193/468", "(30, 37)": "157/234", "(30, 41)": "3/4", "(30, 46)": "-3/4", "(30, 77)": "193/234", "(30, 80)": "-3/4", "(30, 81)": "-13/12", "(30, 88)": "3/4", "(30, 93)": "1/6", "(30, 95)": "-1/12", "(30, 104)": "7/12", "(30, 105)": "1/4", "(30, 119)": "1/6", "(30, 124)": "-4/3", "(30, 125)": "4", "(30, 129)": "1/4", "(30, 132)": "-1/12", "(30, 134)": "-1/12", "(30, 136)": "-1/6", "(30, 146)": "1/18", "(30, 150)": "-1/3", "(30, 152)": "4/9", "(30, 153)": "-1", "(30, 154)": "-1/6", "(30, 155)": "-1/6", "(30, 158)": "-13/9", "(30, 166)": "2/3", "(30, 167)": "1", "(30, 175)": "-1/3", "(30, 184)": "-2/3", "(30, 185)": "-1", "(30, 193)": "-1", "(30, 199)": "1/3", "(30, 204)": "-1/6", "(30, 205)": "-1/3", "(30, 207)": "-1/3", "(30, 208)": "-2/3", "(30, 209)": "-11/6", "(30, 213)": "-1/3", "(30, 225)": "-1/3", "(30, 235)": "1/3", "(30, 240)": "1", "(30, 248)": "-1/3", "(30, 251)": "-17/6", "(30, 255)": "1/6", "(30, 258)": "2/3", "(30, 264)": "1/3", "(30, 265)": "-1/6", "(30, 268)": "1/6", "(30, 269)": "-5/18", "(30, 270)": "1/4", "(30, 271)": "1/18", "(30, 272)": "-1/12", "(30, 273)": "1/9", "(30, 274)": "-1/12", "(30, 275)": "1/9", "(30, 280)": "-7/12", "(30, 281)": "7/9", "(30, 285)": "-2/3", "(30, 303)": "-1/3", "(30, 304)": "1/12", "(30, 308)": "7/12", "(30, 311)": "1/4", "(30, 312)": "1/12", "(30, 316)": "1/3", "(30, 317)": "-1/6", "(30, 323)": "1/6", "(30, 324)": "-1/6", "(30, 325)": "-1/4", "(30, 330)": "-5/12", "(30, 332)": "-1/6", "(30, 333)": "1/6", "(30, 334)": "-1/6", "(30, 335)": "-1/6", "(30, 336)": "-1/6", "(30, 337)": "1/12", "(30, 338)": "-7/12", "(30, 341)": "-1/4", "(30, 342)": "5/4", "(30, 343)": "-1/6", "(30, 346)": "5/6", "(30, 350)": "1/4", "(30, 354)": "1/4", "(30, 355)": "1/12", "(30, 357)": "1/4", "(30, 358)": "1/12", "(30, 360)": "1/4", "(30, 362)": "1/12", "(30, 364)": "1/4", "(30, 365)": "-1/12", "(30, 366)": "5/12", "(30, 377)": "-1/6", "(30, 381)": "-7/6", "(30, 385)": "2/3", "(30, 388)": "1/3", "(30, 394)": "-1/3", "(30, 397)": "-1/3", "(30, 398)": "1/3", "(30, 399)": "1/6", "(30, 400)": "-1/2", "(30, 403)": "-1/3", "(30, 405)": "-1", "(30, 406)": "1/6", "(30, 408)": "2/3", "(30, 412)": "1/2", "(30, 416)": "-1/6", "(30, 418)": "1/2", "(30, 423)": "-1/6", "(30, 430)": "5/6", "(30, 451)": "-1/2", "(30, 455)": "1/2", "(30, 459)": "1/3", "(30, 461)": "1/2", "(30, 462)": "-1/6", "(30, 465)": "-1/2", "(30, 469)": "-1/2", "(30, 470)": "1/6", "(30, 471)": "-1/6", "(30, 472)": "1/3", "(30, 473)": "1/2", "(30, 474)": "1/2", "(30, 480)": "-1/6", "(30, 481)": "-1/3", "(30, 482)": "1/3", "(30, 484)": "-1/6", "(30, 486)": "1/6", "(30, 490)": "-1/2", "(30, 493)": "-1/2", "(30, 494)": "1/6", "(31, 1)": "-1", "(31, 4)": "1", "(31, 6)": "-1", "(31, 31)": "1/13", "(31, 37)": "1/13", "(31, 77)": "-2/13", "(32, 16)": "1", "(32, 23)": "1", "(32, 27)": "-1/2", "(32, 31)": "503/702", "(32, 37)": "-1213/702", "(32, 39)": "1", "(32, 40)": "-1", "(32, 50)": "-1", "(32, 51)": "1", "(32, 77)": "355/351", "(32, 119)": "-2/9", "(32, 124)": "-32/9", "(32, 129)": "-2/3", "(32, 132)": "2/9", "(32, 134)": "-2/3", "(32, 146)": "2/27", "(32, 152)": "8/27", "(32, 155)": "4/9", "(32, 158)": "52/27", "(32, 173)": "8/9", "(32, 175)": "-8/9", "(32, 199)": "8/9", "(32, 203)": "-8/9", "(32, 204)": "8/3", "(32, 205)": "8/9", "(32, 225)": "8/9", "(32, 233)": "-8/9", "(32, 235)": "8/9", "(32, 248)": "-8/9", "(32, 255)": "32/9", "(32, 258)": "-8/9", "(32, 268)": "-1/9", "(32, 269)": "4/27", "(32, 274)": "2/9", "(32, 275)": "-8/27", "(32, 277)": "2/27", "(32, 280)": "7/9", "(32, 281)": "-28/27", "(32, 286)": "8/9", "(32, 317)": "2/9", "(32, 323)": "-2/9", "(32, 324)": "5/9", "(32, 330)": "5/9", "(32, 332)": "1/3", "(32, 333)": "1/9", "(32, 334)": "-13/9", "(32, 335)": "4/9", "(32, 336)": "10/9", "(32, 337)": "-1/9", "(32, 338)": "-1/3", "(32, 355)": "-2/9", "(32, 357)": "-2/3", "(32, 358)": "-2/9", "(32, 360)": "-2/3", "(32, 362)": "-8/9", "(32, 364)": "-7/9", "(32, 365)": "1/9", "(32, 366)": "-5/9", "(32, 388)": "-4/9", "(32, 394)": "4/9", "(32, 397)": "8/9", "(32, 398)": "-4/3", "(32, 399)": "10/9", "(32, 400)": "4/9", "(32, 402)": "-8/9", "(32, 416)": "4/9", "(32, 418)": "-4/3", "(32, 423)": "16/9", "(32, 428)": "-8/9", "(32, 430)": "-10/9", "(32, 470)": "4/9", "(32, 471)": "-4/9", "(32, 472)": "-10/9", "(32, 480)": "-4/9", "(32, 481)": "4/9", "(32, 482)": "-8/9", "(32, 484)": "-4/9", "(32, 485)": "2/9", "(32, 486)": "4/9", "(32, 493)": "4/3", "(32, 494)": "4/9", "(33, 23)": "-1", "(33, 27)": "-2/3", "(33, 31)": "-2/3", "(33, 37)": "-2/3", "(33, 44)": "1", "(33, 45)": "1", "(33, 46)": "-1", "(33, 51)": "-1", "(33, 75)": "1", "(33, 77)": "1/3", "(33, 86)": "-1", "(33, 88)": "1", "(34, 27)": "-1/2", "(34, 29)": "-1/2", "(34, 31)": "35/702", "(34, 37)": "-665/351", "(34, 40)": "-1", "(34, 45)": "1", "(34, 57)": "-1", "(34, 58)": "1", "(34, 64)": "1", "(34, 75)": "1", "(34, 77)": "472/351", "(34, 86)": "-1", "(34, 119)": "-2/9", "(34, 124)": "-32/9", "(34, 129)": "-2/3", "(34, 132)": "2/9", "(34, 134)": "-2/3", "(34, 146)": "2/27", "(34, 152)": "8/27", "(34, 155)": "4/9", "(34, 158)": "52/27", "(34, 173)": "8/9", "(34, 175)": "-8/9", "(34, 199)": "8/9", "(34, 203)": "-8/9", "(34, 204)": "8/3", "(34, 205)": "8/9", "(34, 225)": "8/9", "(34, 233)": "-8/9", "(34, 235)": "8/9", "(34, 248)": "-8/9", "(34, 255)": "32/9", "(34, 258)": "-8/9", "(34, 268)": "-1/9", "(34, 269)": "4/27", "(34, 274)": "2/9", "(34, 275)": "-8/27", "(34, 277)": "2/27", "(34, 280)": "7/9", "(34, 281)": "-28/27", "(34, 286)": "8/9", "(34, 317)": "2/9", "(34, 323)": "-2/9", "(34, 324)": "5/9", "(34, 330)": "5/9", "(34, 332)": "1/3", "(34, 333)": "1/9", "(34, 334)": "-13/9", "(34, 335)": "4/9", "(34, 336)": "10/9", "(34, 337)": "-1/9", "(34, 338)": "-1/3", "(34, 355)": "-2/9", "(34, 357)": "-2/3", "(34, 358)": "-2/9", "(34, 360)": "-2/3", "(34, 362)": "-8/9", "(34, 364)": "-7/9", "(34, 365)": "1/9", "(34, 366)": "-5/9", "(34, 388)": "-4/9", "(34, 394)": "4/9", "(34, 397)": "8/9", "(34, 398)": "-4/3", "(34, 399)": "10/9", "(34, 400)": "4/9", "(34, 402)": "-8/9", "(34, 416)": "4/9", "(34, 418)": "-4/3", "(34, 423)": "16/9", "(34, 428)": "-8/9", "(34, 430)": "-10/9", "(34, 470)": "4/9", "(34, 471)": "-4/9", "(34, 472)": "-10/9", "(34, 480)": "-4/9", "(34, 481)": "4/9", "(34, 482)": "-8/9", "(34, 484)": "-4/9", "(34, 485)": "2/9", "(34, 486)": "4/9", "(34, 493)": "4/3", "(34, 494)": "4/9", "(35, 23)": "21", "(35, 27)": "-37/8", "(35, 31)": "2381/156", "(35, 37)": "665/156", "(35, 40)": "-9/2", "(35, 51)": "21", "(35, 75)": "-33/2", "(35, 77)": "-118/39", "(35, 102)": "9/2", "(35, 106)": "-9/2", "(35, 108)": "-9/8", "(35, 111)": "-3/8", "(35, 112)": "-3/2", "(35, 113)": "-9/8", "(35, 116)": "9/4", "(35, 118)": "1", "(35, 119)": "1/2", "(35, 124)": "8", "(35, 129)": "27/4", "(35, 132)": "-6", "(35, 134)": "13/4", "(35, 136)": "-7", "(35, 140)": "-9/4", "(35, 143)": "15", "(35, 144)": "15/4", "(35, 145)": "-49/16", "(35, 146)": "-13/12", "(35, 147)": "7/2", "(35, 148)": "-5", "(35, 150)": "3/4", "(35, 152)": "1", "(35, 155)": "-26/3", "(35, 156)": "1/3", "(35, 157)": "-9/4", "(35, 158)": "-47/6", "(35, 160)": "-3/2", "(35, 162)": "21/2", "(35, 168)": "9", "(35, 169)": "9/2", "(35, 171)": "-6", "(35, 172)": "3", "(35, 173)": "-17/2", "(35, 175)": "2", "(35, 186)": "-9/2", "(35, 187)": "-9/2", "(35, 197)": "-3/2", "(35, 199)": "-2", "(35, 203)": "11/2", "(35, 204)": "-13", "(35, 205)": "-15", "(35, 221)": "-9/2", "(35, 223)": "15/2", "(35, 225)": "-15", "(35, 232)": "3", "(35, 233)": "17/2", "(35, 235)": "-2", "(35, 241)": "-9/2", "(35, 244)": "3", "(35, 245)": "-3/2", "(35, 248)": "2", "(35, 255)": "-15", "(35, 257)": "9/8", "(35, 258)": "123/8", "(35, 259)": "-3/4", "(35, 260)": "9/4", "(35, 264)": "-27/4", "(35, 265)": "69/8", "(35, 267)": "-1/8", "(35, 268)": "-1", "(35, 269)": "-9/2", "(35, 274)": "-7", "(35, 275)": "103/24", "(35, 276)": "-1", "(35, 277)": "23/24", "(35, 278)": "3", "(35, 279)": "11/4", "(35, 280)": "-7/2", "(35, 281)": "14/3", "(35, 284)": "-9/2", "(35, 286)": "-17/2", "(35, 288)": "-9/2", "(35, 301)": "-9/8", "(35, 302)": "9/4", "(35, 306)": "-9/8", "(35, 307)": "9/4", "(35, 309)": "-9/8", "(35, 313)": "9/4", "(35, 314)": "-9/8", "(35, 317)": "-1/2", "(35, 321)": "-3/8", "(35, 322)": "3/2", "(35, 323)": "1/2", "(35, 324)": "-5/4", "(35, 328)": "-3/8", "(35, 329)": "3/4", "(35, 330)": "-5/4", "(35, 331)": "11/2", "(35, 332)": "-21/4", "(35, 333)": "2", "(35, 334)": "13/4", "(35, 335)": "-25/4", "(35, 336)": "-17/2", "(35, 337)": "-17/4", "(35, 338)": "-11/4", "(35, 355)": "7", "(35, 356)": "-9/4", "(35, 357)": "27/4", "(35, 358)": "19/4", "(35, 360)": "27/4", "(35, 361)": "3/2", "(35, 362)": "15/4", "(35, 363)": "3", "(35, 364)": "7/2", "(35, 365)": "-1/4", "(35, 366)": "5/4", "(35, 374)": "9/4", "(35, 375)": "-9/2", "(35, 378)": "-9/2", "(35, 379)": "9/4", "(35, 380)": "-9/2", "(35, 384)": "9/2", "(35, 388)": "1", "(35, 392)": "3/4", "(35, 393)": "-3", "(35, 394)": "-1", "(35, 397)": "-23/2", "(35, 398)": "13", "(35, 399)": "11", "(35, 400)": "-8", "(35, 402)": "11/2", "(35, 416)": "-19/2", "(35, 418)": "27/2", "(35, 419)": "9/2", "(35, 420)": "15/2", "(35, 422)": "-15/2", "(35, 423)": "-15/2", "(35, 428)": "17/2", "(35, 430)": "5/2", "(35, 453)": "9/4", "(35, 470)": "-1", "(35, 471)": "1", "(35, 472)": "5/2", "(35, 479)": "-3/2", "(35, 480)": "1", "(35, 481)": "-1", "(35, 482)": "4", "(35, 484)": "-7/2", "(35, 485)": "13/2", "(35, 486)": "-1", "(35, 493)": "-27/2", "(35, 494)": "-1", "(36, 16)": "-33/2", "(36, 23)": "9/2", "(36, 27)": "-59/8", "(36, 29)": "-33/4", "(36, 31)": "1673/156", "(36, 37)": "-277/156", "(36, 40)": "-9/2", "(36, 41)": "-27/4", "(36, 46)": "27/4", "(36, 50)": "33/2", "(36, 51)": "9/2", "(36, 77)": "-815/78", "(36, 80)": "27/4", "(36, 81)": "39/4", "(36, 88)": "-27/4", "(36, 93)": "-7", "(36, 95)": "-11/2", "(36, 96)": "-9/4", "(36, 104)": "7/4", "(36, 105)": "21/4", "(36, 107)": "3/2", "(36, 115)": "9/2", "(36, 117)": "-9/4", "(36, 119)": "-1", "(36, 121)": "1", "(36, 124)": "-16", "(36, 126)": "-12", "(36, 129)": "-3", "(36, 130)": "-3/2", "(36, 131)": "-9/8", "(36, 132)": "1", "(36, 133)": "-33/8", "(36, 134)": "-3", "(36, 135)": "3/8", "(36, 137)": "-3/2", "(36, 143)": "9", "(36, 144)": "9/4", "(36, 145)": "147/16", "(36, 146)": "7/8", "(36, 147)": "3/2", "(36, 148)": "-3", "(36, 149)": "-11/4", "(36, 150)": "-35/12", "(36, 152)": "4/3", "(36, 153)": "-1/12", "(36, 154)": "-43/6", "(36, 155)": "2", "(36, 156)": "3/4", "(36, 157)": "-3/4", "(36, 158)": "31/6", "(36, 160)": "27/2", "(36, 163)": "9/2", "(36, 166)": "13/2", "(36, 168)": "-9", "(36, 170)": "3", "(36, 173)": "4", "(36, 174)": "9/2", "(36, 175)": "-4", "(36, 176)": "-3/2", "(36, 178)": "-15/2", "(36, 180)": "-9/2", "(36, 184)": "-13/2", "(36, 186)": "9/2", "(36, 195)": "-3", "(36, 198)": "-9/2", "(36, 199)": "4", "(36, 203)": "-4", "(36, 204)": "12", "(36, 205)": "4", "(36, 207)": "-13", "(36, 208)": "-7/2", "(36, 209)": "-7", "(36, 212)": "-9/2", "(36, 213)": "-13", "(36, 214)": "-15/2", "(36, 216)": "-21/2", "(36, 219)": "-3/2", "(36, 225)": "4", "(36, 226)": "-9/2", "(36, 231)": "-3", "(36, 233)": "-4", "(36, 235)": "4", "(36, 241)": "9/2", "(36, 243)": "3", "(36, 248)": "-4", "(36, 251)": "-7", "(36, 255)": "16", "(36, 257)": "27/8", "(36, 258)": "35/8", "(36, 259)": "9/4", "(36, 260)": "9/4", "(36, 262)": "3", "(36, 263)": "1/2", "(36, 264)": "9/4", "(36, 265)": "1/6", "(36, 267)": "3/8", "(36, 268)": "-1/2", "(36, 269)": "2/3", "(36, 270)": "2", "(36, 271)": "-19/4", "(36, 272)": "-31/8", "(36, 273)": "-1", "(36, 274)": "11/8", "(36, 275)": "-11/6", "(36, 276)": "-27/4", "(36, 277)": "28/3", "(36, 279)": "3/4", "(36, 280)": "7/4", "(36, 281)": "-7/3", "(36, 282)": "-9/2", "(36, 285)": "-13/2", "(36, 286)": "4", "(36, 287)": "9/2", "(36, 288)": "-9/2", "(36, 290)": "-3/4", "(36, 291)": "-3/2", "(36, 292)": "3/4", "(36, 293)": "-3/4", "(36, 294)": "3", "(36, 296)": "3", "(36, 297)": "15/4", "(36, 298)": "3/2", "(36, 299)": "3/4", "(36, 300)": "3/4", "(36, 303)": "-5/4", "(36, 304)": "1/2", "(36, 308)": "7/4", "(36, 311)": "-17/4", "(36, 312)": "13/2", "(36, 315)": "9/4", "(36, 316)": "7/4", "(36, 317)": "1", "(36, 319)": "-21/8", "(36, 320)": "-3/8", "(36, 323)": "-1", "(36, 324)": "5/2", "(36, 326)": "-21/8", "(36, 327)": "-3/8", "(36, 330)": "5/2", "(36, 332)": "3/2", "(36, 333)": "1/2", "(36, 334)": "-13/2", "(36, 335)": "2", "(36, 336)": "5", "(36, 337)": "-1/2", "(36, 338)": "-3/2", "(36, 339)": "7/4", "(36, 341)": "9/4", "(36, 343)": "-21/4", "(36, 344)": "9/4", "(36, 345)": "-9/2", "(36, 346)": "-7/2", "(36, 347)": "-9/8", "(36, 348)": "3/2", "(36, 349)": "-3/2", "(36, 350)": "21/4", "(36, 351)": "-9/8", "(36, 352)": "-3/4", "(36, 353)": "-3/4", "(36, 354)": "21/4", "(36, 355)": "-1", "(36, 357)": "-3", "(36, 358)": "-1", "(36, 360)": "-3", "(36, 362)": "-4", "(36, 364)": "-7/2", "(36, 365)": "1/2", "(36, 366)": "-5/2", "(36, 368)": "-3/2", "(36, 369)": "-3", "(36, 370)": "3/2", "(36, 371)": "-3/2", "(36, 372)": "3/2", "(36, 373)": "-9/2", "(36, 376)": "7/2", "(36, 377)": "-17/2", "(36, 380)": "-9/2", "(36, 381)": "-7/2", "(36, 385)": "13/2", "(36, 388)": "-2", "(36, 390)": "21/4", "(36, 391)": "3/4", "(36, 394)": "2", "(36, 396)": "-9/2", "(36, 397)": "4", "(36, 398)": "-6", "(36, 399)": "5", "(36, 400)": "2", "(36, 402)": "-4", "(36, 403)": "-19/2", "(36, 404)": "-9/2", "(36, 405)": "27/2", "(36, 406)": "-7", "(36, 408)": "7/2", "(36, 409)": "-9/4", "(36, 410)": "-3", "(36, 411)": "-3/2", "(36, 412)": "21/2", "(36, 413)": "9/2", "(36, 414)": "15/2", "(36, 416)": "2", "(36, 418)": "-6", "(36, 423)": "8", "(36, 424)": "9/2", "(36, 428)": "-4", "(36, 430)": "-5", "(36, 443)": "3", "(36, 444)": "-3/2", "(36, 445)": "3/2", "(36, 446)": "-3/2", "(36, 447)": "3/2", "(36, 448)": "-3/2", "(36, 450)": "-3/2", "(36, 459)": "19/2", "(36, 461)": "-9/2", "(36, 462)": "7", "(36, 465)": "-21/2", "(36, 470)": "2", "(36, 471)": "-2", "(36, 472)": "-5", "(36, 475)": "9/4", "(36, 476)": "-3/2", "(36, 477)": "3/2", "(36, 480)": "-2", "(36, 481)": "2", "(36, 482)": "-4", "(36, 484)": "-2", "(36, 485)": "1", "(36, 486)": "2", "(36, 491)": "3/2", "(36, 493)": "6", "(36, 494)": "2", "(37, 23)": "2", "(37, 27)": "-17/36", "(37, 29)": "-1/3", "(37, 31)": "185/156", "(37, 37)": "-517/156", "(37, 40)": "-3/2", "(37, 45)": "2/3", "(37, 46)": "-7/6", "(37, 51)": "2", "(37, 64)": "2/3", "(37, 75)": "-1/2", "(37, 77)": "70/39", "(37, 84)": "1/2", "(37, 85)": "-1/2", "(37, 86)": "-2/3", "(37, 88)": "7/6", "(37, 100)": "4", "(37, 102)": "1", "(37, 106)": "-1", "(37, 108)": "3/2", "(37, 111)": "1", "(37, 112)": "-1/3", "(37, 113)": "1/3", "(37, 116)": "1/2", "(37, 119)": "-1/3", "(37, 124)": "-16/3", "(37, 129)": "-1/4", "(37, 132)": "-1/12", "(37, 134)": "-3/4", "(37, 136)": "-1", "(37, 140)": "-1/2", "(37, 143)": "-25/3", "(37, 144)": "-19/12", "(37, 145)": "1099/72", "(37, 146)": "7/18", "(37, 147)": "-28/9", "(37, 148)": "19/9", "(37, 150)": "1/6", "(37, 152)": "7/9", "(37, 155)": "-1/2", "(37, 157)": "13/6", "(37, 158)": "43/18", "(37, 160)": "52/3", "(37, 162)": "-34/3", "(37, 168)": "-8/3", "(37, 169)": "1", "(37, 171)": "-10", "(37, 172)": "-8/3", "(37, 173)": "2/3", "(37, 175)": "-4/3", "(37, 186)": "4/3", "(37, 187)": "-1", "(37, 188)": "1", "(37, 197)": "4/3", "(37, 199)": "4/3", "(37, 202)": "1", "(37, 203)": "-2/3", "(37, 204)": "3", "(37, 205)": "-1/3", "(37, 221)": "-1", "(37, 225)": "-1/3", "(37, 232)": "5", "(37, 233)": "-2/3", "(37, 235)": "4/3", "(37, 241)": "4/3", "(37, 244)": "4", "(37, 245)": "4/3", "(37, 248)": "-4/3", "(37, 255)": "13/3", "(37, 257)": "1/4", "(37, 258)": "-7/36", "(37, 259)": "20/3", "(37, 264)": "-3/2", "(37, 265)": "19/9", "(37, 267)": "1/9", "(37, 269)": "-1/9", "(37, 274)": "-1/12", "(37, 275)": "1/36", "(37, 277)": "23/36", "(37, 278)": "-31/6", "(37, 279)": "1/18", "(37, 280)": "11/12", "(37, 281)": "-11/9", "(37, 284)": "-1", "(37, 286)": "2/3", "(37, 288)": "-1", "(37, 301)": "1/3", "(37, 302)": "1/2", "(37, 306)": "3/2", "(37, 307)": "-11/6", "(37, 309)": "1/3", "(37, 313)": "1/2", "(37, 314)": "1", "(37, 315)": "-2/3", "(37, 317)": "1/3", "(37, 321)": "1", "(37, 322)": "-4/3", "(37, 323)": "-1/3", "(37, 324)": "5/6", "(37, 328)": "1", "(37, 329)": "-2/3", "(37, 330)": "5/6", "(37, 331)": "1/2", "(37, 332)": "1/6", "(37, 333)": "-1/3", "(37, 334)": "-13/6", "(37, 335)": "1/3", "(37, 336)": "1", "(37, 337)": "-1/6", "(37, 338)": "-1", "(37, 355)": "1/12", "(37, 356)": "-1/2", "(37, 357)": "-1/4", "(37, 358)": "1/12", "(37, 360)": "-1/4", "(37, 361)": "-2", "(37, 362)": "-13/12", "(37, 364)": "-11/12", "(37, 365)": "1/6", "(37, 366)": "-5/6", "(37, 374)": "-2/3", "(37, 375)": "-1", "(37, 378)": "-1", "(37, 379)": "-3", "(37, 380)": "11/3", "(37, 384)": "1", "(37, 388)": "-2/3", "(37, 392)": "-2", "(37, 393)": "8/3", "(37, 394)": "2/3", "(37, 397)": "2/3", "(37, 398)": "-1/3", "(37, 399)": "8/3", "(37, 400)": "-1/3", "(37, 402)": "-2/3", "(37, 416)": "-1/6", "(37, 418)": "-1/2", "(37, 419)": "1", "(37, 422)": "4", "(37, 423)": "13/6", "(37, 428)": "-2/3", "(37, 430)": "-5/3", "(37, 453)": "-2", "(37, 454)": "4/3", "(37, 470)": "2/3", "(37, 471)": "-2/3", "(37, 472)": "-5/3", "(37, 480)": "-2/3", "(37, 481)": "2/3", "(37, 482)": "-2/3", "(37, 484)": "-5/3", "(37, 485)": "4/3", "(37, 486)": "2/3", "(37, 493)": "1/2", "(37, 494)": "2/3", "(38, 99)": "-1/2", "(38, 100)": "2", "(38, 107)": "1/3", "(38, 108)": "1/4", "(38, 111)": "1/4", "(38, 113)": "1/12", "(38, 117)": "-1/2", "(38, 126)": "-8/3", "(38, 130)": "-1/3", "(38, 131)": "-1/4", "(38, 133)": "-11/12", "(38, 135)": "1/12", "(38, 137)": "-1/3", "(38, 143)": "-1/3", "(38, 144)": "1/6", "(38, 145)": "77/36", "(38, 146)": "5/12", "(38, 147)": "-11/18", "(38, 148)": "-2/9", "(38, 149)": "-11/18", "(38, 154)": "-2/9", "(38, 156)": "-1/2", "(38, 157)": "1/3", "(38, 160)": "19/3", "(38, 162)": "-7/3", "(38, 163)": "1", "(38, 168)": "-2/3", "(38, 170)": "2/3", "(38, 171)": "-3", "(38, 172)": "-2/3", "(38, 174)": "1", "(38, 176)": "-1/3", "(38, 178)": "-5/3", "(38, 180)": "-1", "(38, 186)": "1/3", "(38, 195)": "-2/3", "(38, 197)": "1/3", "(38, 198)": "-1", "(38, 212)": "-1", "(38, 216)": "-7/3", "(38, 217)": "1", "(38, 219)": "-1/3", "(38, 226)": "-1", "(38, 231)": "-2/3", "(38, 232)": "2", "(38, 241)": "1/3", "(38, 243)": "2/3", "(38, 244)": "1", "(38, 245)": "1/3", "(38, 257)": "-7/12", "(38, 258)": "1/18", "(38, 259)": "8/3", "(38, 262)": "2/3", "(38, 263)": "1/9", "(38, 265)": "1/36", "(38, 267)": "1/9", "(38, 272)": "7/12", "(38, 273)": "-5/6", "(38, 274)": "1/12", "(38, 275)": "-1/9", "(38, 276)": "1/2", "(38, 277)": "1/12", "(38, 278)": "-7/6", "(38, 279)": "5/9", "(38, 282)": "-1", "(38, 287)": "1", "(38, 288)": "-1", "(38, 290)": "-1/6", "(38, 291)": "-1/3", "(38, 292)": "1/6", "(38, 293)": "-1/6", "(38, 294)": "2/3", "(38, 296)": "2/3", "(38, 297)": "5/6", "(38, 298)": "1/3", "(38, 299)": "1/6", "(38, 300)": "1/6", "(38, 301)": "1/12", "(38, 306)": "1/4", "(38, 307)": "-1/3", "(38, 309)": "1/12", "(38, 314)": "1/4", "(38, 315)": "-1/6", "(38, 319)": "-7/12", "(38, 320)": "-1/12", "(38, 321)": "1/4", "(38, 322)": "-1/3", "(38, 326)": "-7/12", "(38, 327)": "-1/12", "(38, 328)": "1/4", "(38, 329)": "-1/6", "(38, 347)": "-1/4", "(38, 348)": "5/6", "(38, 349)": "-5/6", "(38, 351)": "-1/4", "(38, 352)": "1/3", "(38, 353)": "1/3", "(38, 361)": "-1/2", "(38, 363)": "1/2", "(38, 368)": "-1/3", "(38, 369)": "-2/3", "(38, 370)": "1/3", "(38, 371)": "-1/3", "(38, 372)": "1/3", "(38, 373)": "-1", "(38, 374)": "-1/6", "(38, 379)": "-1/2", "(38, 380)": "2/3", "(38, 390)": "7/6", "(38, 391)": "1/6", "(38, 392)": "-1/2", "(38, 393)": "2/3", "(38, 396)": "-1", "(38, 409)": "-1/2", "(38, 410)": "-2/3", "(38, 411)": "-1/3", "(38, 413)": "1", "(38, 424)": "1", "(38, 443)": "2/3", "(38, 444)": "-1/3", "(38, 445)": "1/3", "(38, 446)": "-1/3", "(38, 447)": "1/3", "(38, 448)": "-1/3", "(38, 450)": "-1/3", "(38, 453)": "-1/2", "(38, 454)": "1/3", "(38, 475)": "1/2", "(38, 476)": "-1/3", "(38, 477)": "1/3", "(38, 491)": "-2/3", "(39, 106)": "1", "(39, 112)": "-1/3", "(39, 116)": "1", "(39, 143)": "1", "(39, 144)": "1/2", "(39, 145)": "-7/12", "(39, 146)": "1/3", "(39, 147)": "-1/6", "(39, 148)": "-2/3", "(39, 150)": "-1/2", "(39, 155)": "-1/3", "(39, 160)": "3", "(39, 168)": "-1", "(39, 169)": "1", "(39, 186)": "1", "(39, 187)": "-1", "(39, 220)": "1", "(39, 221)": "-1", "(39, 257)": "-13/12", "(39, 258)": "7/6", "(39, 259)": "2", "(39, 264)": "1/2", "(39, 275)": "-1/12", "(39, 278)": "-1/2", "(39, 279)": "1", "(39, 284)": "-1", "(39, 288)": "-1", "(39, 305)": "1/2", "(39, 313)": "1", "(39, 315)": "1/2", "(39, 356)": "-1", "(39, 359)": "1/2", "(39, 378)": "-1", "(39, 380)": "-1", "(39, 384)": "1", "(39, 419)": "1", "(39, 467)": "-1", "(40, 23)": "3/2", "(40, 27)": "-19/18", "(40, 29)": "-13/12", "(40, 31)": "1349/1404", "(40, 37)": "-3167/702", "(40, 40)": "-2", "(40, 45)": "13/6", "(40, 46)": "-5/3", "(40, 51)": "3/2", "(40, 64)": "13/6", "(40, 75)": "1/2", "(40, 77)": "866/351", "(40, 84)": "-1/2", "(40, 85)": "1/2", "(40, 86)": "-13/6", "(40, 88)": "5/3", "(40, 93)": "-1", "(40, 95)": "-5/12", "(40, 96)": "-1/2", "(40, 104)": "1/4", "(40, 105)": "3/4", "(40, 106)": "4", "(40, 107)": "1/3", "(40, 108)": "7/4", "(40, 111)": "7/12", "(40, 113)": "13/12", "(40, 115)": "1", "(40, 117)": "-1/2", "(40, 119)": "-4/9", "(40, 124)": "-64/9", "(40, 126)": "-8/3", "(40, 129)": "-4/3", "(40, 130)": "-1/3", "(40, 131)": "-1/4", "(40, 132)": "4/9", "(40, 133)": "-11/12", "(40, 134)": "-4/3", "(40, 135)": "1/12", "(40, 137)": "-1/3", "(40, 143)": "-29/3", "(40, 144)": "-23/12", "(40, 145)": "1295/72", "(40, 146)": "67/108", "(40, 147)": "-32/9", "(40, 148)": "23/9", "(40, 149)": "-11/18", "(40, 150)": "-1/3", "(40, 152)": "16/27", "(40, 154)": "-19/18", "(40, 155)": "8/9", "(40, 156)": "1/6", "(40, 157)": "5/2", "(40, 158)": "181/54", "(40, 160)": "62/3", "(40, 162)": "-41/3", "(40, 163)": "1", "(40, 166)": "2/3", "(40, 168)": "-32/3", "(40, 170)": "2/3", "(40, 171)": "-14/3", "(40, 172)": "-10/3", "(40, 173)": "16/9", "(40, 174)": "1", "(40, 175)": "-16/9", "(40, 176)": "-1/3", "(40, 178)": "-5/3", "(40, 180)": "-1", "(40, 184)": "-2/3", "(40, 186)": "16/3", "(40, 195)": "-2/3", "(40, 197)": "5/3", "(40, 198)": "-1", "(40, 199)": "16/9", "(40, 203)": "-16/9", "(40, 204)": "16/3", "(40, 205)": "16/9", "(40, 207)": "-5/3", "(40, 208)": "-2/3", "(40, 209)": "-1", "(40, 210)": "1", "(40, 212)": "-1", "(40, 213)": "-5/3", "(40, 216)": "-7/3", "(40, 219)": "-1/3", "(40, 225)": "16/9", "(40, 226)": "-1", "(40, 229)": "1", "(40, 231)": "-2/3", "(40, 232)": "7/3", "(40, 233)": "-16/9", "(40, 235)": "16/9", "(40, 241)": "13/3", "(40, 243)": "2/3", "(40, 244)": "7/3", "(40, 245)": "5/3", "(40, 248)": "-16/9", "(40, 251)": "-1", "(40, 255)": "64/9", "(40, 257)": "3/4", "(40, 258)": "-7/4", "(40, 259)": "22/3", "(40, 262)": "2/3", "(40, 263)": "1/9", "(40, 264)": "1/3", "(40, 265)": "4/9", "(40, 267)": "2/9", "(40, 268)": "-2/9", "(40, 269)": "8/27", "(40, 270)": "1/2", "(40, 271)": "-4/9", "(40, 272)": "1/6", "(40, 273)": "-5/18", "(40, 274)": "19/36", "(40, 275)": "-19/27", "(40, 276)": "-3/2", "(40, 277)": "253/108", "(40, 278)": "-35/6", "(40, 279)": "-7/18", "(40, 280)": "47/36", "(40, 281)": "-47/27", "(40, 282)": "-1", "(40, 285)": "-2/3", "(40, 286)": "16/9", "(40, 287)": "1", "(40, 288)": "-1", "(40, 290)": "-1/6", "(40, 291)": "-1/3", "(40, 292)": "1/6", "(40, 293)": "-1/6", "(40, 294)": "2/3", "(40, 296)": "2/3", "(40, 297)": "5/6", "(40, 298)": "1/3", "(40, 299)": "1/6", "(40, 300)": "1/6", "(40, 301)": "13/12", "(40, 303)": "-1/3", "(40, 304)": "5/12", "(40, 306)": "5/4", "(40, 307)": "-7/3", "(40, 308)": "1/4", "(40, 309)": "13/12", "(40, 312)": "5/12", "(40, 314)": "7/4", "(40, 315)": "-1/6", "(40, 316)": "1/4", "(40, 317)": "4/9", "(40, 319)": "-7/12", "(40, 320)": "-1/12", "(40, 321)": "7/12", "(40, 322)": "-5/3", "(40, 323)": "-4/9", "(40, 324)": "10/9", "(40, 326)": "-7/12", "(40, 327)": "-1/12", "(40, 328)": "7/12", "(40, 329)": "-5/6", "(40, 330)": "10/9", "(40, 332)": "2/3", "(40, 333)": "2/9", "(40, 334)": "-26/9", "(40, 335)": "8/9", "(40, 336)": "20/9", "(40, 337)": "-2/9", "(40, 338)": "-2/3", "(40, 339)": "1/2", "(40, 341)": "-1/2", "(40, 343)": "-1/3", "(40, 344)": "1/2", "(40, 346)": "-1/2", "(40, 347)": "-1/4", "(40, 348)": "1/3", "(40, 349)": "-1/3", "(40, 350)": "3/4", "(40, 351)": "-1/4", "(40, 352)": "-1/6", "(40, 353)": "-1/6", "(40, 354)": "3/4", "(40, 355)": "-4/9", "(40, 357)": "-4/3", "(40, 358)": "-4/9", "(40, 360)": "-4/3", "(40, 361)": "-7/3", "(40, 362)": "-16/9", "(40, 363)": "-2/3", "(40, 364)": "-14/9", "(40, 365)": "2/9", "(40, 366)": "-10/9", "(40, 368)": "-1/3", "(40, 369)": "-2/3", "(40, 370)": "1/3", "(40, 371)": "-1/3", "(40, 372)": "1/3", "(40, 373)": "-1", "(40, 374)": "-13/6", "(40, 376)": "1", "(40, 377)": "-5/6", "(40, 379)": "-7/2", "(40, 380)": "14/3", "(40, 381)": "-1/2", "(40, 385)": "2/3", "(40, 388)": "-8/9", "(40, 390)": "7/6", "(40, 391)": "1/6", "(40, 392)": "-7/6", "(40, 393)": "10/3", "(40, 394)": "8/9", "(40, 396)": "-1", "(40, 397)": "16/9", "(40, 398)": "-8/3", "(40, 399)": "20/9", "(40, 400)": "8/9", "(40, 402)": "-16/9", "(40, 403)": "-2/3", "(40, 404)": "-1", "(40, 405)": "1", "(40, 406)": "-1", "(40, 408)": "2/3", "(40, 409)": "-1/2", "(40, 410)": "-2/3", "(40, 411)": "-1/3", "(40, 412)": "3/2", "(40, 413)": "1", "(40, 416)": "8/9", "(40, 418)": "-8/3", "(40, 422)": "14/3", "(40, 423)": "32/9", "(40, 424)": "1", "(40, 428)": "-16/9", "(40, 430)": "-20/9", "(40, 443)": "2/3", "(40, 444)": "-1/3", "(40, 445)": "1/3", "(40, 446)": "-1/3", "(40, 447)": "1/3", "(40, 448)": "-1/3", "(40, 450)": "-1/3", "(40, 453)": "-5/2", "(40, 454)": "1/3", "(40, 459)": "2/3", "(40, 461)": "-1", "(40, 462)": "1", "(40, 465)": "-3/2", "(40, 470)": "8/9", "(40, 471)": "-8/9", "(40, 472)": "-20/9", "(40, 475)": "1/2", "(40, 476)": "-1/3", "(40, 477)": "1/3", "(40, 479)": "4/3", "(40, 480)": "-8/9", "(40, 481)": "8/9", "(40, 482)": "-16/9", "(40, 484)": "-8/9", "(40, 485)": "4/9", "(40, 486)": "8/9", "(40, 491)": "1/3", "(40, 493)": "8/3", "(40, 494)": "8/9", "(41, 31)": "-1", "(41, 32)": "1", "(41, 77)": "2", "(41, 81)": "-2", "(42, 20)": "1", "(42, 23)": "-1", "(42, 27)": "-1/3", "(42, 28)": "1/2", "(42, 29)": "-1/2", "(42, 31)": "-5/6", "(42, 37)": "-5/6", "(42, 38)": "1", "(42, 45)": "1", "(42, 46)": "-1", "(42, 51)": "-1", "(42, 57)": "-1", "(42, 64)": "1", "(42, 75)": "1", "(42, 77)": "2/3", "(42, 86)": "-1", "(42, 88)": "1", "(43, 16)": "-1", "(43, 23)": "-1", "(43, 27)": "-1/6", "(43, 29)": "-1/2", "(43, 31)": "-1/2", "(43, 50)": "1", "(43, 51)": "-1", "(43, 53)": "1", "(43, 57)": "-1", "(43, 75)": "1", "(44, 16)": "-1", "(44, 23)": "-1", "(44, 27)": "1/3", "(44, 31)": "-1/6", "(44, 37)": "5/6", "(44, 45)": "-1", "(44, 46)": "1", "(44, 50)": "1", "(44, 51)": "-1", "(44, 60)": "1", "(44, 64)": "-1", "(44, 77)": "-2/3", "(44, 86)": "1", "(44, 88)": "-1", "(45, 27)": "1/2", "(45, 29)": "1/2", "(45, 31)": "-76/351", "(45, 37)": "1213/702", "(45, 40)": "1", "(45, 45)": "-1", "(45, 64)": "-1", "(45, 75)": "-1", "(45, 77)": "-355/351", "(45, 79)": "1", "(45, 80)": "-1", "(45, 86)": "1", "(45, 119)": "2/9", "(45, 124)": "32/9", "(45, 129)": "2/3", "(45, 132)": "-2/9", "(45, 134)": "2/3", "(45, 146)": "-2/27", "(45, 152)": "-8/27", "(45, 155)": "-4/9", "(45, 158)": "-52/27", "(45, 173)": "-8/9", "(45, 175)": "8/9", "(45, 199)": "-8/9", "(45, 203)": "8/9", "(45, 204)": "-8/3", "(45, 205)": "-8/9", "(45, 225)": "-8/9", "(45, 233)": "8/9", "(45, 235)": "-8/9", "(45, 248)": "8/9", "(45, 255)": "-32/9", "(45, 258)": "8/9", "(45, 268)": "1/9", "(45, 269)": "-4/27", "(45, 274)": "-2/9", "(45, 275)": "8/27", "(45, 277)": "-2/27", "(45, 280)": "-7/9", "(45, 281)": "28/27", "(45, 286)": "-8/9", "(45, 317)": "-2/9", "(45, 323)": "2/9", "(45, 324)": "-5/9", "(45, 330)": "-5/9", "(45, 332)": "-1/3", "(45, 333)": "-1/9", "(45, 334)": "13/9", "(45, 335)": "-4/9", "(45, 336)": "-10/9", "(45, 337)": "1/9", "(45, 338)": "1/3", "(45, 355)": "2/9", "(45, 357)": "2/3", "(45, 358)": "2/9", "(45, 360)": "2/3", "(45, 362)": "8/9", "(45, 364)": "7/9", "(45, 365)": "-1/9", "(45, 366)": "5/9", "(45, 388)": "4/9", "(45, 394)": "-4/9", "(45, 397)": "-8/9", "(45, 398)": "4/3", "(45, 399)": "-10/9", "(45, 400)": "-4/9", "(45, 402)": "8/9", "(45, 416)": "-4/9", "(45, 418)": "4/3", "(45, 423)": "-16/9", "(45, 428)": "8/9", "(45, 430)": "10/9", "(45, 470)": "-4/9", "(45, 471)": "4/9", "(45, 472)": "10/9", "(45, 480)": "4/9", "(45, 481)": "-4/9", "(45, 482)": "8/9", "(45, 484)": "4/9", "(45, 485)": "-2/9", "(45, 486)": "-4/9", "(45, 493)": "-4/3", "(45, 494)": "-4/9", "(46, 90)": "1", "(46, 98)": "1/2", "(46, 99)": "-1/2", "(46, 103)": "-1", "(46, 106)": "1", "(46, 107)": "-2/3", "(46, 108)": "1", "(46, 111)": "1/2", "(46, 112)": "1/3", "(46, 113)": "1/2", "(46, 116)": "-1/2", "(46, 117)": "1/2", "(46, 126)": "-8/3", "(46, 130)": "2/3", "(46, 131)": "-1", "(46, 133)": "-1/6", "(46, 135)": "1/2", "(46, 137)": "-1", "(46, 142)": "24/5", "(46, 143)": "-8", "(46, 144)": "-2", "(46, 145)": "49/3", "(46, 146)": "-1/36", "(46, 147)": "-17/6", "(46, 148)": "8/3", "(46, 149)": "-22/9", "(46, 150)": "-1/6", "(46, 154)": "4/9", "(46, 155)": "1/3", "(46, 157)": "13/6", "(46, 159)": "2/3", "(46, 160)": "8", "(46, 161)": "2", "(46, 162)": "-8", "(46, 168)": "-4", "(46, 169)": "-1", "(46, 170)": "2/3", "(46, 171)": "-4", "(46, 174)": "2/3", "(46, 176)": "-2", "(46, 178)": "-8/3", "(46, 180)": "-2/3", "(46, 186)": "2", "(46, 187)": "1", "(46, 195)": "-2/3", "(46, 198)": "-2/3", "(46, 216)": "-10/3", "(46, 219)": "-2", "(46, 221)": "1", "(46, 231)": "-2/3", "(46, 232)": "2", "(46, 241)": "2", "(46, 243)": "2/3", "(46, 244)": "2", "(46, 256)": "11/270", "(46, 257)": "-5/6", "(46, 258)": "-7/3", "(46, 259)": "9/2", "(46, 261)": "-1/10", "(46, 263)": "4/9", "(46, 264)": "3/2", "(46, 265)": "-11/6", "(46, 267)": "1/18", "(46, 272)": "5/6", "(46, 273)": "-1", "(46, 274)": "1/2", "(46, 275)": "-7/12", "(46, 277)": "1/6", "(46, 278)": "-9/2", "(46, 279)": "7/6", "(46, 284)": "1", "(46, 287)": "2/3", "(46, 290)": "2/3", "(46, 291)": "1/6", "(46, 292)": "1/2", "(46, 293)": "-1/6", "(46, 294)": "1/6", "(46, 295)": "-1/2", "(46, 296)": "4/3", "(46, 297)": "11/6", "(46, 298)": "3/2", "(46, 299)": "1/6", "(46, 300)": "2/3", "(46, 301)": "1/2", "(46, 306)": "1", "(46, 307)": "-3/2", "(46, 309)": "1/2", "(46, 313)": "-1/2", "(46, 314)": "1", "(46, 315)": "-1/2", "(46, 319)": "-5/6", "(46, 320)": "-1/2", "(46, 321)": "1/2", "(46, 322)": "-1", "(46, 326)": "-5/6", "(46, 327)": "-1/2", "(46, 328)": "1/2", "(46, 329)": "-1", "(46, 347)": "-1", "(46, 348)": "-1/6", "(46, 349)": "1/6", "(46, 351)": "-1", "(46, 352)": "-1/6", "(46, 353)": "-1/6", "(46, 356)": "1/2", "(46, 361)": "-3/2", "(46, 363)": "-1/2", "(46, 367)": "1", "(46, 368)": "-2", "(46, 369)": "1/3", "(46, 370)": "1", "(46, 371)": "-1/3", "(46, 372)": "-2/3", "(46, 373)": "-2/3", "(46, 374)": "-1", "(46, 378)": "1", "(46, 379)": "-2", "(46, 380)": "3", "(46, 384)": "-1", "(46, 390)": "5/3", "(46, 391)": "1", "(46, 392)": "-1", "(46, 393)": "2", "(46, 396)": "-2/3", "(46, 409)": "-2", "(46, 410)": "1/3", "(46, 411)": "-1/3", "(46, 419)": "-1", "(46, 422)": "3", "(46, 443)": "-1/3", "(46, 444)": "-1", "(46, 445)": "1/3", "(46, 446)": "-1/3", "(46, 447)": "1/3", "(46, 448)": "-1/3", "(46, 450)": "-1/3", "(46, 453)": "-2", "(46, 454)": "1", "(46, 475)": "2", "(46, 476)": "-1/3", "(46, 477)": "1/3", "(46, 479)": "1", "(46, 491)": "1/3", "(47, 1)": "-1", "(47, 6)": "13/9", "(47, 10)": "1", "(47, 31)": "2/39", "(47, 37)": "2/39", "(47, 77)": "-4/39", "(48, 13)": "1", "(48, 20)": "-1", "(49, 16)": "-1", "(49, 23)": "-1", "(49, 27)": "1/6", "(49, 31)": "-503/702", "(49, 37)": "1213/702", "(49, 40)": "1", "(49, 45)": "-1", "(49, 50)": "1", "(49, 51)": "-1", "(49, 63)": "1", "(49, 64)": "-1", "(49, 77)": "-355/351", "(49, 85)": "-1", "(49, 86)": "1", "(49, 119)": "2/9", "(49, 124)": "32/9", "(49, 129)": "2/3", "(49, 132)": "-2/9", "(49, 134)": "2/3", "(49, 146)": "-2/27", "(49, 152)": "-8/27", "(49, 155)": "-4/9", "(49, 158)": "-52/27", "(49, 173)": "-8/9", "(49, 175)": "8/9", "(49, 199)": "-8/9", "(49, 203)": "8/9", "(49, 204)": "-8/3", "(49, 205)": "-8/9", "(49, 225)": "-8/9", "(49, 233)": "8/9", "(49, 235)": "-8/9", "(49, 248)": "8/9", "(49, 255)": "-32/9", "(49, 258)": "8/9", "(49, 268)": "1/9", "(49, 269)": "-4/27", "(49, 274)": "-2/9", "(49, 275)": "8/27", "(49, 277)": "-2/27", "(49, 280)": "-7/9", "(49, 281)": "28/27", "(49, 286)": "-8/9", "(49, 317)": "-2/9", "(49, 323)": "2/9", "(49, 324)": "-5/9", "(49, 330)": "-5/9", "(49, 332)": "-1/3", "(49, 333)": "-1/9", "(49, 334)": "13/9", "(49, 335)": "-4/9", "(49, 336)": "-10/9", "(49, 337)": "1/9", "(49, 338)": "1/3", "(49, 355)": "2/9", "(49, 357)": "2/3", "(49, 358)": "2/9", "(49, 360)": "2/3", "(49, 362)": "8/9", "(49, 364)": "7/9", "(49, 365)": "-1/9", "(49, 366)": "5/9", "(49, 388)": "4/9", "(49, 394)": "-4/9", "(49, 397)": "-8/9", "(49, 398)": "4/3", "(49, 399)": "-10/9", "(49, 400)": "-4/9", "(49, 402)": "8/9", "(49, 416)": "-4/9", "(49, 418)": "4/3", "(49, 423)": "-16/9", "(49, 428)": "8/9", "(49, 430)": "10/9", "(49, 470)": "-4/9", "(49, 471)": "4/9", "(49, 472)": "10/9", "(49, 480)": "4/9", "(49, 481)": "-4/9", "(49, 482)": "8/9", "(49, 484)": "4/9", "(49, 485)": "-2/9", "(49, 486)": "-4/9", "(49, 493)": "-4/3", "(49, 494)": "-4/9", "(50, 16)": "1", "(50, 27)": "-2/3", "(50, 29)": "-1/2", "(50, 31)": "-1/6", "(50, 37)": "-2/3", "(50, 45)": "2", "(50, 46)": "-1", "(50, 50)": "-1", "(50, 62)": "-1", "(50, 64)": "2", "(50, 77)": "1/3", "(50, 82)": "1", "(50, 84)": "-1", "(50, 85)": "1", "(50, 86)": "-2", "(50, 88)": "1", "(51, 12)": "1", "(51, 23)": "2", "(51, 27)": "1/2", "(51, 29)": "1/2", "(51, 31)": "1205/702", "(51, 37)": "-80/351", "(51, 40)": "-1", "(51, 45)": "-2", "(51, 46)": "2", "(51, 47)": "-1", "(51, 51)": "2", "(51, 64)": "-1", "(51, 75)": "-1", "(51, 77)": "4/351", "(51, 86)": "2", "(51, 88)": "-2", "(51, 119)": "-2/9", "(51, 124)": "-32/9", "(51, 129)": "-2/3", "(51, 132)": "2/9", "(51, 134)": "-2/3", "(51, 146)": "2/27", "(51, 152)": "8/27", "(51, 155)": "4/9", "(51, 158)": "52/27", "(51, 173)": "8/9", "(51, 175)": "-8/9", "(51, 199)": "8/9", "(51, 203)": "-8/9", "(51, 204)": "8/3", "(51, 205)": "8/9", "(51, 225)": "8/9", "(51, 233)": "-8/9", "(51, 235)": "8/9", "(51, 248)": "-8/9", "(51, 255)": "32/9", "(51, 258)": "-8/9", "(51, 268)": "-1/9", "(51, 269)": "4/27", "(51, 274)": "2/9", "(51, 275)": "-8/27", "(51, 277)": "2/27", "(51, 280)": "7/9", "(51, 281)": "-28/27", "(51, 286)": "8/9", "(51, 317)": "2/9", "(51, 323)": "-2/9", "(51, 324)": "5/9", "(51, 330)": "5/9", "(51, 332)": "1/3", "(51, 333)": "1/9", "(51, 334)": "-13/9", "(51, 335)": "4/9", "(51, 336)": "10/9", "(51, 337)": "-1/9", "(51, 338)": "-1/3", "(51, 355)": "-2/9", "(51, 357)": "-2/3", "(51, 358)": "-2/9", "(51, 360)": "-2/3", "(51, 362)": "-8/9", "(51, 364)": "-7/9", "(51, 365)": "1/9", "(51, 366)": "-5/9", "(51, 388)": "-4/9", "(51, 394)": "4/9", "(51, 397)": "8/9", "(51, 398)": "-4/3", "(51, 399)": "10/9", "(51, 400)": "4/9", "(51, 402)": "-8/9", "(51, 416)": "4/9", "(51, 418)": "-4/3", "(51, 423)": "16/9", "(51, 428)": "-8/9", "(51, 430)": "-10/9", "(51, 470)": "4/9", "(51, 471)": "-4/9", "(51, 472)": "-10/9", "(51, 480)": "-4/9", "(51, 481)": "4/9", "(51, 482)": "-8/9", "(51, 484)": "-4/9", "(51, 485)": "2/9", "(51, 486)": "4/9", "(51, 493)": "4/3", "(51, 494)": "4/9", "(52, 16)": "-1", "(52, 19)": "1", "(52, 27)": "1/3", "(52, 29)": "1/2", "(52, 31)": "1/3", "(52, 37)": "5/6", "(52, 45)": "-1", "(52, 46)": "1", "(52, 49)": "-1", "(52, 50)": "1", "(52, 64)": "-1", "(52, 77)": "-2/3", "(52, 86)": "1", "(52, 88)": "-1", "(53, 18)": "1", "(53, 23)": "1", "(53, 27)": "1/6", "(53, 31)": "737/702", "(53, 36)": "1/2", "(53, 37)": "-314/351", "(53, 40)": "-1", "(53, 45)": "-1", "(53, 46)": "1", "(53, 51)": "1", "(53, 77)": "121/351", "(53, 88)": "-1", "(53, 119)": "-2/9", "(53, 124)": "-32/9", "(53, 129)": "-2/3", "(53, 132)": "2/9", "(53, 134)": "-2/3", "(53, 146)": "2/27", "(53, 152)": "8/27", "(53, 155)": "4/9", "(53, 158)": "52/27", "(53, 173)": "8/9", "(53, 175)": "-8/9", "(53, 199)": "8/9", "(53, 203)": "-8/9", "(53, 204)": "8/3", "(53, 205)": "8/9", "(53, 225)": "8/9", "(53, 233)": "-8/9", "(53, 235)": "8/9", "(53, 248)": "-8/9", "(53, 255)": "32/9", "(53, 258)": "-8/9", "(53, 268)": "-1/9", "(53, 269)": "4/27", "(53, 274)": "2/9", "(53, 275)": "-8/27", "(53, 277)": "2/27", "(53, 280)": "7/9", "(53, 281)": "-28/27", "(53, 286)": "8/9", "(53, 317)": "2/9", "(53, 323)": "-2/9", "(53, 324)": "5/9", "(53, 330)": "5/9", "(53, 332)": "1/3", "(53, 333)": "1/9", "(53, 334)": "-13/9", "(53, 335)": "4/9", "(53, 336)": "10/9", "(53, 337)": "-1/9", "(53, 338)": "-1/3", "(53, 355)": "-2/9", "(53, 357)": "-2/3", "(53, 358)": "-2/9", "(53, 360)": "-2/3", "(53, 362)": "-8/9", "(53, 364)": "-7/9", "(53, 365)": "1/9", "(53, 366)": "-5/9", "(53, 388)": "-4/9", "(53, 394)": "4/9", "(53, 397)": "8/9", "(53, 398)": "-4/3", "(53, 399)": "10/9", "(53, 400)": "4/9", "(53, 402)": "-8/9", "(53, 416)": "4/9", "(53, 418)": "-4/3", "(53, 423)": "16/9", "(53, 428)": "-8/9", "(53, 430)": "-10/9", "(53, 470)": "4/9", "(53, 471)": "-4/9", "(53, 472)": "-10/9", "(53, 480)": "-4/9", "(53, 481)": "4/9", "(53, 482)": "-8/9", "(53, 484)": "-4/9", "(53, 485)": "2/9", "(53, 486)": "4/9", "(53, 493)": "4/3", "(53, 494)": "4/9", "(54, 21)": "1", "(54, 23)": "1", "(54, 27)": "1/6", "(54, 31)": "737/702", "(54, 36)": "1/2", "(54, 37)": "-314/351", "(54, 40)": "-1", "(54, 45)": "-1", "(54, 46)": "1", "(54, 51)": "1", "(54, 77)": "121/351", "(54, 88)": "-1", "(54, 119)": "-2/9", "(54, 124)": "-32/9", "(54, 129)": "-2/3", "(54, 132)": "2/9", "(54, 134)": "-2/3", "(54, 146)": "2/27", "(54, 152)": "8/27", "(54, 155)": "4/9", "(54, 158)": "52/27", "(54, 173)": "8/9", "(54, 175)": "-8/9", "(54, 199)": "8/9", "(54, 203)": "-8/9", "(54, 204)": "8/3", "(54, 205)": "8/9", "(54, 225)": "8/9", "(54, 233)": "-8/9", "(54, 235)": "8/9", "(54, 248)": "-8/9", "(54, 255)": "32/9", "(54, 258)": "-8/9", "(54, 268)": "-1/9", "(54, 269)": "4/27", "(54, 274)": "2/9", "(54, 275)": "-8/27", "(54, 277)": "2/27", "(54, 280)": "7/9", "(54, 281)": "-28/27", "(54, 286)": "8/9", "(54, 317)": "2/9", "(54, 323)": "-2/9", "(54, 324)": "5/9", "(54, 330)": "5/9", "(54, 332)": "1/3", "(54, 333)": "1/9", "(54, 334)": "-13/9", "(54, 335)": "4/9", "(54, 336)": "10/9", "(54, 337)": "-1/9", "(54, 338)": "-1/3", "(54, 355)": "-2/9", "(54, 357)": "-2/3", "(54, 358)": "-2/9", "(54, 360)": "-2/3", "(54, 362)": "-8/9", "(54, 364)": "-7/9", "(54, 365)": "1/9", "(54, 366)": "-5/9", "(54, 388)": "-4/9", "(54, 394)": "4/9", "(54, 397)": "8/9", "(54, 398)": "-4/3", "(54, 399)": "10/9", "(54, 400)": "4/9", "(54, 402)": "-8/9", "(54, 416)": "4/9", "(54, 418)": "-4/3", "(54, 423)": "16/9", "(54, 428)": "-8/9", "(54, 430)": "-10/9", "(54, 470)": "4/9", "(54, 471)": "-4/9", "(54, 472)": "-10/9", "(54, 480)": "-4/9", "(54, 481)": "4/9", "(54, 482)": "-8/9", "(54, 484)": "-4/9", "(54, 485)": "2/9", "(54, 486)": "4/9", "(54, 493)": "4/3", "(54, 494)": "4/9", "(55, 23)": "-1", "(55, 27)": "-1/6", "(55, 29)": "-1/2", "(55, 31)": "-737/702", "(55, 37)": "314/351", "(55, 40)": "1", "(55, 45)": "1", "(55, 46)": "-1", "(55, 51)": "-1", "(55, 59)": "1", "(55, 72)": "-1", "(55, 77)": "-121/351", "(55, 88)": "1", "(55, 119)": "2/9", "(55, 124)": "32/9", "(55, 129)": "2/3", "(55, 132)": "-2/9", "(55, 134)": "2/3", "(55, 146)": "-2/27", "(55, 152)": "-8/27", "(55, 155)": "-4/9", "(55, 158)": "-52/27", "(55, 173)": "-8/9", "(55, 175)": "8/9", "(55, 199)": "-8/9", "(55, 203)": "8/9", "(55, 204)": "-8/3", "(55, 205)": "-8/9", "(55, 225)": "-8/9", "(55, 233)": "8/9", "(55, 235)": "-8/9", "(55, 248)": "8/9", "(55, 255)": "-32/9", "(55, 258)": "8/9", "(55, 268)": "1/9", "(55, 269)": "-4/27", "(55, 274)": "-2/9", "(55, 275)": "8/27", "(55, 277)": "-2/27", "(55, 280)": "-7/9", "(55, 281)": "28/27", "(55, 286)": "-8/9", "(55, 317)": "-2/9", "(55, 323)": "2/9", "(55, 324)": "-5/9", "(55, 330)": "-5/9", "(55, 332)": "-1/3", "(55, 333)": "-1/9", "(55, 334)": "13/9", "(55, 335)": "-4/9", "(55, 336)": "-10/9", "(55, 337)": "1/9", "(55, 338)": "1/3", "(55, 355)": "2/9", "(55, 357)": "2/3", "(55, 358)": "2/9", "(55, 360)": "2/3", "(55, 362)": "8/9", "(55, 364)": "7/9", "(55, 365)": "-1/9", "(55, 366)": "5/9", "(55, 388)": "4/9", "(55, 394)": "-4/9", "(55, 397)": "-8/9", "(55, 398)": "4/3", "(55, 399)": "-10/9", "(55, 400)": "-4/9", "(55, 402)": "8/9", "(55, 416)": "-4/9", "(55, 418)": "4/3", "(55, 423)": "-16/9", "(55, 428)": "8/9", "(55, 430)": "10/9", "(55, 470)": "-4/9", "(55, 471)": "4/9", "(55, 472)": "10/9", "(55, 480)": "4/9", "(55, 481)": "-4/9", "(55, 482)": "8/9", "(55, 484)": "4/9", "(55, 485)": "-2/9", "(55, 486)": "-4/9", "(55, 493)": "-4/3", "(55, 494)": "-4/9", "(56, 16)": "-1", "(56, 23)": "-1", "(56, 29)": "-1/2", "(56, 31)": "-310/351", "(56, 37)": "745/702", "(56, 40)": "1", "(56, 46)": "-1", "(56, 50)": "1", "(56, 51)": "-1", "(56, 66)": "1", "(56, 77)": "-238/351", "(56, 119)": "2/9", "(56, 124)": "32/9", "(56, 129)": "2/3", "(56, 132)": "-2/9", "(56, 134)": "2/3", "(56, 146)": "-2/27", "(56, 152)": "-8/27", "(56, 155)": "-4/9", "(56, 158)": "-52/27", "(56, 173)": "-8/9", "(56, 175)": "8/9", "(56, 199)": "-8/9", "(56, 203)": "8/9", "(56, 204)": "-8/3", "(56, 205)": "-8/9", "(56, 225)": "-8/9", "(56, 233)": "8/9", "(56, 235)": "-8/9", "(56, 248)": "8/9", "(56, 255)": "-32/9", "(56, 258)": "8/9", "(56, 268)": "1/9", "(56, 269)": "-4/27", "(56, 274)": "-2/9", "(56, 275)": "8/27", "(56, 277)": "-2/27", "(56, 280)": "-7/9", "(56, 281)": "28/27", "(56, 286)": "-8/9", "(56, 317)": "-2/9", "(56, 323)": "2/9", "(56, 324)": "-5/9", "(56, 330)": "-5/9", "(56, 332)": "-1/3", "(56, 333)": "-1/9", "(56, 334)": "13/9", "(56, 335)": "-4/9", "(56, 336)": "-10/9", "(56, 337)": "1/9", "(56, 338)": "1/3", "(56, 355)": "2/9", "(56, 357)": "2/3", "(56, 358)": "2/9", "(56, 360)": "2/3", "(56, 362)": "8/9", "(56, 364)": "7/9", "(56, 365)": "-1/9", "(56, 366)": "5/9", "(56, 388)": "4/9", "(56, 394)": "-4/9", "(56, 397)": "-8/9", "(56, 398)": "4/3", "(56, 399)": "-10/9", "(56, 400)": "-4/9", "(56, 402)": "8/9", "(56, 416)": "-4/9", "(56, 418)": "4/3", "(56, 423)": "-16/9", "(56, 428)": "8/9", "(56, 430)": "10/9", "(56, 470)": "-4/9", "(56, 471)": "4/9", "(56, 472)": "10/9", "(56, 480)": "4/9", "(56, 481)": "-4/9", "(56, 482)": "8/9", "(56, 484)": "4/9", "(56, 485)": "-2/9", "(56, 486)": "-4/9", "(56, 493)": "-4/3", "(56, 494)": "-4/9", "(57, 23)": "-2", "(57, 27)": "-1/6", "(57, 31)": "-1357/702", "(57, 37)": "1373/702", "(57, 40)": "2", "(57, 45)": "2", "(57, 46)": "-2", "(57, 51)": "-2", "(57, 71)": "1", "(57, 72)": "-1", "(57, 77)": "-359/351", "(57, 86)": "-1", "(57, 88)": "2", "(57, 119)": "4/9", "(57, 124)": "64/9", "(57, 129)": "4/3", "(57, 132)": "-4/9", "(57, 134)": "4/3", "(57, 146)": "-4/27", "(57, 152)": "-16/27", "(57, 155)": "-8/9", "(57, 158)": "-104/27", "(57, 173)": "-16/9", "(57, 175)": "16/9", "(57, 199)": "-16/9", "(57, 203)": "16/9", "(57, 204)": "-16/3", "(57, 205)": "-16/9", "(57, 225)": "-16/9", "(57, 233)": "16/9", "(57, 235)": "-16/9", "(57, 248)": "16/9", "(57, 255)": "-64/9", "(57, 258)": "16/9", "(57, 268)": "2/9", "(57, 269)": "-8/27", "(57, 274)": "-4/9", "(57, 275)": "16/27", "(57, 277)": "-4/27", "(57, 280)": "-14/9", "(57, 281)": "56/27", "(57, 286)": "-16/9", "(57, 317)": "-4/9", "(57, 323)": "4/9", "(57, 324)": "-10/9", "(57, 330)": "-10/9", "(57, 332)": "-2/3", "(57, 333)": "-2/9", "(57, 334)": "26/9", "(57, 335)": "-8/9", "(57, 336)": "-20/9", "(57, 337)": "2/9", "(57, 338)": "2/3", "(57, 355)": "4/9", "(57, 357)": "4/3", "(57, 358)": "4/9", "(57, 360)": "4/3", "(57, 362)": "16/9", "(57, 364)": "14/9", "(57, 365)": "-2/9", "(57, 366)": "10/9", "(57, 388)": "8/9", "(57, 394)": "-8/9", "(57, 397)": "-16/9", "(57, 398)": "8/3", "(57, 399)": "-20/9", "(57, 400)": "-8/9", "(57, 402)": "16/9", "(57, 416)": "-8/9", "(57, 418)": "8/3", "(57, 423)": "-32/9", "(57, 428)": "16/9", "(57, 430)": "20/9", "(57, 470)": "-8/9", "(57, 471)": "8/9", "(57, 472)": "20/9", "(57, 480)": "8/9", "(57, 481)": "-8/9", "(57, 482)": "16/9", "(57, 484)": "8/9", "(57, 485)": "-4/9", "(57, 486)": "-8/9", "(57, 493)": "-8/3", "(57, 494)": "-8/9", "(58, 16)": "1", "(58, 27)": "-1", "(58, 29)": "-1", "(58, 31)": "35/702", "(58, 37)": "-1681/702", "(58, 40)": "-1", "(58, 45)": "3", "(58, 46)": "-1", "(58, 50)": "-1", "(58, 62)": "-1", "(58, 64)": "3", "(58, 75)": "1", "(58, 77)": "472/351", "(58, 83)": "1", "(58, 84)": "-1", "(58, 85)": "1", "(58, 86)": "-3", "(58, 88)": "1", "(58, 119)": "-2/9", "(58, 124)": "-32/9", "(58, 129)": "-2/3", "(58, 132)": "2/9", "(58, 134)": "-2/3", "(58, 146)": "2/27", "(58, 152)": "8/27", "(58, 155)": "4/9", "(58, 158)": "52/27", "(58, 173)": "8/9", "(58, 175)": "-8/9", "(58, 199)": "8/9", "(58, 203)": "-8/9", "(58, 204)": "8/3", "(58, 205)": "8/9", "(58, 225)": "8/9", "(58, 233)": "-8/9", "(58, 235)": "8/9", "(58, 248)": "-8/9", "(58, 255)": "32/9", "(58, 258)": "-8/9", "(58, 268)": "-1/9", "(58, 269)": "4/27", "(58, 274)": "2/9", "(58, 275)": "-8/27", "(58, 277)": "2/27", "(58, 280)": "7/9", "(58, 281)": "-28/27", "(58, 286)": "8/9", "(58, 317)": "2/9", "(58, 323)": "-2/9", "(58, 324)": "5/9", "(58, 330)": "5/9", "(58, 332)": "1/3", "(58, 333)": "1/9", "(58, 334)": "-13/9", "(58, 335)": "4/9", "(58, 336)": "10/9", "(58, 337)": "-1/9", "(58, 338)": "-1/3", "(58, 355)": "-2/9", "(58, 357)": "-2/3", "(58, 358)": "-2/9", "(58, 360)": "-2/3", "(58, 362)": "-8/9", "(58, 364)": "-7/9", "(58, 365)": "1/9", "(58, 366)": "-5/9", "(58, 388)": "-4/9", "(58, 394)": "4/9", "(58, 397)": "8/9", "(58, 398)": "-4/3", "(58, 399)": "10/9", "(58, 400)": "4/9", "(58, 402)": "-8/9", "(58, 416)": "4/9", "(58, 418)": "-4/3", "(58, 423)": "16/9", "(58, 428)": "-8/9", "(58, 430)": "-10/9", "(58, 470)": "4/9", "(58, 471)": "-4/9", "(58, 472)": "-10/9", "(58, 480)": "-4/9", "(58, 481)": "4/9", "(58, 482)": "-8/9", "(58, 484)": "-4/9", "(58, 485)": "2/9", "(58, 486)": "4/9", "(58, 493)": "4/3", "(58, 494)": "4/9", "(59, 27)": "1/6", "(59, 31)": "-269/702", "(59, 37)": "745/702", "(59, 40)": "1", "(59, 46)": "-1", "(59, 75)": "-1", "(59, 77)": "-238/351", "(59, 87)": "1", "(59, 119)": "2/9", "(59, 124)": "32/9", "(59, 129)": "2/3", "(59, 132)": "-2/9", "(59, 134)": "2/3", "(59, 146)": "-2/27", "(59, 152)": "-8/27", "(59, 155)": "-4/9", "(59, 158)": "-52/27", "(59, 173)": "-8/9", "(59, 175)": "8/9", "(59, 199)": "-8/9", "(59, 203)": "8/9", "(59, 204)": "-8/3", "(59, 205)": "-8/9", "(59, 225)": "-8/9", "(59, 233)": "8/9", "(59, 235)": "-8/9", "(59, 248)": "8/9", "(59, 255)": "-32/9", "(59, 258)": "8/9", "(59, 268)": "1/9", "(59, 269)": "-4/27", "(59, 274)": "-2/9", "(59, 275)": "8/27", "(59, 277)": "-2/27", "(59, 280)": "-7/9", "(59, 281)": "28/27", "(59, 286)": "-8/9", "(59, 317)": "-2/9", "(59, 323)": "2/9", "(59, 324)": "-5/9", "(59, 330)": "-5/9", "(59, 332)": "-1/3", "(59, 333)": "-1/9", "(59, 334)": "13/9", "(59, 335)": "-4/9", "(59, 336)": "-10/9", "(59, 337)": "1/9", "(59, 338)": "1/3", "(59, 355)": "2/9", "(59, 357)": "2/3", "(59, 358)": "2/9", "(59, 360)": "2/3", "(59, 362)": "8/9", "(59, 364)": "7/9", "(59, 365)": "-1/9", "(59, 366)": "5/9", "(59, 388)": "4/9", "(59, 394)": "-4/9", "(59, 397)": "-8/9", "(59, 398)": "4/3", "(59, 399)": "-10/9", "(59, 400)": "-4/9", "(59, 402)": "8/9", "(59, 416)": "-4/9", "(59, 418)": "4/3", "(59, 423)": "-16/9", "(59, 428)": "8/9", "(59, 430)": "10/9", "(59, 470)": "-4/9", "(59, 471)": "4/9", "(59, 472)": "10/9", "(59, 480)": "4/9", "(59, 481)": "-4/9", "(59, 482)": "8/9", "(59, 484)": "4/9", "(59, 485)": "-2/9", "(59, 486)": "-4/9", "(59, 493)": "-4/3", "(59, 494)": "-4/9", "(60, 0)": "1", "(61, 1)": "-1", "(61, 3)": "1", "(61, 6)": "-1", "(62, 6)": "-1", "(62, 7)": "1", "(63, 6)": "-1", "(63, 8)": "1", "(64, 1)": "-1", "(64, 6)": "-1", "(64, 9)": "1", "(65, 14)": "-1", "(65, 23)": "1", "(65, 27)": "-1/3", "(65, 30)": "-1/2", "(65, 31)": "310/351", "(65, 37)": "-745/702", "(65, 40)": "-2", "(65, 48)": "1", "(65, 51)": "1", "(65, 67)": "1", "(65, 77)": "-113/351", "(65, 119)": "-2/9", "(65, 124)": "-32/9", "(65, 129)": "-2/3", "(65, 132)": "2/9", "(65, 134)": "-2/3", "(65, 146)": "2/27", "(65, 152)": "8/27", "(65, 155)": "4/9", "(65, 158)": "52/27", "(65, 173)": "8/9", "(65, 175)": "-8/9", "(65, 199)": "8/9", "(65, 203)": "-8/9", "(65, 204)": "8/3", "(65, 205)": "8/9", "(65, 225)": "8/9", "(65, 233)": "-8/9", "(65, 235)": "8/9", "(65, 248)": "-8/9", "(65, 255)": "32/9", "(65, 258)": "-8/9", "(65, 268)": "-1/9", "(65, 269)": "4/27", "(65, 274)": "2/9", "(65, 275)": "-8/27", "(65, 277)": "2/27", "(65, 280)": "7/9", "(65, 281)": "-28/27", "(65, 286)": "8/9", "(65, 317)": "2/9", "(65, 323)": "-2/9", "(65, 324)": "5/9", "(65, 330)": "5/9", "(65, 332)": "1/3", "(65, 333)": "1/9", "(65, 334)": "-13/9", "(65, 335)": "4/9", "(65, 336)": "10/9", "(65, 337)": "-1/9", "(65, 338)": "-1/3", "(65, 355)": "-2/9", "(65, 357)": "-2/3", "(65, 358)": "-2/9", "(65, 360)": "-2/3", "(65, 362)": "-8/9", "(65, 364)": "-7/9", "(65, 365)": "1/9", "(65, 366)": "-5/9", "(65, 388)": "-4/9", "(65, 394)": "4/9", "(65, 397)": "8/9", "(65, 398)": "-4/3", "(65, 399)": "10/9", "(65, 400)": "4/9", "(65, 402)": "-8/9", "(65, 416)": "4/9", "(65, 418)": "-4/3", "(65, 423)": "16/9", "(65, 428)": "-8/9", "(65, 430)": "-10/9", "(65, 470)": "4/9", "(65, 471)": "-4/9", "(65, 472)": "-10/9", "(65, 480)": "-4/9", "(65, 481)": "4/9", "(65, 482)": "-8/9", "(65, 484)": "-4/9", "(65, 485)": "2/9", "(65, 486)": "4/9", "(65, 493)": "4/3", "(65, 494)": "4/9", "(66, 14)": "-1", "(66, 23)": "1", "(66, 27)": "-1/3", "(66, 30)": "-1/2", "(66, 31)": "310/351", "(66, 37)": "-745/702", "(66, 40)": "-1", "(66, 41)": "-1", "(66, 48)": "1", "(66, 51)": "1", "(66, 68)": "1", "(66, 77)": "238/351", "(66, 81)": "-1", "(66, 119)": "-2/9", "(66, 124)": "-32/9", "(66, 129)": "-2/3", "(66, 132)": "2/9", "(66, 134)": "-2/3", "(66, 146)": "2/27", "(66, 152)": "8/27", "(66, 155)": "4/9", "(66, 158)": "52/27", "(66, 173)": "8/9", "(66, 175)": "-8/9", "(66, 199)": "8/9", "(66, 203)": "-8/9", "(66, 204)": "8/3", "(66, 205)": "8/9", "(66, 225)": "8/9", "(66, 233)": "-8/9", "(66, 235)": "8/9", "(66, 248)": "-8/9", "(66, 255)": "32/9", "(66, 258)": "-8/9", "(66, 268)": "-1/9", "(66, 269)": "4/27", "(66, 274)": "2/9", "(66, 275)": "-8/27", "(66, 277)": "2/27", "(66, 280)": "7/9", "(66, 281)": "-28/27", "(66, 286)": "8/9", "(66, 317)": "2/9", "(66, 323)": "-2/9", "(66, 324)": "5/9", "(66, 330)": "5/9", "(66, 332)": "1/3", "(66, 333)": "1/9", "(66, 334)": "-13/9", "(66, 335)": "4/9", "(66, 336)": "10/9", "(66, 337)": "-1/9", "(66, 338)": "-1/3", "(66, 355)": "-2/9", "(66, 357)": "-2/3", "(66, 358)": "-2/9", "(66, 360)": "-2/3", "(66, 362)": "-8/9", "(66, 364)": "-7/9", "(66, 365)": "1/9", "(66, 366)": "-5/9", "(66, 388)": "-4/9", "(66, 394)": "4/9", "(66, 397)": "8/9", "(66, 398)": "-4/3", "(66, 399)": "10/9", "(66, 400)": "4/9", "(66, 402)": "-8/9", "(66, 416)": "4/9", "(66, 418)": "-4/3", "(66, 423)": "16/9", "(66, 428)": "-8/9", "(66, 430)": "-10/9", "(66, 470)": "4/9", "(66, 471)": "-4/9", "(66, 472)": "-10/9", "(66, 480)": "-4/9", "(66, 481)": "4/9", "(66, 482)": "-8/9", "(66, 484)": "-4/9", "(66, 485)": "2/9", "(66, 486)": "4/9", "(66, 493)": "4/3", "(66, 494)": "4/9", "(67, 23)": "-2", "(67, 27)": "1/6", "(67, 31)": "-1", "(67, 40)": "1", "(67, 43)": "1", "(67, 51)": "-2", "(67, 74)": "1", "(67, 75)": "1", "(67, 84)": "-1", "(68, 16)": "1", "(68, 23)": "-1", "(68, 27)": "1/3", "(68, 29)": "1/2", "(68, 31)": "-737/702", "(68, 37)": "314/351", "(68, 40)": "1", "(68, 41)": "1", "(68, 42)": "1", "(68, 46)": "-1", "(68, 50)": "-1", "(68, 51)": "-1", "(68, 62)": "-1", "(68, 77)": "-121/351", "(68, 78)": "1", "(68, 80)": "-1", "(68, 88)": "1", "(68, 119)": "2/9", "(68, 124)": "32/9", "(68, 129)": "2/3", "(68, 132)": "-2/9", "(68, 134)": "2/3", "(68, 146)": "-2/27", "(68, 152)": "-8/27", "(68, 155)": "-4/9", "(68, 158)": "-52/27", "(68, 173)": "-8/9", "(68, 175)": "8/9", "(68, 199)": "-8/9", "(68, 203)": "8/9", "(68, 204)": "-8/3", "(68, 205)": "-8/9", "(68, 225)": "-8/9", "(68, 233)": "8/9", "(68, 235)": "-8/9", "(68, 248)": "8/9", "(68, 255)": "-32/9", "(68, 258)": "8/9", "(68, 268)": "1/9", "(68, 269)": "-4/27", "(68, 274)": "-2/9", "(68, 275)": "8/27", "(68, 277)": "-2/27", "(68, 280)": "-7/9", "(68, 281)": "28/27", "(68, 286)": "-8/9", "(68, 317)": "-2/9", "(68, 323)": "2/9", "(68, 324)": "-5/9", "(68, 330)": "-5/9", "(68, 332)": "-1/3", "(68, 333)": "-1/9", "(68, 334)": "13/9", "(68, 335)": "-4/9", "(68, 336)": "-10/9", "(68, 337)": "1/9", "(68, 338)": "1/3", "(68, 355)": "2/9", "(68, 357)": "2/3", "(68, 358)": "2/9", "(68, 360)": "2/3", "(68, 362)": "8/9", "(68, 364)": "7/9", "(68, 365)": "-1/9", "(68, 366)": "5/9", "(68, 388)": "4/9", "(68, 394)": "-4/9", "(68, 397)": "-8/9", "(68, 398)": "4/3", "(68, 399)": "-10/9", "(68, 400)": "-4/9", "(68, 402)": "8/9", "(68, 416)": "-4/9", "(68, 418)": "4/3", "(68, 423)": "-16/9", "(68, 428)": "8/9", "(68, 430)": "10/9", "(68, 470)": "-4/9", "(68, 471)": "4/9", "(68, 472)": "10/9", "(68, 480)": "4/9", "(68, 481)": "-4/9", "(68, 482)": "8/9", "(68, 484)": "4/9", "(68, 485)": "-2/9", "(68, 486)": "-4/9", "(68, 493)": "-4/3", "(68, 494)": "-4/9", "(69, 15)": "1", "(69, 16)": "1", "(69, 27)": "1/6", "(69, 29)": "1/2", "(69, 33)": "1/2", "(69, 42)": "1", "(69, 50)": "-1", "(69, 62)": "-1", "(70, 23)": "-1", "(70, 26)": "1", "(70, 31)": "-1/2", "(70, 34)": "1/2", "(70, 43)": "1", "(70, 51)": "-1", "(70, 75)": "1", "(70, 84)": "-1", "(71, 23)": "-2", "(71, 31)": "-620/351", "(71, 35)": "1", "(71, 37)": "745/351", "(71, 40)": "2", "(71, 45)": "2", "(71, 46)": "-2", "(71, 51)": "-2", "(71, 77)": "-476/351", "(71, 86)": "-2", "(71, 88)": "2", "(71, 119)": "4/9", "(71, 124)": "64/9", "(71, 129)": "4/3", "(71, 132)": "-4/9", "(71, 134)": "4/3", "(71, 146)": "-4/27", "(71, 152)": "-16/27", "(71, 155)": "-8/9", "(71, 158)": "-104/27", "(71, 173)": "-16/9", "(71, 175)": "16/9", "(71, 199)": "-16/9", "(71, 203)": "16/9", "(71, 204)": "-16/3", "(71, 205)": "-16/9", "(71, 225)": "-16/9", "(71, 233)": "16/9", "(71, 235)": "-16/9", "(71, 248)": "16/9", "(71, 255)": "-64/9", "(71, 258)": "16/9", "(71, 268)": "2/9", "(71, 269)": "-8/27", "(71, 274)": "-4/9", "(71, 275)": "16/27", "(71, 277)": "-4/27", "(71, 280)": "-14/9", "(71, 281)": "56/27", "(71, 286)": "-16/9", "(71, 317)": "-4/9", "(71, 323)": "4/9", "(71, 324)": "-10/9", "(71, 330)": "-10/9", "(71, 332)": "-2/3", "(71, 333)": "-2/9", "(71, 334)": "26/9", "(71, 335)": "-8/9", "(71, 336)": "-20/9", "(71, 337)": "2/9", "(71, 338)": "2/3", "(71, 355)": "4/9", "(71, 357)": "4/3", "(71, 358)": "4/9", "(71, 360)": "4/3", "(71, 362)": "16/9", "(71, 364)": "14/9", "(71, 365)": "-2/9", "(71, 366)": "10/9", "(71, 388)": "8/9", "(71, 394)": "-8/9", "(71, 397)": "-16/9", "(71, 398)": "8/3", "(71, 399)": "-20/9", "(71, 400)": "-8/9", "(71, 402)": "16/9", "(71, 416)": "-8/9", "(71, 418)": "8/3", "(71, 423)": "-32/9", "(71, 428)": "16/9", "(71, 430)": "20/9", "(71, 470)": "-8/9", "(71, 471)": "8/9", "(71, 472)": "20/9", "(71, 480)": "8/9", "(71, 481)": "-8/9", "(71, 482)": "16/9", "(71, 484)": "8/9", "(71, 485)": "-4/9", "(71, 486)": "-8/9", "(71, 493)": "-8/3", "(71, 494)": "-8/9", "(72, 16)": "-1", "(72, 23)": "-1", "(72, 27)": "-1/6", "(72, 29)": "-1/2", "(72, 31)": "-737/702", "(72, 37)": "314/351", "(72, 40)": "1", "(72, 46)": "-1", "(72, 50)": "1", "(72, 51)": "-1", "(72, 61)": "1", "(72, 77)": "-121/351", "(72, 80)": "-1", "(72, 88)": "1", "(72, 119)": "2/9", "(72, 124)": "32/9", "(72, 129)": "2/3", "(72, 132)": "-2/9", "(72, 134)": "2/3", "(72, 146)": "-2/27", "(72, 152)": "-8/27", "(72, 155)": "-4/9", "(72, 158)": "-52/27", "(72, 173)": "-8/9", "(72, 175)": "8/9", "(72, 199)": "-8/9", "(72, 203)": "8/9", "(72, 204)": "-8/3", "(72, 205)": "-8/9", "(72, 225)": "-8/9", "(72, 233)": "8/9", "(72, 235)": "-8/9", "(72, 248)": "8/9", "(72, 255)": "-32/9", "(72, 258)": "8/9", "(72, 268)": "1/9", "(72, 269)": "-4/27", "(72, 274)": "-2/9", "(72, 275)": "8/27", "(72, 277)": "-2/27", "(72, 280)": "-7/9", "(72, 281)": "28/27", "(72, 286)": "-8/9", "(72, 317)": "-2/9", "(72, 323)": "2/9", "(72, 324)": "-5/9", "(72, 330)": "-5/9", "(72, 332)": "-1/3", "(72, 333)": "-1/9", "(72, 334)": "13/9", "(72, 335)": "-4/9", "(72, 336)": "-10/9", "(72, 337)": "1/9", "(72, 338)": "1/3", "(72, 355)": "2/9", "(72, 357)": "2/3", "(72, 358)": "2/9", "(72, 360)": "2/3", "(72, 362)": "8/9", "(72, 364)": "7/9", "(72, 365)": "-1/9", "(72, 366)": "5/9", "(72, 388)": "4/9", "(72, 394)": "-4/9", "(72, 397)": "-8/9", "(72, 398)": "4/3", "(72, 399)": "-10/9", "(72, 400)": "-4/9", "(72, 402)": "8/9", "(72, 416)": "-4/9", "(72, 418)": "4/3", "(72, 423)": "-16/9", "(72, 428)": "8/9", "(72, 430)": "10/9", "(72, 470)": "-4/9", "(72, 471)": "4/9", "(72, 472)": "10/9", "(72, 480)": "4/9", "(72, 481)": "-4/9", "(72, 482)": "8/9", "(72, 484)": "4/9", "(72, 485)": "-2/9", "(72, 486)": "-4/9", "(72, 493)": "-4/3", "(72, 494)": "-4/9", "(73, 14)": "-1", "(73, 23)": "-1", "(73, 27)": "-1/6", "(73, 30)": "-1/2", "(73, 31)": "-310/351", "(73, 37)": "745/702", "(73, 40)": "1", "(73, 46)": "-1", "(73, 48)": "1", "(73, 51)": "-1", "(73, 73)": "1", "(73, 77)": "-238/351", "(73, 119)": "2/9", "(73, 124)": "32/9", "(73, 129)": "2/3", "(73, 132)": "-2/9", "(73, 134)": "2/3", "(73, 146)": "-2/27", "(73, 152)": "-8/27", "(73, 155)": "-4/9", "(73, 158)": "-52/27", "(73, 173)": "-8/9", "(73, 175)": "8/9", "(73, 199)": "-8/9", "(73, 203)": "8/9", "(73, 204)": "-8/3", "(73, 205)": "-8/9", "(73, 225)": "-8/9", "(73, 233)": "8/9", "(73, 235)": "-8/9", "(73, 248)": "8/9", "(73, 255)": "-32/9", "(73, 258)": "8/9", "(73, 268)": "1/9", "(73, 269)": "-4/27", "(73, 274)": "-2/9", "(73, 275)": "8/27", "(73, 277)": "-2/27", "(73, 280)": "-7/9", "(73, 281)": "28/27", "(73, 286)": "-8/9", "(73, 317)": "-2/9", "(73, 323)": "2/9", "(73, 324)": "-5/9", "(73, 330)": "-5/9", "(73, 332)": "-1/3", "(73, 333)": "-1/9", "(73, 334)": "13/9", "(73, 335)": "-4/9", "(73, 336)": "-10/9", "(73, 337)": "1/9", "(73, 338)": "1/3", "(73, 355)": "2/9", "(73, 357)": "2/3", "(73, 358)": "2/9", "(73, 360)": "2/3", "(73, 362)": "8/9", "(73, 364)": "7/9", "(73, 365)": "-1/9", "(73, 366)": "5/9", "(73, 388)": "4/9", "(73, 394)": "-4/9", "(73, 397)": "-8/9", "(73, 398)": "4/3", "(73, 399)": "-10/9", "(73, 400)": "-4/9", "(73, 402)": "8/9", "(73, 416)": "-4/9", "(73, 418)": "4/3", "(73, 423)": "-16/9", "(73, 428)": "8/9", "(73, 430)": "10/9", "(73, 470)": "-4/9", "(73, 471)": "4/9", "(73, 472)": "10/9", "(73, 480)": "4/9", "(73, 481)": "-4/9", "(73, 482)": "8/9", "(73, 484)": "4/9", "(73, 485)": "-2/9", "(73, 486)": "-4/9", "(73, 493)": "-4/3", "(73, 494)": "-4/9", "(74, 22)": "1", "(74, 23)": "1", "(74, 27)": "1/6", "(74, 31)": "310/351", "(74, 36)": "1/2", "(74, 37)": "-745/702", "(74, 40)": "-1", "(74, 45)": "-1", "(74, 46)": "1", "(74, 51)": "1", "(74, 77)": "238/351", "(74, 88)": "-1", "(74, 119)": "-2/9", "(74, 124)": "-32/9", "(74, 129)": "-2/3", "(74, 132)": "2/9", "(74, 134)": "-2/3", "(74, 146)": "2/27", "(74, 152)": "8/27", "(74, 155)": "4/9", "(74, 158)": "52/27", "(74, 173)": "8/9", "(74, 175)": "-8/9", "(74, 199)": "8/9", "(74, 203)": "-8/9", "(74, 204)": "8/3", "(74, 205)": "8/9", "(74, 225)": "8/9", "(74, 233)": "-8/9", "(74, 235)": "8/9", "(74, 248)": "-8/9", "(74, 255)": "32/9", "(74, 258)": "-8/9", "(74, 268)": "-1/9", "(74, 269)": "4/27", "(74, 274)": "2/9", "(74, 275)": "-8/27", "(74, 277)": "2/27", "(74, 280)": "7/9", "(74, 281)": "-28/27", "(74, 286)": "8/9", "(74, 317)": "2/9", "(74, 323)": "-2/9", "(74, 324)": "5/9", "(74, 330)": "5/9", "(74, 332)": "1/3", "(74, 333)": "1/9", "(74, 334)": "-13/9", "(74, 335)": "4/9", "(74, 336)": "10/9", "(74, 337)": "-1/9", "(74, 338)": "-1/3", "(74, 355)": "-2/9", "(74, 357)": "-2/3", "(74, 358)": "-2/9", "(74, 360)": "-2/3", "(74, 362)": "-8/9", "(74, 364)": "-7/9", "(74, 365)": "1/9", "(74, 366)": "-5/9", "(74, 388)": "-4/9", "(74, 394)": "4/9", "(74, 397)": "8/9", "(74, 398)": "-4/3", "(74, 399)": "10/9", "(74, 400)": "4/9", "(74, 402)": "-8/9", "(74, 416)": "4/9", "(74, 418)": "-4/3", "(74, 423)": "16/9", "(74, 428)": "-8/9", "(74, 430)": "-10/9", "(74, 470)": "4/9", "(74, 471)": "-4/9", "(74, 472)": "-10/9", "(74, 480)": "-4/9", "(74, 481)": "4/9", "(74, 482)": "-8/9", "(74, 484)": "-4/9", "(74, 485)": "2/9", "(74, 486)": "4/9", "(74, 493)": "4/3", "(74, 494)": "4/9", "(75, 23)": "1", "(75, 29)": "-1/2", "(75, 31)": "310/351", "(75, 37)": "-745/702", "(75, 40)": "-1", "(75, 45)": "-1", "(75, 46)": "1", "(75, 51)": "1", "(75, 65)": "1", "(75, 77)": "238/351", "(75, 88)": "-1", "(75, 119)": "-2/9", "(75, 124)": "-32/9", "(75, 129)": "-2/3", "(75, 132)": "2/9", "(75, 134)": "-2/3", "(75, 146)": "2/27", "(75, 152)": "8/27", "(75, 155)": "4/9", "(75, 158)": "52/27", "(75, 173)": "8/9", "(75, 175)": "-8/9", "(75, 199)": "8/9", "(75, 203)": "-8/9", "(75, 204)": "8/3", "(75, 205)": "8/9", "(75, 225)": "8/9", "(75, 233)": "-8/9", "(75, 235)": "8/9", "(75, 248)": "-8/9", "(75, 255)": "32/9", "(75, 258)": "-8/9", "(75, 268)": "-1/9", "(75, 269)": "4/27", "(75, 274)": "2/9", "(75, 275)": "-8/27", "(75, 277)": "2/27", "(75, 280)": "7/9", "(75, 281)": "-28/27", "(75, 286)": "8/9", "(75, 317)": "2/9", "(75, 323)": "-2/9", "(75, 324)": "5/9", "(75, 330)": "5/9", "(75, 332)": "1/3", "(75, 333)": "1/9", "(75, 334)": "-13/9", "(75, 335)": "4/9", "(75, 336)": "10/9", "(75, 337)": "-1/9", "(75, 338)": "-1/3", "(75, 355)": "-2/9", "(75, 357)": "-2/3", "(75, 358)": "-2/9", "(75, 360)": "-2/3", "(75, 362)": "-8/9", "(75, 364)": "-7/9", "(75, 365)": "1/9", "(75, 366)": "-5/9", "(75, 388)": "-4/9", "(75, 394)": "4/9", "(75, 397)": "8/9", "(75, 398)": "-4/3", "(75, 399)": "10/9", "(75, 400)": "4/9", "(75, 402)": "-8/9", "(75, 416)": "4/9", "(75, 418)": "-4/3", "(75, 423)": "16/9", "(75, 428)": "-8/9", "(75, 430)": "-10/9", "(75, 470)": "4/9", "(75, 471)": "-4/9", "(75, 472)": "-10/9", "(75, 480)": "-4/9", "(75, 481)": "4/9", "(75, 482)": "-8/9", "(75, 484)": "-4/9", "(75, 485)": "2/9", "(75, 486)": "4/9", "(75, 493)": "4/3", "(75, 494)": "4/9", "(76, 6)": "-1", "(76, 11)": "1", "(76, 31)": "1/13", "(76, 37)": "1/13", "(76, 77)": "-2/13", "(77, 17)": "1", "(77, 23)": "-1", "(77, 27)": "1/6", "(77, 31)": "-310/351", "(77, 37)": "548/351", "(77, 40)": "1", "(77, 51)": "-1", "(77, 77)": "-238/351", "(77, 119)": "2/9", "(77, 124)": "32/9", "(77, 129)": "2/3", "(77, 132)": "-2/9", "(77, 134)": "2/3", "(77, 146)": "-2/27", "(77, 152)": "-8/27", "(77, 155)": "-4/9", "(77, 158)": "-52/27", "(77, 173)": "-8/9", "(77, 175)": "8/9", "(77, 199)": "-8/9", "(77, 203)": "8/9", "(77, 204)": "-8/3", "(77, 205)": "-8/9", "(77, 225)": "-8/9", "(77, 233)": "8/9", "(77, 235)": "-8/9", "(77, 248)": "8/9", "(77, 255)": "-32/9", "(77, 258)": "8/9", "(77, 268)": "1/9", "(77, 269)": "-4/27", "(77, 274)": "-2/9", "(77, 275)": "8/27", "(77, 277)": "-2/27", "(77, 280)": "-7/9", "(77, 281)": "28/27", "(77, 286)": "-8/9", "(77, 317)": "-2/9", "(77, 323)": "2/9", "(77, 324)": "-5/9", "(77, 330)": "-5/9", "(77, 332)": "-1/3", "(77, 333)": "-1/9", "(77, 334)": "13/9", "(77, 335)": "-4/9", "(77, 336)": "-10/9", "(77, 337)": "1/9", "(77, 338)": "1/3", "(77, 355)": "2/9", "(77, 357)": "2/3", "(77, 358)": "2/9", "(77, 360)": "2/3", "(77, 362)": "8/9", "(77, 364)": "7/9", "(77, 365)": "-1/9", "(77, 366)": "5/9", "(77, 388)": "4/9", "(77, 394)": "-4/9", "(77, 397)": "-8/9", "(77, 398)": "4/3", "(77, 399)": "-10/9", "(77, 400)": "-4/9", "(77, 402)": "8/9", "(77, 416)": "-4/9", "(77, 418)": "4/3", "(77, 423)": "-16/9", "(77, 428)": "8/9", "(77, 430)": "10/9", "(77, 470)": "-4/9", "(77, 471)": "4/9", "(77, 472)": "10/9", "(77, 480)": "4/9", "(77, 481)": "-4/9", "(77, 482)": "8/9", "(77, 484)": "4/9", "(77, 485)": "-2/9", "(77, 486)": "-4/9", "(77, 493)": "-4/3", "(77, 494)": "-4/9", "(78, 23)": "-1", "(78, 25)": "1", "(78, 27)": "1/6", "(78, 31)": "-310/351", "(78, 37)": "548/351", "(78, 40)": "1", "(78, 51)": "-1", "(78, 77)": "-238/351", "(78, 119)": "2/9", "(78, 124)": "32/9", "(78, 129)": "2/3", "(78, 132)": "-2/9", "(78, 134)": "2/3", "(78, 146)": "-2/27", "(78, 152)": "-8/27", "(78, 155)": "-4/9", "(78, 158)": "-52/27", "(78, 173)": "-8/9", "(78, 175)": "8/9", "(78, 199)": "-8/9", "(78, 203)": "8/9", "(78, 204)": "-8/3", "(78, 205)": "-8/9", "(78, 225)": "-8/9", "(78, 233)": "8/9", "(78, 235)": "-8/9", "(78, 248)": "8/9", "(78, 255)": "-32/9", "(78, 258)": "8/9", "(78, 268)": "1/9", "(78, 269)": "-4/27", "(78, 274)": "-2/9", "(78, 275)": "8/27", "(78, 277)": "-2/27", "(78, 280)": "-7/9", "(78, 281)": "28/27", "(78, 286)": "-8/9", "(78, 317)": "-2/9", "(78, 323)": "2/9", "(78, 324)": "-5/9", "(78, 330)": "-5/9", "(78, 332)": "-1/3", "(78, 333)": "-1/9", "(78, 334)": "13/9", "(78, 335)": "-4/9", "(78, 336)": "-10/9", "(78, 337)": "1/9", "(78, 338)": "1/3", "(78, 355)": "2/9", "(78, 357)": "2/3", "(78, 358)": "2/9", "(78, 360)": "2/3", "(78, 362)": "8/9", "(78, 364)": "7/9", "(78, 365)": "-1/9", "(78, 366)": "5/9", "(78, 388)": "4/9", "(78, 394)": "-4/9", "(78, 397)": "-8/9", "(78, 398)": "4/3", "(78, 399)": "-10/9", "(78, 400)": "-4/9", "(78, 402)": "8/9", "(78, 416)": "-4/9", "(78, 418)": "4/3", "(78, 423)": "-16/9", "(78, 428)": "8/9", "(78, 430)": "10/9", "(78, 470)": "-4/9", "(78, 471)": "4/9", "(78, 472)": "10/9", "(78, 480)": "4/9", "(78, 481)": "-4/9", "(78, 482)": "8/9", "(78, 484)": "4/9", "(78, 485)": "-2/9", "(78, 486)": "-4/9", "(78, 493)": "-4/3", "(78, 494)": "-4/9", "(79, 31)": "193/351", "(79, 37)": "-314/351", "(79, 40)": "-1", "(79, 46)": "1", "(79, 76)": "1", "(79, 77)": "121/351", "(79, 88)": "-1", "(79, 119)": "-2/9", "(79, 124)": "-32/9", "(79, 129)": "-2/3", "(79, 132)": "2/9", "(79, 134)": "-2/3", "(79, 146)": "2/27", "(79, 152)": "8/27", "(79, 155)": "4/9", "(79, 158)": "52/27", "(79, 173)": "8/9", "(79, 175)": "-8/9", "(79, 199)": "8/9", "(79, 203)": "-8/9", "(79, 204)": "8/3", "(79, 205)": "8/9", "(79, 225)": "8/9", "(79, 233)": "-8/9", "(79, 235)": "8/9", "(79, 248)": "-8/9", "(79, 255)": "32/9", "(79, 258)": "-8/9", "(79, 268)": "-1/9", "(79, 269)": "4/27", "(79, 274)": "2/9", "(79, 275)": "-8/27", "(79, 277)": "2/27", "(79, 280)": "7/9", "(79, 281)": "-28/27", "(79, 286)": "8/9", "(79, 317)": "2/9", "(79, 323)": "-2/9", "(79, 324)": "5/9", "(79, 330)": "5/9", "(79, 332)": "1/3", "(79, 333)": "1/9", "(79, 334)": "-13/9", "(79, 335)": "4/9", "(79, 336)": "10/9", "(79, 337)": "-1/9", "(79, 338)": "-1/3", "(79, 355)": "-2/9", "(79, 357)": "-2/3", "(79, 358)": "-2/9", "(79, 360)": "-2/3", "(79, 362)": "-8/9", "(79, 364)": "-7/9", "(79, 365)": "1/9", "(79, 366)": "-5/9", "(79, 388)": "-4/9", "(79, 394)": "4/9", "(79, 397)": "8/9", "(79, 398)": "-4/3", "(79, 399)": "10/9", "(79, 400)": "4/9", "(79, 402)": "-8/9", "(79, 416)": "4/9", "(79, 418)": "-4/3", "(79, 423)": "16/9", "(79, 428)": "-8/9", "(79, 430)": "-10/9", "(79, 470)": "4/9", "(79, 471)": "-4/9", "(79, 472)": "-10/9", "(79, 480)": "-4/9", "(79, 481)": "4/9", "(79, 482)": "-8/9", "(79, 484)": "-4/9", "(79, 485)": "2/9", "(79, 486)": "4/9", "(79, 493)": "4/3", "(79, 494)": "4/9", "(80, 5)": "1", "(80, 6)": "-1", "(81, 95)": "-1/2", "(81, 104)": "3/2", "(81, 105)": "3/2", "(81, 123)": "-1", "(81, 129)": "-3/2", "(81, 132)": "1/2", "(81, 134)": "-3/2", "(81, 138)": "1", "(81, 146)": "1/3", "(81, 150)": "-1", "(81, 152)": "-1", "(81, 154)": "-1", "(81, 155)": "1", "(81, 166)": "2", "(81, 173)": "2", "(81, 184)": "-2", "(81, 203)": "-2", "(81, 204)": "4", "(81, 205)": "2", "(81, 207)": "-2", "(81, 208)": "-2", "(81, 209)": "-4", "(81, 213)": "-2", "(81, 225)": "2", "(81, 233)": "-2", "(81, 251)": "-4", "(81, 255)": "4", "(81, 264)": "1", "(81, 265)": "-1/2", "(81, 269)": "4/3", "(81, 270)": "1", "(81, 271)": "-5/3", "(81, 272)": "-1/2", "(81, 273)": "2/3", "(81, 274)": "1/2", "(81, 275)": "-2/3", "(81, 277)": "1/6", "(81, 285)": "-2", "(81, 286)": "2", "(81, 303)": "-1", "(81, 304)": "1/2", "(81, 308)": "3/2", "(81, 312)": "1/2", "(81, 316)": "3/2", "(81, 317)": "1", "(81, 318)": "-1", "(81, 324)": "1", "(81, 325)": "-1", "(81, 332)": "1", "(81, 334)": "-1", "(81, 335)": "1", "(81, 336)": "2", "(81, 338)": "1", "(81, 342)": "1", "(81, 343)": "-1", "(81, 346)": "-1", "(81, 350)": "3/2", "(81, 354)": "3/2", "(81, 355)": "-1/2", "(81, 357)": "-3/2", "(81, 358)": "-1/2", "(81, 360)": "-3/2", "(81, 362)": "-3/2", "(81, 364)": "-3/2", "(81, 377)": "-1", "(81, 381)": "-3", "(81, 385)": "2", "(81, 388)": "-2", "(81, 389)": "2", "(81, 397)": "2", "(81, 398)": "-2", "(81, 400)": "2", "(81, 402)": "-2", "(81, 403)": "-2", "(81, 406)": "-2", "(81, 408)": "2", "(81, 412)": "3", "(81, 416)": "1", "(81, 418)": "-3", "(81, 423)": "3", "(81, 428)": "-2", "(81, 459)": "2", "(81, 465)": "-3", "(81, 472)": "-2", "(81, 474)": "2", "(81, 482)": "-2", "(81, 493)": "3", "(82, 119)": "-1/2", "(82, 123)": "1", "(82, 124)": "4", "(82, 129)": "3/4", "(82, 132)": "-1/4", "(82, 134)": "7/4", "(82, 136)": "1/2", "(82, 146)": "-1/4", "(82, 151)": "1/2", "(82, 152)": "-1/3", "(82, 155)": "-1/2", "(82, 158)": "-23/12", "(82, 165)": "-1", "(82, 173)": "-2", "(82, 175)": "1", "(82, 192)": "1", "(82, 199)": "-1", "(82, 203)": "2", "(82, 204)": "-7/2", "(82, 205)": "-1", "(82, 225)": "-1", "(82, 233)": "2", "(82, 235)": "-1", "(82, 248)": "1", "(82, 249)": "1", "(82, 255)": "-9/2", "(82, 258)": "1", "(82, 266)": "-1/2", "(82, 267)": "1/4", "(82, 268)": "-1/2", "(82, 269)": "-1/2", "(82, 274)": "-1/4", "(82, 275)": "1/3", "(82, 277)": "-1/6", "(82, 280)": "-3/4", "(82, 281)": "5/3", "(82, 283)": "1", "(82, 286)": "-2", "(82, 317)": "-1/2", "(82, 324)": "-1/2", "(82, 330)": "-1", "(82, 332)": "-1/2", "(82, 333)": "-1/2", "(82, 334)": "3/2", "(82, 335)": "-1/2", "(82, 336)": "-3/2", "(82, 337)": "-1/4", "(82, 338)": "3/4", "(82, 355)": "1/4", "(82, 357)": "3/4", "(82, 358)": "1/4", "(82, 360)": "3/4", "(82, 362)": "5/4", "(82, 364)": "3/4", "(82, 365)": "1/4", "(82, 366)": "1", "(82, 388)": "1", "(82, 394)": "1", "(82, 395)": "-1", "(82, 397)": "-1", "(82, 398)": "1", "(82, 399)": "-1/2", "(82, 400)": "-1/2", "(82, 402)": "2", "(82, 416)": "-1/2", "(82, 418)": "3/2", "(82, 423)": "-5/2", "(82, 428)": "2", "(82, 430)": "1/2", "(82, 437)": "-1", "(82, 470)": "-1/2", "(82, 471)": "1/2", "(82, 472)": "1", "(82, 480)": "1/2", "(82, 481)": "-1/2", "(82, 482)": "1", "(82, 484)": "1/2", "(82, 486)": "-1/2", "(82, 493)": "-3/2", "(82, 494)": "-1/2", "(83, 110)": "1", "(83, 143)": "4", "(83, 144)": "1", "(83, 145)": "-49/6", "(83, 147)": "1/3", "(83, 148)": "-4/3", "(83, 162)": "2", "(83, 257)": "-1/6", "(83, 258)": "1/3", "(84, 109)": "1", "(84, 143)": "4", "(84, 144)": "1", "(84, 145)": "-49/6", "(84, 147)": "1/3", "(84, 148)": "-4/3", "(84, 162)": "2", "(84, 257)": "-1/6", "(84, 258)": "1/3", "(85, 128)": "1", "(86, 127)": "1"}

==> anc/2l_pmmpp_nf_coo.json <==
{"(0, 1)": "-1", "(0, 2)": "1", "(0, 9)": "-91/68", "(0, 17)": "-57/17", "(0, 21)": "-3/17", "(0, 22)": "-21/68", "(0, 23)": "-27/34", "(0, 24)": "-57/34", "(0, 27)": "-27/34", "(0, 30)": "-3/34", "(0, 32)": "27/17", "(0, 33)": "-57/17", "(0, 38)": "3/17", "(0, 52)": "57/17", "(0, 62)": "-3/17", "(0, 63)": "3/17", "(0, 66)": "6/17", "(0, 67)": "3/17", "(0, 68)": "9/34", "(0, 72)": "36/17", "(0, 75)": "9/17", "(0, 76)": "-3/34", "(0, 77)": "12/17", "(0, 78)": "9/34", "(0, 79)": "9/17", "(0, 99)": "-18/17", "(0, 101)": "33/34", "(0, 102)": "-11/68", "(0, 103)": "-18/17", "(0, 105)": "21/17", "(0, 106)": "15/17", "(0, 116)": "120/17", "(0, 117)": "-60/17", "(0, 118)": "-24/17", "(0, 119)": "-24/17", "(0, 120)": "-6/17", "(0, 122)": "-72/17", "(0, 127)": "12/17", "(0, 128)": "12/17", "(0, 131)": "12/17", "(0, 132)": "12/17", "(0, 133)": "6/17", "(0, 134)": "6/17", "(0, 135)": "6/17", "(0, 136)": "6/17", "(0, 143)": "36/17", "(0, 145)": "36/17", "(0, 146)": "18/17", "(0, 151)": "18/17", "(0, 154)": "18/17", "(0, 165)": "-2/17", "(0, 167)": "42/17", "(0, 168)": "6/17", "(0, 170)": "-3", "(0, 171)": "6/17", "(0, 173)": "-3/34", "(0, 177)": "-9/34", "(0, 179)": "41/68", "(0, 180)": "-3/17", "(0, 181)": "1/17", "(0, 182)": "1/34", "(0, 183)": "2/17", "(0, 186)": "3/17", "(0, 187)": "6/17", "(0, 190)": "-6/17", "(0, 197)": "-6/17", "(0, 199)": "-12/17", "(0, 200)": "-6/17", "(0, 201)": "-3/17", "(0, 202)": "3/17", "(0, 203)": "-12/17", "(0, 204)": "-6/17", "(0, 205)": "3/17", "(0, 207)": "-3/17", "(0, 209)": "3/34", "(0, 211)": "-6/17", "(0, 213)": "3/34", "(0, 225)": "-9/17", "(0, 226)": "9/17", "(0, 227)": "9/17", "(0, 231)": "-18/17", "(0, 233)": "9/17", "(0, 234)": "9/17", "(0, 240)": "9/34", "(0, 241)": "9/34", "(0, 243)": "-9/17", "(0, 244)": "-9/17", "(0, 246)": "9/34", "(0, 247)": "9/34", "(0, 249)": "9/17", "(0, 259)": "24/17", "(0, 260)": "24/17", "(0, 261)": "6/17", "(0, 262)": "-6/17", "(0, 264)": "-6/17", "(0, 266)": "-3/17", "(0, 273)": "36/17", "(0, 275)": "-18/17", "(0, 276)": "-18/17", "(0, 282)": "-9/17", "(0, 283)": "9/17", "(0, 294)": "6/17", "(0, 295)": "6/17", "(0, 304)": "12/17", "(0, 306)": "6/17", "(0, 314)": "-18/17", "(0, 326)": "-9/17", "(1, 11)": "1", "(1, 13)": "1/19", "(1, 17)": "-1", "(1, 21)": "-1/19", "(1, 26)": "1/38", "(1, 30)": "-1/38", "(1, 36)": "-1/19", "(1, 38)": "1/19", "(1, 44)": "-1", "(1, 49)": "1/19", "(1, 50)": "-1/19", "(1, 52)": "1", "(1, 62)": "-1/19", "(1, 63)": "1/19", "(1, 64)": "-12/19", "(1, 66)": "2/19", "(1, 67)": "-2/19", "(1, 68)": "1/19", "(1, 69)": "-4/19", "(1, 72)": "12/19", "(1, 74)": "2/19", "(1, 75)": "2/19", "(1, 76)": "1/19", "(1, 77)": "4/19", "(1, 118)": "16/19", "(1, 122)": "-16/19", "(1, 127)": "-8/19", "(1, 128)": "-8/19", "(1, 129)": "-6/19", "(1, 135)": "-4/19", "(1, 136)": "-4/19", "(1, 143)": "8/19", "(1, 145)": "8/19", "(1, 146)": "6/19", "(1, 151)": "4/19", "(1, 154)": "4/19", "(1, 173)": "1/19", "(1, 177)": "-1/19", "(1, 181)": "-2/57", "(1, 183)": "-4/57", "(1, 186)": "2/57", "(1, 187)": "4/57", "(1, 197)": "-2/19", "(1, 198)": "3/19", "(1, 199)": "2/19", "(1, 202)": "-2/19", "(1, 205)": "-2/19", "(1, 207)": "-1/19", "(1, 209)": "-1/19", "(1, 210)": "3/19", "(1, 211)": "1/19", "(1, 212)": "-3/19", "(1, 213)": "-1/19", "(1, 224)": "2/19", "(1, 225)": "-3/19", "(1, 227)": "2/19", "(1, 231)": "-2/19", "(1, 234)": "2/19", "(1, 238)": "1/19", "(1, 240)": "1/19", "(1, 243)": "-3/19", "(1, 244)": "-1/19", "(1, 246)": "1/19", "(1, 249)": "3/19", "(1, 259)": "-4/19", "(1, 262)": "4/19", "(1, 264)": "-2/19", "(1, 266)": "2/19", "(1, 273)": "4/19", "(1, 276)": "-4/19", "(1, 280)": "2/19", "(1, 282)": "-2/19", "(1, 304)": "4/19", "(1, 306)": "2/19", "(1, 312)": "-4/19", "(1, 325)": "-2/19", "(2, 13)": "4/3", "(2, 21)": "4/3", "(2, 22)": "23/18", "(2, 26)": "2/3", "(2, 27)": "-3", "(2, 30)": "2/3", "(2, 32)": "-10/3", "(2, 36)": "-4/3", "(2, 38)": "-4/3", "(2, 43)": "5/3", "(2, 45)": "-5/3", "(2, 46)": "5/3", "(2, 49)": "4/3", "(2, 50)": "-4/3", "(2, 51)": "5/3", "(2, 53)": "-5/3", "(2, 57)": "-5/3", "(2, 59)": "5/3", "(2, 62)": "4/3", "(2, 63)": "-4/3", "(2, 64)": "1/2", "(2, 65)": "1", "(2, 67)": "1/3", "(2, 69)": "1/6", "(2, 72)": "2", "(2, 75)": "2/3", "(2, 77)": "5/6", "(2, 79)": "1/2", "(2, 80)": "-1/2", "(2, 82)": "1/2", "(2, 88)": "1/2", "(2, 89)": "-1/2", "(2, 98)": "-12/5", "(2, 100)": "1/2", "(2, 101)": "-3/4", "(2, 102)": "7/24", "(2, 103)": "-17/12", "(2, 104)": "-2/3", "(2, 105)": "23/12", "(2, 107)": "-5/12", "(2, 108)": "-1/2", "(2, 114)": "-1/3", "(2, 115)": "-1", "(2, 116)": "11", "(2, 117)": "-4", "(2, 118)": "-8/3", "(2, 119)": "-2", "(2, 121)": "3/2", "(2, 122)": "-16/3", "(2, 127)": "4/3", "(2, 128)": "4/3", "(2, 129)": "1", "(2, 131)": "1", "(2, 132)": "1", "(2, 137)": "-3/2", "(2, 138)": "-3/2", "(2, 143)": "8/3", "(2, 144)": "1", "(2, 145)": "8/3", "(2, 164)": "-11/540", "(2, 165)": "-5/6", "(2, 166)": "1/20", "(2, 167)": "19/4", "(2, 168)": "5/3", "(2, 170)": "-17/4", "(2, 172)": "-1/4", "(2, 179)": "1", "(2, 181)": "31/36", "(2, 182)": "1/12", "(2, 183)": "-1/8", "(2, 185)": "1/6", "(2, 186)": "2/9", "(2, 191)": "-3/2", "(2, 194)": "-1", "(2, 197)": "-2/3", "(2, 199)": "-5/6", "(2, 200)": "-1/2", "(2, 202)": "1/3", "(2, 203)": "-1", "(2, 205)": "1/3", "(2, 206)": "1/4", "(2, 208)": "1/4", "(2, 210)": "-1", "(2, 212)": "1", "(2, 218)": "1/2", "(2, 221)": "-1/4", "(2, 222)": "1/4", "(2, 224)": "-1/3", "(2, 226)": "1/2", "(2, 227)": "2/3", "(2, 231)": "-7/6", "(2, 233)": "1/2", "(2, 234)": "2/3", "(2, 259)": "5/3", "(2, 260)": "2", "(2, 262)": "-2/3", "(2, 263)": "1/2", "(2, 265)": "-2", "(2, 269)": "1", "(2, 270)": "-1", "(2, 273)": "7/3", "(2, 275)": "-1", "(2, 276)": "-4/3", "(2, 296)": "3/2", "(2, 297)": "3/2", "(2, 304)": "5/6", "(2, 305)": "-1/2", "(2, 307)": "-1/2", "(2, 308)": "1/2", "(2, 309)": "-1/2", "(2, 311)": "1/2", "(2, 312)": "1/6", "(2, 314)": "-3/2", "(2, 315)": "-1/2", "(2, 316)": "1/2", "(2, 318)": "-1/2", "(2, 319)": "1/2", "(3, 21)": "-16/9", "(3, 22)": "-38/27", "(3, 27)": "28/9", "(3, 30)": "-8/9", "(3, 32)": "40/9", "(3, 38)": "16/9", "(3, 43)": "-20/9", "(3, 45)": "20/9", "(3, 46)": "-20/9", "(3, 51)": "-20/9", "(3, 53)": "20/9", "(3, 57)": "20/9", "(3, 59)": "-20/9", "(3, 62)": "-16/9", "(3, 63)": "16/9", "(3, 66)": "2/3", "(3, 67)": "-7/18", "(3, 68)": "11/6", "(3, 69)": "-2/9", "(3, 70)": "1", "(3, 71)": "16/3", "(3, 72)": "-8/3", "(3, 73)": "1/3", "(3, 74)": "2/3", "(3, 75)": "-13/18", "(3, 76)": "-1/6", "(3, 77)": "-8/9", "(3, 78)": "1/2", "(3, 79)": "-1/2", "(3, 81)": "-2/3", "(3, 90)": "-2/9", "(3, 91)": "1/3", "(3, 93)": "-1/9", "(3, 94)": "1/3", "(3, 96)": "-2/3", "(3, 97)": "2/3", "(3, 98)": "-16/5", "(3, 99)": "-4/3", "(3, 100)": "-2/3", "(3, 101)": "7/3", "(3, 102)": "-14/27", "(3, 103)": "11/9", "(3, 104)": "8/9", "(3, 105)": "-5/3", "(3, 106)": "11/9", "(3, 107)": "-2/9", "(3, 111)": "5/9", "(3, 112)": "2/9", "(3, 114)": "-4/9", "(3, 115)": "-4/3", "(3, 116)": "-112/9", "(3, 117)": "38/9", "(3, 118)": "28/9", "(3, 119)": "20/9", "(3, 120)": "-2", "(3, 122)": "52/9", "(3, 124)": "-4/3", "(3, 125)": "-2", "(3, 126)": "4/9", "(3, 127)": "-14/9", "(3, 128)": "-14/9", "(3, 131)": "-10/9", "(3, 132)": "-10/9", "(3, 133)": "2", "(3, 134)": "2", "(3, 135)": "2/3", "(3, 136)": "2/3", "(3, 143)": "-26/9", "(3, 145)": "-26/9", "(3, 146)": "-4/3", "(3, 150)": "-4/3", "(3, 151)": "10/3", "(3, 152)": "4/3", "(3, 153)": "4/3", "(3, 154)": "14/3", "(3, 155)": "2", "(3, 156)": "2", "(3, 157)": "-4/9", "(3, 159)": "-4/9", "(3, 162)": "-4/9", "(3, 163)": "-4/9", "(3, 164)": "-11/405", "(3, 165)": "2/27", "(3, 166)": "1/15", "(3, 167)": "-41/9", "(3, 168)": "2/9", "(3, 170)": "29/9", "(3, 171)": "-4/3", "(3, 172)": "2/9", "(3, 173)": "-1/6", "(3, 174)": "1/3", "(3, 176)": "1/3", "(3, 177)": "-23/18", "(3, 179)": "4/27", "(3, 180)": "-2/9", "(3, 181)": "-13/54", "(3, 182)": "-7/27", "(3, 183)": "2/9", "(3, 184)": "2/9", "(3, 186)": "-67/54", "(3, 187)": "49/27", "(3, 188)": "-8/27", "(3, 189)": "-4/9", "(3, 190)": "-2", "(3, 193)": "2", "(3, 194)": "4/3", "(3, 195)": "-1/3", "(3, 196)": "-4/3", "(3, 197)": "7/9", "(3, 199)": "8/9", "(3, 200)": "5/9", "(3, 201)": "1/3", "(3, 202)": "-7/18", "(3, 203)": "10/9", "(3, 204)": "-4/3", "(3, 205)": "-7/18", "(3, 207)": "-1/3", "(3, 209)": "1/6", "(3, 211)": "-2/3", "(3, 213)": "1/6", "(3, 214)": "1/3", "(3, 216)": "-1/3", "(3, 224)": "4/9", "(3, 225)": "1/3", "(3, 226)": "-1/2", "(3, 227)": "-13/18", "(3, 231)": "11/9", "(3, 232)": "-1/3", "(3, 233)": "-1/2", "(3, 234)": "-13/18", "(3, 238)": "2/3", "(3, 239)": "1/9", "(3, 240)": "7/6", "(3, 241)": "1/2", "(3, 242)": "1/3", "(3, 243)": "1", "(3, 244)": "-5/3", "(3, 245)": "1/9", "(3, 246)": "7/6", "(3, 247)": "1/2", "(3, 248)": "1/3", "(3, 249)": "-1", "(3, 250)": "-2/9", "(3, 252)": "-2/3", "(3, 253)": "-2/9", "(3, 254)": "-1/3", "(3, 255)": "2/3", "(3, 256)": "-1/3", "(3, 258)": "-2/3", "(3, 259)": "-16/9", "(3, 260)": "-20/9", "(3, 261)": "2/3", "(3, 262)": "7/9", "(3, 264)": "-2/3", "(3, 266)": "-1/3", "(3, 267)": "-2/3", "(3, 273)": "-22/9", "(3, 274)": "2/3", "(3, 275)": "1", "(3, 276)": "13/9", "(3, 280)": "4/3", "(3, 281)": "-2/9", "(3, 282)": "-7/3", "(3, 283)": "1", "(3, 284)": "2/3", "(3, 285)": "2", "(3, 286)": "-4/3", "(3, 289)": "4/3", "(3, 290)": "-4/9", "(3, 291)": "4/9", "(3, 293)": "4/9", "(3, 294)": "2", "(3, 295)": "2", "(3, 301)": "-2", "(3, 302)": "-2", "(3, 303)": "2/3", "(3, 304)": "-8/9", "(3, 306)": "2/3", "(3, 310)": "2/3", "(3, 311)": "-2/3", "(3, 312)": "-2/9", "(3, 313)": "-2/3", "(3, 314)": "5/3", "(3, 322)": "2/3", "(3, 323)": "2/3", "(3, 324)": "-2/3", "(3, 325)": "-4/3", "(3, 326)": "-1", "(3, 327)": "-2/3", "(3, 328)": "-2/3", "(3, 329)": "-2/3", "(3, 330)": "2/3", "(3, 331)": "2/3", "(3, 333)": "2/3", "(3, 334)": "-2/3", "(3, 335)": "-2/3", "(3, 336)": "4/9", "(3, 337)": "2/3", "(4, 82)": "1/3", "(4, 83)": "7/12", "(4, 84)": "2/3", "(4, 85)": "-1/12", "(4, 86)": "1/4", "(4, 87)": "-2/3", "(4, 101)": "3/8", "(4, 102)": "1/36", "(4, 108)": "-7/18", "(4, 109)": "1/3", "(4, 110)": "-11/18", "(4, 111)": "-2/9", "(4, 123)": "1/3", "(4, 139)": "-1/3", "(4, 140)": "-1/3", "(4, 141)": "2/3", "(4, 142)": "2/3", "(4, 147)": "-2", "(4, 148)": "-4/3", "(4, 149)": "-1/3", "(4, 168)": "5/12", "(4, 169)": "-3/2", "(4, 173)": "7/12", "(4, 174)": "11/12", "(4, 175)": "1/3", "(4, 176)": "2/3", "(4, 183)": "-1/6", "(4, 184)": "5/18", "(4, 185)": "-2/9", "(4, 186)": "-5/12", "(4, 192)": "1/3", "(4, 215)": "1/4", "(4, 217)": "1/4", "(4, 219)": "1/2", "(4, 220)": "1/3", "(4, 223)": "-2/3", "(4, 228)": "-7/12", "(4, 229)": "-11/12", "(4, 230)": "1", "(4, 235)": "-7/12", "(4, 236)": "7/12", "(4, 268)": "1/2", "(4, 271)": "1/3", "(4, 272)": "2/3", "(4, 277)": "7/6", "(4, 278)": "-7/6", "(4, 279)": "1/3", "(4, 298)": "-2", "(4, 299)": "-4/3", "(4, 300)": "-1/3", "(4, 317)": "-1/2", "(4, 320)": "5/3", "(4, 321)": "-2/3", "(5, 21)": "-4", "(5, 22)": "-2/3", "(5, 27)": "2", "(5, 30)": "-2", "(5, 38)": "4", "(5, 62)": "-4", "(5, 63)": "4", "(5, 67)": "-1/2", "(5, 72)": "-6", "(5, 75)": "-3/2", "(5, 77)": "-2", "(5, 79)": "-3/2", "(5, 82)": "-2/3", "(5, 83)": "-1/6", "(5, 84)": "2/3", "(5, 85)": "1/6", "(5, 86)": "-1/2", "(5, 87)": "-2/3", "(5, 99)": "3", "(5, 101)": "-21/8", "(5, 102)": "1/9", "(5, 103)": "3", "(5, 105)": "-7/2", "(5, 108)": "1/9", "(5, 109)": "1/3", "(5, 110)": "-10/9", "(5, 111)": "-2/9", "(5, 116)": "-20", "(5, 117)": "10", "(5, 118)": "4", "(5, 119)": "4", "(5, 122)": "12", "(5, 123)": "4/3", "(5, 127)": "-2", "(5, 128)": "-2", "(5, 131)": "-2", "(5, 132)": "-2", "(5, 139)": "2/3", "(5, 140)": "2/3", "(5, 141)": "2/3", "(5, 142)": "2/3", "(5, 143)": "-6", "(5, 144)": "-3", "(5, 145)": "-6", "(5, 147)": "-2", "(5, 148)": "-7/3", "(5, 149)": "-4/3", "(5, 165)": "1/3", "(5, 167)": "-7", "(5, 168)": "-7/12", "(5, 169)": "-3/2", "(5, 170)": "17/2", "(5, 173)": "5/6", "(5, 174)": "1/6", "(5, 175)": "5/6", "(5, 176)": "2/3", "(5, 179)": "-4/3", "(5, 181)": "-1/6", "(5, 182)": "-1/6", "(5, 183)": "-1/2", "(5, 184)": "-2/9", "(5, 185)": "-2/9", "(5, 186)": "-5/6", "(5, 192)": "4/3", "(5, 197)": "1", "(5, 199)": "2", "(5, 200)": "1", "(5, 202)": "-1/2", "(5, 203)": "2", "(5, 205)": "-1/2", "(5, 215)": "-1/2", "(5, 217)": "-1/2", "(5, 219)": "1", "(5, 220)": "1/3", "(5, 221)": "3/2", "(5, 223)": "-2/3", "(5, 226)": "-3/2", "(5, 227)": "-3/2", "(5, 228)": "-5/6", "(5, 229)": "-1/6", "(5, 231)": "3", "(5, 233)": "-3/2", "(5, 234)": "-3/2", "(5, 235)": "-5/6", "(5, 236)": "-1/6", "(5, 237)": "1", "(5, 259)": "-4", "(5, 260)": "-4", "(5, 262)": "1", "(5, 268)": "-1", "(5, 271)": "4/3", "(5, 272)": "2/3", "(5, 273)": "-6", "(5, 275)": "3", "(5, 276)": "3", "(5, 277)": "5/3", "(5, 278)": "1/3", "(5, 279)": "-2/3", "(5, 298)": "-2", "(5, 299)": "-7/3", "(5, 300)": "-4/3", "(5, 304)": "-2", "(5, 314)": "3", "(5, 317)": "1", "(5, 320)": "2/3", "(5, 321)": "-2/3", "(6, 10)": "1", "(6, 13)": "1/2", "(6, 22)": "5/12", "(6, 23)": "1/2", "(6, 26)": "1/4", "(6, 27)": "-3/4", "(6, 32)": "-1", "(6, 36)": "-1/2", "(6, 45)": "-1", "(6, 46)": "1", "(6, 49)": "1/2", "(6, 50)": "-1/2", "(7, 15)": "1", "(7, 21)": "1/2", "(7, 22)": "5/12", "(7, 23)": "1/2", "(7, 27)": "-3/4", "(7, 30)": "1/4", "(7, 32)": "-1", "(7, 38)": "-1/2", "(7, 57)": "-1", "(7, 59)": "1", "(7, 62)": "1/2", "(7, 63)": "-1/2", "(8, 13)": "1", "(8, 22)": "-1/6", "(8, 26)": "1/2", "(8, 27)": "1/2", "(8, 34)": "1", "(8, 54)": "-1", "(9, 21)": "1", "(9, 22)": "-1/6", "(9, 27)": "1/2", "(9, 30)": "1/2", "(9, 37)": "1", "(9, 58)": "-1", "(10, 90)": "1/2", "(10, 91)": "7/8", "(10, 92)": "1", "(10, 93)": "-1/8", "(10, 94)": "3/8", "(10, 95)": "-1", "(10, 101)": "9/16", "(10, 102)": "-1/24", "(10, 107)": "-1/12", "(10, 109)": "1/2", "(10, 112)": "-7/12", "(10, 113)": "1/12", "(10, 126)": "-1/2", "(10, 157)": "1/2", "(10, 158)": "3", "(10, 159)": "2", "(10, 160)": "1", "(10, 161)": "1", "(10, 162)": "-1/2", "(10, 163)": "-1/2", "(10, 168)": "5/8", "(10, 169)": "-9/4", "(10, 172)": "3/4", "(10, 174)": "11/8", "(10, 177)": "7/8", "(10, 178)": "1/4", "(10, 181)": "-13/24", "(10, 184)": "5/12", "(10, 187)": "1/4", "(10, 189)": "1/2", "(10, 214)": "7/8", "(10, 216)": "-11/8", "(10, 239)": "5/8", "(10, 242)": "3/8", "(10, 245)": "-7/8", "(10, 248)": "3/8", "(10, 250)": "1/2", "(10, 251)": "1/2", "(10, 253)": "3/4", "(10, 255)": "-1/4", "(10, 257)": "1/2", "(10, 267)": "-7/4", "(10, 281)": "7/4", "(10, 284)": "3/4", "(10, 287)": "1", "(10, 288)": "1", "(10, 290)": "1/2", "(10, 291)": "-1/2", "(10, 292)": "-3", "(10, 293)": "-2", "(10, 327)": "-3/4", "(10, 332)": "-1", "(10, 336)": "-1/2", "(11, 13)": "4/3", "(11, 22)": "2/9", "(11, 26)": "2/3", "(11, 27)": "-2/3", "(11, 36)": "-4/3", "(11, 49)": "4/3", "(11, 50)": "-4/3", "(11, 64)": "2", "(11, 67)": "1/2", "(11, 69)": "2/3", "(11, 75)": "1/6", "(11, 79)": "1/2", "(11, 90)": "1/3", "(11, 91)": "1/4", "(11, 93)": "-1/12", "(11, 94)": "1/4", "(11, 99)": "-1", "(11, 101)": "1", "(11, 102)": "1/36", "(11, 103)": "-1", "(11, 105)": "7/6", "(11, 107)": "-1/6", "(11, 112)": "-1/6", "(11, 116)": "20/3", "(11, 117)": "-10/3", "(11, 118)": "-4", "(11, 119)": "-4/3", "(11, 122)": "-4/3", "(11, 126)": "1/3", "(11, 127)": "2", "(11, 128)": "2", "(11, 130)": "1", "(11, 131)": "2/3", "(11, 132)": "2/3", "(11, 143)": "2/3", "(11, 145)": "2/3", "(11, 157)": "-1/3", "(11, 159)": "-1/3", "(11, 162)": "-1/3", "(11, 163)": "-1/3", "(11, 165)": "-1/9", "(11, 167)": "7/3", "(11, 168)": "1/3", "(11, 170)": "-17/6", "(11, 172)": "1/6", "(11, 174)": "1/4", "(11, 177)": "-1/12", "(11, 179)": "4/9", "(11, 181)": "1/12", "(11, 182)": "1/18", "(11, 184)": "1/6", "(11, 186)": "1/18", "(11, 187)": "1/9", "(11, 188)": "-1/18", "(11, 189)": "-1/3", "(11, 199)": "-1", "(11, 200)": "-1/3", "(11, 202)": "1/2", "(11, 203)": "-2/3", "(11, 205)": "1/2", "(11, 214)": "1/4", "(11, 216)": "-1/4", "(11, 224)": "-1/3", "(11, 226)": "1/2", "(11, 227)": "1/6", "(11, 231)": "-2/3", "(11, 233)": "1/2", "(11, 234)": "1/6", "(11, 239)": "1/12", "(11, 242)": "1/4", "(11, 245)": "1/12", "(11, 248)": "1/4", "(11, 250)": "-1/6", "(11, 253)": "-1/6", "(11, 254)": "-1/2", "(11, 255)": "1/2", "(11, 259)": "2", "(11, 260)": "4/3", "(11, 262)": "-1", "(11, 267)": "-1/2", "(11, 273)": "4/3", "(11, 275)": "-1", "(11, 276)": "-1/3", "(11, 281)": "-1/6", "(11, 284)": "1/2", "(11, 290)": "-1/3", "(11, 291)": "1/3", "(11, 293)": "1/3", "(11, 312)": "2/3", "(11, 314)": "-1", "(11, 327)": "-1/2", "(11, 336)": "1/3", "(12, 12)": "1", "(12, 13)": "-1", "(12, 22)": "1/6", "(12, 25)": "1/2", "(12, 26)": "-1/2", "(12, 36)": "1", "(12, 40)": "-1", "(12, 49)": "-1", "(12, 50)": "1", "(13, 18)": "1", "(13, 21)": "-1", "(13, 22)": "1/6", "(13, 29)": "1/2", "(13, 30)": "-1/2", "(13, 38)": "1", "(13, 42)": "-1", "(13, 62)": "-1", "(13, 63)": "1", "(14, 4)": "1", "(14, 9)": "-1", "(15, 8)": "1", "(15, 9)": "-1", "(16, 14)": "1", "(16, 22)": "-1/6", "(16, 27)": "1", "(16, 35)": "1", "(16, 55)": "-1", "(17, 20)": "1", "(17, 22)": "-1/6", "(17, 27)": "1", "(17, 35)": "1", "(17, 47)": "-1", "(18, 48)": "1", "(18, 56)": "-1", "(18, 57)": "-1", "(18, 59)": "1", "(19, 45)": "-1", "(19, 46)": "1", "(19, 60)": "1", "(19, 61)": "-1", "(20, 1)": "-1", "(20, 3)": "1", "(20, 9)": "-1", "(21, 1)": "-1", "(21, 7)": "1", "(21, 9)": "-1", "(22, 27)": "-1", "(22, 31)": "1", "(23, 0)": "1", "(23, 9)": "-6/19", "(24, 16)": "1", "(24, 22)": "-1/6", "(24, 27)": "1", "(24, 41)": "1", "(24, 56)": "-1", "(25, 19)": "1", "(25, 22)": "1/3", "(25, 25)": "1/2", "(25, 27)": "-1/2", "(25, 39)": "-1", "(26, 5)": "1", "(26, 9)": "-1", "(27, 6)": "1", "(27, 9)": "-1", "(28, 27)": "-1", "(28, 28)": "1"}

==> anc/2l_pmmpp_nf_spinors.m <==
{(-17*SP[1, 2]*SP[2, 3]^2)/(27*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]), 
 (19*SP[2, 3]^2)/(9*SP[1, 5]*SP[2, 4]*SP[4, 5]), 
 (2*SP[2, 5]^2*SP[3, 4]^2)/(3*SP[1, 5]*SP[2, 4]*SP[4, 5]^3), 
 (SP[2, 4]^2*SP[3, 5]^2)/(2*SP[1, 4]*SP[2, 5]*SP[4, 5]^3), 
 (-2*SP[1, 2]^2*SP[3, 5]^2)/(9*SP[1, 5]^3*SP[2, 4]*SP[4, 5]), 
 (2*SP[1, 2]^2*SP[3, 4]^2)/(9*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SP[4, 5]), 
 (20*SP[2, 3]*SP[3, 5])/(9*SP[1, 5]*SP[4, 5]^2) - 
  (16*SP[1, 2]*SP[3, 5]^2)/(9*SP[1, 5]^2*SP[4, 5]^2), 
 (20*SP[2, 3]*SP[3, 4])/(9*SP[1, 4]*SP[4, 5]^2) - 
  (16*SP[1, 2]*SP[3, 4]^2)/(9*SP[1, 4]^2*SP[4, 5]^2), 
 (2*SP[2, 5]^2*SP[3, 4]*SPT[1, 5])/(3*SP[1, 5]*SP[2, 4]*SP[4, 5]^2*
    SPT[1, 3]) + (SP[2, 5]^2*SPT[1, 5]^2)/(3*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[1, 3]^2), (2*SP[2, 4]^2*SP[3, 5]*SPT[1, 4])/
   (3*SP[1, 4]*SP[2, 5]*SP[4, 5]^2*SPT[1, 3]) - 
  (SP[2, 4]^2*SPT[1, 4]^2)/(3*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[1, 3]^2), 
 (-8*SP[1, 2]^2*SP[1, 3]*SP[3, 4])/(27*SP[1, 4]^3*SP[1, 5]*SP[2, 5]) - 
  (4*SP[1, 2]^2*SP[1, 3]^2*SP[4, 5])/(27*SP[1, 4]^3*SP[1, 5]^2*SP[2, 5]), 
 (-2*SP[2, 4]*SP[3, 5]^2)/(3*SP[1, 5]*SP[4, 5]^3) + 
  (2*SP[1, 2]*SP[3, 5]^2)/(3*SP[1, 5]^2*SP[4, 5]^2), 
 (2*SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/
   (3*SP[1, 5]*SP[2, 4]*SP[4, 5]^2*SPT[2, 3]) + 
  (SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])^2/(3*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2), 
 (2*SP[2, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4]))/
   (3*SP[1, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 3]) - 
  (SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])^2/(3*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]^2), (SP[1, 3]*SPT[1, 4]*SPT[1, 5]*SPT[3, 4])/
   (3*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])) + (SP[2, 3]*SPT[2, 4]*SPT[4, 5])/
   (3*SP[1, 5]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])), 
 (SP[1, 3]*SPT[1, 4]*SPT[1, 5]*SPT[3, 5])/(3*SP[1, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])) - 
  (SP[2, 3]*SPT[2, 5]*SPT[4, 5])/(3*SP[1, 4]*SPT[2, 3]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])), 
 -1/3*SP[2, 3]^2/(SP[1, 5]*SP[2, 4]*SP[4, 5]) - 
  (13*SP[1, 2]*SP[2, 3]*SP[3, 5])/(9*SP[1, 5]^2*SP[2, 4]*SP[4, 5]) + 
  (19*SP[1, 2]*SP[1, 3]*SP[2, 5]*SP[3, 5])/(9*SP[1, 5]^3*SP[2, 4]*SP[4, 5]), 
 SP[2, 3]^2/(3*SP[1, 4]*SP[2, 5]*SP[4, 5]) + (13*SP[1, 2]*SP[2, 3]*SP[3, 4])/
   (9*SP[1, 4]^2*SP[2, 5]*SP[4, 5]) - 
  (19*SP[1, 2]*SP[1, 3]*SP[2, 4]*SP[3, 4])/(9*SP[1, 4]^3*SP[2, 5]*SP[4, 5]), 
 (-10*SP[1, 2]^2*SP[3, 4]^2)/(9*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SP[4, 5]) + 
  (2*SP[1, 2]*SP[2, 4]*SP[3, 4]^2*SPT[2, 4])/(3*SP[1, 4]^2*SP[4, 5]^2*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])), 
 (10*SP[1, 2]^2*SP[3, 5]^2)/(9*SP[1, 4]*SP[1, 5]^2*SP[2, 5]*SP[4, 5]) + 
  (2*SP[1, 2]*SP[2, 5]*SP[3, 5]^2*SPT[2, 5])/(3*SP[1, 5]^2*SP[4, 5]^2*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])), 
 (19*SP[1, 2]^2*SP[1, 3]*SP[3, 4]*SPT[1, 4])/(9*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])) + 
  (-(SP[2, 3]*SP[2, 4]*SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]) - 
    2*SP[2, 3]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5] - 
    SP[2, 3]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]^2 - 
    SP[2, 4]^2*SP[4, 5]*SPT[2, 4]^2*SPT[4, 5] + SP[2, 4]*SP[2, 5]*SP[3, 5]*
     SPT[2, 3]*SPT[2, 5]*SPT[4, 5] - SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*
     SPT[2, 5]*SPT[4, 5] - SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[2, 3]*SPT[3, 4]*
     SPT[4, 5] - SP[2, 4]*SP[3, 4]*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5] - 
    2*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5] - 
    SP[2, 3]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]*SPT[4, 5] - 
    SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] - 
    SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5] - 
    SP[3, 5]^2*SP[4, 5]*SPT[3, 5]^2*SPT[4, 5] + SP[2, 4]*SP[3, 5]*SP[4, 5]*
     SPT[2, 3]*SPT[4, 5]^2 - SP[2, 4]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^2 - 
    SP[3, 5]*SP[4, 5]^2*SPT[3, 5]*SPT[4, 5]^2)/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]), 
 (35*SP[1, 2]^2*SP[1, 3]*SP[3, 5]*SPT[1, 5])/(18*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])) + 
  (-2*SP[1, 3]*SP[2, 4]^2*SP[2, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[3, 5] - 
    SP[1, 3]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5] - 
    (5*SP[1, 3]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5])/
     2 + SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]*
     SPT[3, 5] - (SP[1, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[3, 4]^2*
      SPT[3, 5])/2 + (SP[1, 3]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 5]*
      SPT[3, 5]^2)/2 + SP[1, 3]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]*
     SPT[3, 5]^2 - (SP[1, 3]*SP[2, 3]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5]^2)/2 + (SP[1, 3]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[3, 5]^3)/
     2 + SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SPT[2, 3]*SPT[2, 4]*
     SPT[4, 5] - SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[4, 5]*SPT[2, 4]^2*
     SPT[4, 5] - SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*
     SPT[4, 5] - (3*SP[1, 4]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*
      SPT[4, 5])/2 - SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]*
     SPT[3, 5]*SPT[4, 5] - (SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/2 - 2*SP[1, 3]*SP[2, 4]*SP[2, 5]*
     SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]*SPT[4, 5] + SP[1, 4]*SP[2, 4]*SP[3, 5]^2*
     SP[4, 5]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5] - SP[1, 3]*SP[2, 4]*SP[3, 5]*
     SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]*SPT[4, 5] + 
    (SP[1, 3]*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[3, 5]^2*SPT[4, 5])/2 + 
    (SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[4, 5]^2)/2 - 
    SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^2 - 
    (SP[1, 4]*SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[4, 5]^2)/2)/
   (3*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]), 
 -1/6*(SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/
    (SP[1, 4]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (SP[2, 3]*SP[3, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (2*SP[1, 3]*((SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[4, 5]*SPT[2, 4]*SPT[3, 5])/2 + 
     (SP[1, 3]*SP[2, 4]^2*SP[4, 5]*SPT[2, 4]*SPT[4, 5])/2 + 
     (SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/2 - 
     (SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 5]*SPT[4, 5])/2 - 
     (SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[3, 4]*SPT[4, 5])/2 + 
     (SP[1, 3]*SP[2, 4]*SP[3, 4]*SP[4, 5]*SPT[3, 4]*SPT[4, 5])/2 + 
     (SP[1, 3]*SP[2, 3]*SP[4, 5]^2*SPT[3, 5]*SPT[4, 5])/2 + 
     (SP[1, 3]*SP[2, 4]*SP[4, 5]^2*SPT[4, 5]^2)/2))/
   (3*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])), 
 (-3401*SP[1, 2]*SP[2, 3]^2)/(648*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]) - 
  (19*SPT[4, 5]*(SP[2, 5]*SP[3, 5]*SPT[1, 3]*SPT[2, 5] + 
     SP[2, 5]*SP[4, 5]*SPT[1, 4]*SPT[2, 5] + SP[3, 5]^2*SPT[1, 3]*SPT[3, 5] + 
     SP[3, 5]*SP[4, 5]*SPT[1, 4]*SPT[3, 5] + SP[4, 5]^2*SPT[1, 4]*SPT[4, 5]))/
   (9*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (19*SPT[4, 5]^2*(-(SP[2, 4]^2*SP[3, 5]^2*SPT[2, 3]^2) - 
     2*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 5] - 
     2*SP[2, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5] - 
     SP[2, 5]^2*SP[4, 5]^2*SPT[2, 5]^2 - 2*SP[2, 4]*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 3]*SPT[3, 5] - 2*SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 5] + SP[2, 3]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 5] - 
     2*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5] - 
     SP[3, 4]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5] - 
     SP[3, 5]^2*SP[4, 5]^2*SPT[3, 5]^2 - SP[2, 4]*SP[4, 5]^3*SPT[2, 4]*
      SPT[4, 5] - 2*SP[2, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[4, 5] - 
     SP[3, 5]*SP[4, 5]^3*SPT[3, 5]*SPT[4, 5] - SP[4, 5]^4*SPT[4, 5]^2))/
   (18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])), (-16*SP[1, 2]*SP[1, 3]*SP[2, 5]*SPT[1, 2])/
   (9*SP[1, 4]*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]) - 
  (10*SP[1, 2]*SP[1, 3]*SPT[1, 4])/(9*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]) - 
  (SP[1, 3]*SP[2, 5]*SPT[1, 4])/(3*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]) + 
  (2*SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/
   (3*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]) + 
  (19*SP[1, 2]*SP[2, 5]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/
   (9*SP[1, 5]^3*SP[2, 4]*SP[4, 5]*SPT[1, 3]) + 
  (10*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 5])/(9*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[4, 5]*SPT[1, 3]) + (SP[2, 5]*SPT[1, 4]*SPT[1, 5])/
   (3*SP[1, 5]*SP[4, 5]*SPT[1, 3]^2) + 
  (2*SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[1, 5])/(3*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])) + 
  (16*SP[1, 2]*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (9*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]), 
 (-22*SP[1, 2]*SP[1, 3]*SP[2, 4]*SPT[1, 2])/(9*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]) + (10*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 4])/
   (9*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[1, 3]) - 
  (16*SP[1, 2]*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/
   (9*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]) + (10*SP[1, 2]*SP[1, 3]*SPT[1, 5])/
   (9*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]) - (SP[1, 3]*SP[2, 4]*SPT[1, 5])/
   (SP[1, 4]^2*SP[4, 5]*SPT[1, 3]) + (SP[2, 4]*SPT[1, 4]*SPT[1, 5])/
   (3*SP[1, 4]*SP[4, 5]*SPT[1, 3]^2) - 
  (2*SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[1, 5])/(3*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])) - 
  (2*SP[1, 5]*SP[2, 4]^2*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (3*SP[1, 4]^3*SP[2, 5]*SP[4, 5]^2*SPT[1, 3]) + 
  (13*SP[1, 2]*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (9*SP[1, 4]^3*SP[2, 5]*SP[4, 5]*SPT[1, 3]), 
 (5*SP[1, 2]*SP[1, 3]*SP[2, 3]*SPT[1, 4])/(2*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (31*SP[1, 2]*SP[1, 3]^2*SP[2, 4]*SPT[1, 4])/(9*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (5*SP[1, 2]*SP[1, 3]*SP[2, 3]*SPT[1, 5])/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (7*SP[1, 2]*SP[1, 3]^2*SP[2, 5]*SPT[1, 5])/(9*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*SP[1, 3]^2*SPT[1, 4]*SPT[1, 5])/(2*SP[1, 4]*SP[1, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (5*SP[1, 2]*SP[1, 3]*SP[3, 4]*SP[3, 5]*SPT[1, 3]*
    SPT[4, 5])/(2*SP[1, 4]*SP[1, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[1, 3]*(4*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[3, 5]^2 - 2*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^3*SP[3, 5]*
      SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5] - 2*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^4*
      SP[3, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5] + 2*SP[1, 3]*SP[1, 4]*
      SP[2, 4]^2*SP[2, 5]^4*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5] - 
     SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 4]^2*SPT[3, 5]*
      SPT[4, 5] + 3*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] + 8*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]^2*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] - SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^3*SP[3, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 
     5*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5] - 4*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^3*
      SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 
     8*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5] + 8*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5] + SP[1, 4]^2*SP[2, 4]^3*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[4, 5]^2 + 
     4*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*
      SPT[4, 5]^2 + SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]^2*SPT[2, 3]*
      SPT[2, 5]*SPT[4, 5]^2 - 3*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2 + SP[1, 3]*SP[1, 4]*SP[2, 4]*
      SP[2, 5]^4*SP[4, 5]^2*SPT[2, 5]^2*SPT[4, 5]^2 + 
     7*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^2 + 4*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[4, 5]^3*
      SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2 + 4*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]*
      SP[4, 5]^3*SPT[3, 4]^2*SPT[4, 5]^2 - 4*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 + 
     8*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 5]*SPT[4, 5]^2 + 8*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^3*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 + 5*SP[1, 3]*SP[1, 4]*SP[2, 4]*
      SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 - 
     4*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^3*SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^2 + 8*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 4*SP[1, 3]^2*SP[2, 3]*SP[2, 5]^2*
      SP[4, 5]^4*SPT[3, 5]^2*SPT[4, 5]^2 + 2*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^3 - 
     2*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]*
      SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 5]*SPT[4, 5]^3 - 2*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^3*
      SP[4, 5]^3*SPT[2, 5]*SPT[4, 5]^3 - SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*SPT[4, 5]^3 + 
     4*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]*
      SPT[4, 5]^3 - SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*
      SPT[3, 5]*SPT[4, 5]^3 + 5*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]^3*SPT[3, 5]*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[4, 5]^4 - 
     3*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^4*SPT[4, 5]^4))/
   (18*SP[1, 4]^2*SP[1, 5]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (13*SP[1, 3]*(2*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[3, 5]^2 - SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^3*SP[3, 5]*
      SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5] - SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^4*
      SP[3, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5] + SP[1, 3]*SP[1, 4]*SP[2, 4]^2*
      SP[2, 5]^4*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5] - 
     SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 4]^2*SPT[3, 5]*
      SPT[4, 5] + 2*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] + 4*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]^2*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] - SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^3*SP[3, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 
     3*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5] - 2*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^3*
      SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 
     4*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5] + 4*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5] + SP[1, 4]^2*SP[2, 4]^3*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[4, 5]^2 + 
     2*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*
      SPT[4, 5]^2 + SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]^2*SPT[2, 3]*
      SPT[2, 5]*SPT[4, 5]^2 - SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2 + SP[1, 4]^2*SP[2, 4]*
      SP[2, 5]^4*SP[3, 5]*SP[4, 5]*SPT[2, 5]^2*SPT[4, 5]^2 + 
     4*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^2 + 2*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[4, 5]^3*
      SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2 + 2*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]*
      SP[4, 5]^3*SPT[3, 4]^2*SPT[4, 5]^2 - 4*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 + 
     6*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 5]*SPT[4, 5]^2 + 4*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^3*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 + 3*SP[1, 3]*SP[1, 4]*SP[2, 4]*
      SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 - 
     2*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^3*SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^2 + 4*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 2*SP[1, 3]^2*SP[2, 3]*SP[2, 5]^2*
      SP[4, 5]^4*SPT[3, 5]^2*SPT[4, 5]^2 + 2*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^3 - 
     SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]*
      SPT[4, 5]^3 + 4*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 5]*SPT[4, 5]^3 - 2*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^3*
      SP[4, 5]^3*SPT[2, 5]*SPT[4, 5]^3 - SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*SPT[4, 5]^3 + 
     3*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]*
      SPT[4, 5]^3 - SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*
      SPT[3, 5]*SPT[4, 5]^3 + 4*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]^3*SPT[3, 5]*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[4, 5]^4 - 
     2*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^4*SPT[4, 5]^4))/
   (9*SP[1, 4]^2*SP[1, 5]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2), 
 (95*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (18*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (83*SP[2, 4]*SP[3, 5]*SPT[1, 4]*SPT[4, 5])/
   (18*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (19*SP[2, 4]*(SP[2, 3]*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^3*SPT[2, 5]*
      SPT[3, 5] + SP[2, 4]*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^3*SPT[2, 5]*
      SPT[4, 5] + SP[2, 5]^3*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]^2*SPT[4, 5] + 
     SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] + 
     SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5] + 
     SP[2, 3]*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5] + 
     SP[2, 5]^2*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5] + SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5] + SP[2, 5]*SP[3, 5]^3*SPT[2, 3]*SPT[2, 4]*
      SPT[3, 5]^2*SPT[4, 5] + SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]^2*
      SPT[2, 4]*SPT[4, 5]^2 - SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 3]*
      SPT[2, 4]^2*SPT[4, 5]^2 + SP[2, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^3*
      SPT[4, 5]^2 + SP[2, 5]^2*SP[3, 5]^2*SPT[2, 3]^2*SPT[2, 5]*SPT[4, 5]^2 + 
     2*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5]^2 - 
     SP[2, 4]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2 + 
     SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5]^2 + 
     SP[2, 5]*SP[3, 5]^3*SPT[2, 3]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5]^2 - 
     SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 
     2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]^2*SPT[4, 5]^3 + 
     SP[2, 5]*SP[4, 5]^3*SPT[2, 4]^2*SPT[4, 5]^3 - SP[3, 5]^2*SP[4, 5]^2*
      SPT[2, 3]*SPT[3, 4]*SPT[4, 5]^3))/(9*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (16*(3*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[2, 5]*
      SPT[3, 5] + 3*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^2*
      SPT[2, 5]^2*SPT[3, 5] + SP[2, 3]*SP[2, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]^3*SPT[3, 5] + 2*SP[2, 3]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]^3*SPT[3, 5]^2 - 2*SP[2, 3]^2*SP[2, 4]*SP[4, 5]^2*SPT[2, 4]^3*
      SPT[3, 5]^2 + 2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^2 - SP[2, 3]^2*SP[2, 5]*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^2 + SP[2, 3]*SP[2, 5]^2*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]^2 + 2*SP[2, 4]^3*SP[2, 5]*
      SP[4, 5]*SPT[2, 4]^3*SPT[2, 5]*SPT[4, 5] + 3*SP[2, 4]^2*SP[2, 5]^2*
      SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]^2*SPT[4, 5] + 
     SP[2, 4]*SP[2, 5]^3*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^3*SPT[4, 5] + 
     SP[2, 4]^3*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] + 
     5*SP[2, 4]^3*SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5] - 
     SP[2, 3]*SP[2, 4]^2*SP[4, 5]^2*SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5] + 
     SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5] + 9*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 5*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5] + 
     2*SP[2, 3]*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*
      SPT[4, 5] + SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 5]^3*SPT[3, 5]*
      SPT[4, 5] + 3*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5] + 6*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5] - 3*SP[2, 3]*SP[2, 4]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5] - 
     SP[2, 3]^2*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5] - 
     SP[2, 4]*SP[2, 5]*SP[3, 5]^3*SPT[2, 3]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5] + 
     4*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*
      SPT[4, 5] + SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 5]^2*SPT[3, 5]^2*
      SPT[4, 5] - SP[2, 4]*SP[3, 5]^4*SPT[2, 3]*SPT[3, 5]^3*SPT[4, 5] - 
     SP[2, 4]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*SPT[3, 5]^3*SPT[4, 5] - 
     SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5] - 
     SP[3, 4]*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] - 
     SP[3, 5]^4*SP[4, 5]*SPT[3, 5]^4*SPT[4, 5] - 3*SP[2, 4]^3*SP[3, 5]*
      SP[4, 5]*SPT[2, 3]*SPT[2, 4]^2*SPT[4, 5]^2 - 3*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2 + 
     3*SP[2, 4]^2*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5]^2 - 
     SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 5]^2*
      SPT[4, 5]^2 + 2*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^2*
      SPT[4, 5]^2 - 2*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*
      SPT[3, 5]*SPT[4, 5]^2 + 4*SP[2, 4]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*
      SPT[3, 5]*SPT[4, 5]^2 - SP[2, 3]*SP[2, 4]*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[3, 5]*SPT[4, 5]^2 - SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 5*SP[2, 4]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 
     SP[2, 3]*SP[2, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 
     2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     SP[2, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     SP[2, 3]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + 
     SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     SP[3, 5]^3*SP[4, 5]^2*SPT[3, 5]^3*SPT[4, 5]^2 - 
     3*SP[2, 4]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[4, 5]^3 - 
     2*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[2, 5]*
      SPT[4, 5]^3 + SP[2, 4]*SP[2, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*
      SPT[4, 5]^3 - SP[2, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 3]*SPT[3, 5]*
      SPT[4, 5]^3 + SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^3 - SP[2, 4]*SP[3, 5]*SP[4, 5]^3*SPT[2, 3]*SPT[4, 5]^4))/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (13*SP[2, 3]*SPT[1, 4])/(18*SP[1, 5]*SP[4, 5]*SPT[1, 3]) - 
  (13*SP[1, 3]*SP[2, 5]*SPT[1, 4])/(18*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]) - 
  (2*SP[1, 2]*SP[3, 4]*SPT[1, 4])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]) + 
  (19*SP[1, 2]*SP[2, 5]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/
   (18*SP[1, 5]^3*SP[2, 4]*SP[4, 5]*SPT[1, 3]) + 
  (2*SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[1, 5])/(3*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])) - 
  (8*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (9*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*SPT[1, 3]) - 
  (8*SP[1, 2]*SP[1, 3]*SP[2, 5]*SPT[1, 5]*SPT[2, 4])/
   (9*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (2*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[1, 5]*
    SPT[2, 4])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[2, 4]*SP[2, 5]*SPT[1, 4]*SPT[1, 5]*SPT[2, 4])/
   (6*SP[1, 5]*SP[4, 5]*SPT[1, 3]^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[2, 4]*SP[2, 5]*SP[3, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5])/
   (3*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (2*SP[2, 3]*SP[2, 5]*SPT[1, 5]*SPT[2, 5])/
   (9*SP[1, 4]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (2*SP[1, 3]*SP[2, 5]^2*SPT[1, 5]*SPT[2, 5])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (2*SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*
    SPT[3, 4])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 2]*SP[1, 3]*SP[2, 5]*SPT[1, 5]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5]))/(9*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (6*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (2*SP[1, 3]*SP[2, 5]*SPT[1, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))}


==> anc/2l_pmmpp_spinors.m <==
{(SP[1, 2]*SP[2, 3]^2)/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]), 
 -((SP[3, 4]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (SP[1, 4]*SP[4, 5]^3*SPT[2, 5])), 
 (SP[3, 5]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/
  (SP[1, 5]*SP[4, 5]^3*SPT[2, 4]), SP[2, 3]^2/(6*SP[1, 5]*SP[2, 4]*SP[4, 5]), 
 (3*SP[1, 2]^2*SP[3, 4]^2)/(40*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SP[4, 5]), 
 -1/6*(SP[2, 5]^2*SP[3, 4]^2)/(SP[1, 5]*SP[2, 4]*SP[4, 5]^3), 
 -1/4*(SP[1, 2]^2*SP[3, 5]^2)/(SP[1, 4]*SP[1, 5]^2*SP[2, 5]*SP[4, 5]), 
 -1/4*(SP[2, 4]^2*SP[3, 5]^2)/(SP[1, 4]*SP[2, 5]*SP[4, 5]^3), 
 (4*SP[1, 2]*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3]))/
   (9*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]) + 
  (2*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])^2)/
   (9*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]^2), 
 (SP[2, 3]*SPT[4, 5])/(SP[1, 5]*SP[4, 5]*SPT[3, 5]) - 
  (SP[2, 4]*SPT[4, 5]^2)/(2*SP[1, 5]*SP[4, 5]*SPT[3, 5]^2), 
 (SP[2, 3]*SPT[4, 5])/(SP[1, 4]*SP[4, 5]*SPT[3, 4]) + 
  (SP[2, 5]*SPT[4, 5]^2)/(2*SP[1, 4]*SP[4, 5]*SPT[3, 4]^2), 
 -((SP[1, 2]^2*SP[3, 4]*SPT[1, 5])/(SP[1, 4]^2*SP[1, 5]*SP[2, 4]*
     SPT[1, 3])) - (SP[1, 2]^2*SP[4, 5]*SPT[1, 5]^2)/
   (2*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SPT[1, 3]^2), 
 (-3*SP[2, 4]*SP[3, 5]^2)/(2*SP[1, 5]*SP[4, 5]^3) + 
  (SP[1, 2]*SP[3, 5]^2)/(2*SP[1, 5]^2*SP[4, 5]^2), 
 (3*SP[1, 5]*SP[2, 4]*SP[3, 4]^2)/(2*SP[1, 4]^2*SP[4, 5]^3) + 
  (2*SP[1, 2]*SP[3, 4]^2)/(SP[1, 4]^2*SP[4, 5]^2), 
 (-2*SP[1, 2]^2*SP[1, 3]*SP[3, 4])/(SP[1, 4]^3*SP[1, 5]*SP[2, 5]) - 
  (SP[1, 2]^2*SP[1, 3]^2*SP[4, 5])/(2*SP[1, 4]^3*SP[1, 5]^2*SP[2, 5]), 
 (2*SP[1, 2]^2*SP[1, 3]*SP[3, 4])/(SP[1, 4]^2*SP[1, 5]^2*SP[2, 4]) + 
  (3*SP[1, 2]^2*SP[1, 3]^2*SP[4, 5])/(2*SP[1, 4]^2*SP[1, 5]^3*SP[2, 4]), 
 (-4*SP[1, 2]^2*SP[1, 3]*SP[3, 4])/(9*SP[1, 4]^2*SP[1, 5]^2*SP[2, 4]) - 
  (2*SP[1, 2]^2*SP[1, 3]^2*SP[4, 5])/(9*SP[1, 4]^2*SP[1, 5]^3*SP[2, 4]), 
 (-4*SP[1, 2]^2*SP[1, 3]*SP[3, 4])/(9*SP[1, 4]^3*SP[1, 5]*SP[2, 5]) - 
  (2*SP[1, 2]^2*SP[1, 3]^2*SP[4, 5])/(9*SP[1, 4]^3*SP[1, 5]^2*SP[2, 5]), 
 (2*SP[2, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4]))/
   (SP[1, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 3]) - 
  (SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])^2/(SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]^2), 
 (2*SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/
   (SP[1, 5]*SP[2, 4]*SP[4, 5]^2*SPT[2, 3]) + 
  (SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])^2/(SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2), 
 (-2*SP[1, 2]*SPT[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/
   (SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])^2/(2*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]^2) - (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    SPT[2, 5])/(SP[1, 4]^2*SP[2, 5]*SPT[2, 3]^2), 
 (2*SP[1, 2]*SPT[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/
   (SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])^2/(2*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2) - (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    SPT[2, 4])/(SP[1, 5]^2*SP[2, 4]*SPT[2, 3]^2), 
 (SP[1, 2]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])^2)/
   (2*SP[1, 4]*SP[1, 5]^2*SP[2, 5]*SP[4, 5]*SPT[3, 5]^2) - 
  (SP[1, 2]^2*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[3, 5]), 
 -1/2*(SP[1, 2]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])^2)/
    (SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[3, 4]^2) + 
  (SP[1, 2]^2*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/
   (SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*SPT[3, 4]), 
 -1/2*(SPT[1, 4]*SPT[4, 5]*(SP[2, 5]^2*SPT[2, 3]*SPT[2, 5] + 
     SP[2, 4]*SP[4, 5]*SPT[2, 4]*SPT[3, 4] + SP[3, 4]*SP[4, 5]*SPT[3, 4]^2 + 
     SP[2, 5]*SP[3, 5]*SPT[2, 3]*SPT[3, 5] + SP[2, 5]*SP[4, 5]*SPT[2, 3]*
      SPT[4, 5] + SP[4, 5]^2*SPT[3, 4]*SPT[4, 5]))/
   (SP[1, 5]^2*SP[4, 5]*SPT[1, 3]*SPT[1, 5]*SPT[2, 3]*SPT[3, 4]), 
 -1/2*(SPT[1, 5]*SPT[4, 5]*(SP[2, 4]^2*SPT[2, 3]*SPT[2, 4] + 
     SP[2, 4]*SP[3, 4]*SPT[2, 3]*SPT[3, 4] - SP[2, 5]*SP[4, 5]*SPT[2, 5]*
      SPT[3, 5] - SP[3, 5]*SP[4, 5]*SPT[3, 5]^2 + SP[2, 4]*SP[4, 5]*SPT[2, 3]*
      SPT[4, 5] - SP[4, 5]^2*SPT[3, 5]*SPT[4, 5]))/
   (SP[1, 4]^2*SP[4, 5]*SPT[1, 3]*SPT[1, 4]*SPT[2, 3]*SPT[3, 5]), 
 (-6*SP[1, 2]*SP[2, 3]*SP[3, 4])/(SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]) - 
  (6*SP[1, 3]*SP[3, 4]*SPT[4, 5])/(SP[1, 4]^2*SP[4, 5]*SPT[2, 4]) - 
  (2*SP[1, 3]^2*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (SP[1, 4]^2*SP[1, 5]*SP[4, 5]*SPT[2, 4]), 
 -((SP[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
    (SP[1, 5]*SP[4, 5]^2*SPT[3, 5]^2)) - (3*SP[1, 3]*SP[2, 5]*SPT[4, 5])/
   (2*SP[1, 5]^2*SP[4, 5]*SPT[3, 5]) + 
  (SP[1, 2]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (2*SP[1, 5]^2*SP[4, 5]*SPT[3, 5]^2) - (SP[1, 4]*SP[2, 5]*SPT[4, 5]^2)/
   (2*SP[1, 5]^2*SP[4, 5]*SPT[3, 5]^2) + (SP[2, 5]*SP[3, 4]*SPT[4, 5]^2)/
   (SP[1, 5]*SP[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]), 
 (SP[1, 5]*SP[2, 4]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[4, 5])/
   (SP[1, 4]^2*SP[4, 5]^2*SPT[3, 4]^2) - (7*SP[1, 3]*SP[2, 4]*SPT[4, 5])/
   (2*SP[1, 4]^2*SP[4, 5]*SPT[3, 4]) + 
  (3*SP[1, 2]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[4, 5])/
   (2*SP[1, 4]^2*SP[4, 5]*SPT[3, 4]^2) + (5*SP[1, 5]*SP[2, 4]*SPT[4, 5]^2)/
   (2*SP[1, 4]^2*SP[4, 5]*SPT[3, 4]^2) - (SP[2, 4]*SP[3, 5]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 4]) + 
  (SP[1, 2]*SPT[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (SP[1, 4]^2*SP[4, 5]*SPT[3, 4]^2), 
 ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])^2*SPT[4, 5])/
   (SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[1, 4]*SPT[2, 3]) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])^3*SPT[4, 5])/
   (2*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]*SPT[1, 4]*SPT[1, 5]*SPT[2, 3]) - 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[3, 4]*SPT[3, 5]), 
 -1/2*SP[2, 3]^2/(SP[1, 4]*SP[2, 5]*SP[4, 5]) - 
  (SP[1, 2]*SP[2, 3]*SP[3, 4])/(SP[1, 4]^2*SP[2, 5]*SP[4, 5]) + 
  (2*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[3, 4]*SPT[3, 4])/
   (SP[1, 4]^2*SP[2, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (2*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[4, 5])/(SP[1, 4]^2*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[2, 5]*SP[3, 4]^2*SPT[4, 5]^2)/(SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2), 
 -1/2*(SPT[4, 5]^2*(-(SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[1, 3]*SPT[2, 3]) - 
      3*SP[2, 4]*SP[3, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 4] - 
      SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 5] - 
      SP[2, 5]*SP[4, 5]^2*SPT[1, 5]*SPT[2, 5] - 2*SP[3, 4]^2*SP[4, 5]*
       SPT[1, 3]*SPT[3, 4] - SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 5] + 
      SP[3, 4]*SP[4, 5]^2*SPT[1, 4]*SPT[3, 5] - 2*SP[3, 4]*SP[4, 5]^2*
       SPT[1, 3]*SPT[4, 5]))/(SP[1, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
     (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*(SP[1, 4]*SPT[1, 4] + 
      SP[3, 4]*SPT[3, 4])) - 
  (SPT[4, 5]^2*(SP[2, 4]*SP[3, 5]^2*SPT[1, 3]*SPT[2, 3] - 
     2*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 5] - 
     SP[2, 5]*SP[4, 5]^2*SPT[1, 4]*SPT[2, 5] - SP[3, 5]^2*SP[4, 5]*SPT[1, 3]*
      SPT[3, 5] - SP[3, 5]*SP[4, 5]^2*SPT[1, 4]*SPT[3, 5] - 
     SP[3, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[4, 5] - SP[4, 5]^3*SPT[1, 4]*
      SPT[4, 5]))/(2*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])), (SP[1, 2]*SP[1, 3]*SP[2, 4]*SPT[1, 4])/
   (SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]) + 
  (SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[1, 5])/(2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])) - 
  (SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[1, 5])/(SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])) - 
  (SP[1, 2]*SP[2, 3]*SPT[2, 4])/(2*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]), 
 (SP[1, 2]*SP[1, 3]*SP[2, 5]*SPT[1, 5])/(SP[1, 4]*SP[1, 5]^2*SP[2, 4]*
    SPT[1, 3]) - (SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[1, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])) + 
  (SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[1, 5])/(2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])) - 
  (SP[1, 2]*SP[2, 3]*SPT[2, 5])/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]), 
 -((SPT[4, 5]*(-(SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[3, 4]) - 
      SP[3, 4]^2*SPT[3, 4]^2 - SP[2, 4]*SP[3, 5]*SPT[2, 3]*SPT[4, 5] - 
      SP[2, 4]*SP[4, 5]*SPT[2, 4]*SPT[4, 5] - SP[3, 4]*SP[4, 5]*SPT[3, 4]*
       SPT[4, 5]))/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
      SP[2, 4]*SPT[2, 4])*SPT[3, 4])) - 
  (SPT[4, 5]^2*(-(SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[2, 3]*
       SPT[3, 4]^2) - SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[4, 5]*SPT[2, 4]*
      SPT[3, 4]^2 - SP[1, 4]*SP[3, 4]^2*SP[4, 5]*SPT[3, 4]^3 - 
     SP[1, 4]*SP[2, 4]*SP[3, 5]^2*SPT[2, 3]*SPT[3, 4]*SPT[3, 5] - 
     2*SP[1, 4]*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5] + 
     SP[1, 3]*SP[2, 4]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]*SPT[3, 5] - 
     2*SP[1, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5] + 
     SP[1, 3]*SP[3, 4]*SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5] - 
     SP[1, 4]*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]*SPT[3, 5]^2 - 
     SP[1, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]^2 + 
     SP[1, 4]*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^2 - 
     SP[1, 3]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^2 + 
     SP[1, 5]*SP[3, 5]^2*SP[4, 5]*SPT[3, 5]^3 - SP[1, 4]*SP[2, 4]*SP[3, 5]*
      SP[4, 5]*SPT[2, 3]*SPT[3, 4]*SPT[4, 5] - SP[1, 4]*SP[2, 4]*SP[4, 5]^2*
      SPT[2, 4]*SPT[3, 4]*SPT[4, 5] - 2*SP[1, 4]*SP[3, 4]*SP[4, 5]^2*
      SPT[3, 4]^2*SPT[4, 5] - SP[1, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 3]*
      SPT[3, 5]*SPT[4, 5] - SP[1, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]*
      SPT[4, 5] - SP[1, 4]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5] + 2*SP[1, 5]*SP[3, 5]*SP[4, 5]^2*SPT[3, 5]^2*SPT[4, 5] - 
     SP[1, 4]*SP[4, 5]^3*SPT[3, 4]*SPT[4, 5]^2 + SP[1, 5]*SP[4, 5]^3*
      SPT[3, 5]*SPT[4, 5]^2))/(2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4]*SPT[3, 5]), 
 (32*SP[1, 2]^2*SP[1, 3]*SPT[1, 2])/(27*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]) + 
  (SP[1, 2]*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/
   (27*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]) - 
  (7*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/(27*SP[1, 4]^2*SP[1, 5]^2*
    SPT[1, 3]^2) - (13*SP[1, 2]^2*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])^2)/(27*SP[1, 4]^2*SP[1, 5]^3*
    SP[2, 4]*SPT[1, 3]^2) - (SP[1, 2]^2*SP[1, 3]*SP[4, 5]*SPT[1, 5])/
   (27*SP[1, 4]^2*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]) + 
  (2*SP[1, 2]^2*SP[3, 5]*SPT[1, 5]^2)/(9*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])) - 
  (2*SP[1, 2]*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (9*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]), 
 (20*SP[1, 2]^2*SP[1, 3]*SPT[1, 2])/(27*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]) - 
  (5*SP[1, 2]^2*SP[1, 3]*SP[4, 5]*SPT[1, 4])/(27*SP[1, 4]^2*SP[1, 5]^2*
    SP[2, 5]*SPT[1, 3]) - (2*SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[1, 5])/
   (9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])) + 
  (2*SP[1, 2]*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (9*SP[1, 4]^2*SP[1, 5]^2*SPT[1, 3]) - 
  (5*SP[1, 2]*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (27*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]) - 
  (7*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/(27*SP[1, 4]^2*SP[1, 5]^2*
    SPT[1, 3]^2) + (13*SP[1, 2]^2*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])^2)/(27*SP[1, 4]^3*SP[1, 5]^2*
    SP[2, 5]*SPT[1, 3]^2), (SP[2, 3]*SP[3, 4])/(SP[1, 4]*SP[4, 5]^2) + 
  (SP[1, 5]*SP[3, 4]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/
   (2*SP[1, 4]^2*SP[4, 5]^3*SPT[2, 4]) - 
  (SP[3, 5]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/
   (SP[1, 5]*SP[4, 5]^3*SPT[2, 4]) + 
  (9*SP[3, 4]*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (2*SP[1, 4]*SP[4, 5]^3*SPT[2, 4]) + (9*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]^2*SPT[2, 4]) - (SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[4, 5]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) - 
  (SP[3, 4]*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[4, 5]^3*SPT[2, 4]), 
 (13*SP[2, 3]*SP[3, 4])/(6*SP[1, 4]*SP[4, 5]^2) - 
  (SP[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])^2)/
   (2*SP[1, 4]*SP[4, 5]^3*SPT[3, 4]^2) - 
  (7*SP[3, 4]*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (6*SP[1, 4]*SP[4, 5]^3*SPT[2, 4]) + (17*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (6*SP[1, 4]*SP[4, 5]^2*SPT[2, 4]) + (2*SP[2, 5]*SP[3, 4]*SPT[4, 5])/
   (SP[1, 4]*SP[4, 5]^2*SPT[3, 4]) - (SP[2, 4]*SP[3, 5]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 4]) + 
  (SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[4, 5]^3*SPT[2, 4]*
    SPT[3, 4]) + (3*SP[3, 5]*SPT[4, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]), 
 (13*SP[2, 3]*SP[3, 5])/(6*SP[1, 5]*SP[4, 5]^2) + 
  (SP[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])^2)/
   (2*SP[1, 5]*SP[4, 5]^3*SPT[3, 5]^2) + 
  (7*SP[3, 4]*SP[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (6*SP[1, 5]*SP[4, 5]^3*SPT[2, 5]) - (17*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (6*SP[1, 5]*SP[4, 5]^2*SPT[2, 5]) - (2*SP[2, 4]*SP[3, 5]*SPT[4, 5])/
   (SP[1, 5]*SP[4, 5]^2*SPT[3, 5]) + (SP[2, 5]*SP[3, 4]*SPT[4, 5]^2)/
   (SP[1, 5]*SP[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SP[4, 5]^3*SPT[2, 5]*
    SPT[3, 5]) - (3*SP[3, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]), 
 (SP[2, 3]*SP[3, 5])/(SP[1, 5]*SP[4, 5]^2) + 
  (SP[3, 4]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (SP[1, 4]*SP[4, 5]^3*SPT[2, 5]) - 
  (SP[1, 4]*SP[3, 5]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (2*SP[1, 5]^2*SP[4, 5]^3*SPT[2, 5]) - 
  (9*SP[3, 4]*SP[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (2*SP[1, 5]*SP[4, 5]^3*SPT[2, 5]) - (9*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (2*SP[1, 5]*SP[4, 5]^2*SPT[2, 5]) + (SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (SP[1, 5]*SP[4, 5]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (SP[3, 4]*SP[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[4, 5]^3*SPT[2, 5]), 
 (-4*SP[2, 3]*SP[3, 4]*SPT[4, 5])/(3*SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (13*SP[2, 5]*SP[3, 4]^2*SPT[4, 5]^2)/(24*SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (8*SP[1, 3]*((SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[4, 5]*SPT[2, 4]*SPT[3, 5])/2 + 
     (SP[1, 3]*SP[2, 4]^2*SP[4, 5]*SPT[2, 4]*SPT[4, 5])/2 + 
     (SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/2 - 
     (SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 5]*SPT[4, 5])/2 - 
     (SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[3, 4]*SPT[4, 5])/2 + 
     (SP[1, 3]*SP[2, 4]*SP[3, 4]*SP[4, 5]*SPT[3, 4]*SPT[4, 5])/2 + 
     (SP[1, 3]*SP[2, 3]*SP[4, 5]^2*SPT[3, 5]*SPT[4, 5])/2 + 
     (SP[1, 3]*SP[2, 4]*SP[4, 5]^2*SPT[4, 5]^2)/2))/
   (3*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])), 
 (-277*SP[1, 2]*SP[2, 3]^2)/(36*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]) - 
  (SP[1, 2]*SP[2, 3]*SP[3, 4]*SP[3, 5]*SPT[2, 3]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]) - 
  (3*SP[2, 3]*(SP[1, 4]*SP[2, 4]*SP[3, 5]*SPT[2, 4] + 
     SP[1, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 5] - SP[1, 3]*SP[2, 5]*SP[4, 5]*
      SPT[2, 5])*SPT[4, 5])/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 4]*SPT[2, 5]) - (SP[1, 2]*SP[2, 3]*SPT[2, 3]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[3, 4]*SPT[3, 5]) + 
  (SP[1, 2]*SP[2, 3]^2*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 4]^2*SP[2, 5]*SPT[2, 4]) + 
  (SP[1, 2]*SP[2, 3]^2*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]^2*SPT[2, 5]), 
 (SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3]))/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]) - 
  (241*SP[2, 3]*SP[3, 4]*SPT[4, 5])/(36*SP[1, 4]*SP[2, 4]*SP[4, 5]*
    SPT[2, 4]) + (SP[2, 5]*SP[3, 4]*SPT[4, 5]^2)/
   (2*SP[1, 5]*SP[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 5]) - (SP[2, 3]^2*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[2, 4]^2*SP[4, 5]*SPT[2, 4]) - 
  (277*SP[1, 3]*SP[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (36*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 4]), 
 (16*SPT[1, 5]*SPT[2, 4])/(3*SP[4, 5]*SPT[2, 3]^2) - 
  (8*SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[2, 4])/(3*SP[1, 5]*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]) + 
  (SP[1, 2]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]) - (7*SP[2, 4]*SPT[2, 4]^2)/(12*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]^2) - (SP[1, 2]*SPT[1, 5]*SPT[2, 4]^2)/
   (SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]^2) + 
  (SP[2, 5]*SPT[2, 4]*SPT[2, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (SP[1, 2]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5])/
   (SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]^2) - 
  (29*SP[3, 4]*SPT[2, 4]*SPT[3, 4])/(6*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (SPT[2, 5]^2*SPT[3, 4])/(2*SP[1, 4]*SPT[2, 3]^3) + 
  (13*SP[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (6*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) - 
  (13*SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (6*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (8*SP[1, 3]*SP[3, 5]*SPT[1, 4]*SPT[3, 5])/(3*SP[1, 5]*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]) - 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*SPT[3, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]^2) - 
  (SP[1, 3]*SPT[1, 4]*SPT[4, 5])/(2*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[2, 3]) + (5*SPT[2, 4]*SPT[4, 5])/
   (3*SP[1, 5]*SPT[2, 3]^2) + 
  (SP[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (SP[1, 4]*SP[4, 5]^2*SPT[2, 3]), 
 (-11*SPT[1, 4]*SPT[2, 5])/(3*SP[4, 5]*SPT[2, 3]^2) + 
  (SP[1, 2]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 3]) - (7*SP[1, 3]*SP[2, 5]*SPT[1, 5]*SPT[2, 5])/
   (6*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 3]) - (3*SP[2, 4]*SPT[2, 4]*SPT[2, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + (31*SP[2, 5]*SPT[2, 5]^2)/
   (12*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (7*SP[1, 3]*SP[3, 4]*SPT[1, 5]*SPT[3, 4])/(6*SP[1, 4]*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]) + 
  (SP[1, 3]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/
   (SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]^2) - 
  (3*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (SP[3, 5]*SPT[2, 5]*SPT[3, 4])/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (SP[1, 3]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4])/
   (SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]^2) + 
  (SPT[2, 5]^2*SPT[3, 4])/(2*SP[1, 4]*SPT[2, 3]^3) + 
  (14*SP[3, 5]*SPT[2, 5]*SPT[3, 5])/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (13*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (6*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) + (SP[1, 3]*SPT[1, 5]*SPT[4, 5])/
   (2*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]) + 
  (SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) - 
  (5*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2), 
 (3*SP[1, 2]*SP[2, 3]*SPT[1, 4])/(4*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]) - 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 4])/
   (4*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]^2) + (SP[1, 2]^2*SPT[1, 4]*SPT[2, 4])/
   (2*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[3, 4]) - 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (2*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]*SPT[2, 5]) - 
  (SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 3]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]^2) - 
  (3*SP[2, 3]*SPT[4, 5])/(4*SP[1, 4]*SP[4, 5]*SPT[3, 4]) - 
  (SP[1, 2]*SPT[1, 4]*SPT[4, 5])/(4*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[3, 4]) - 
  (SP[1, 2]*SP[3, 5]*SPT[1, 4]*SPT[2, 3]*SPT[4, 5])/
   (2*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]) + 
  (SP[1, 2]*SP[3, 5]*SPT[2, 4]*SPT[4, 5])/(2*SP[1, 5]^2*SP[4, 5]*SPT[2, 5]*
    SPT[3, 4]), (-169*SP[1, 2]*SP[2, 3]^2)/(108*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[2, 5]) - (3*SPT[4, 5]*(SP[2, 5]*SP[3, 5]*SPT[1, 3]*SPT[2, 5] + 
     SP[2, 5]*SP[4, 5]*SPT[1, 4]*SPT[2, 5] + SP[3, 5]^2*SPT[1, 3]*SPT[3, 5] + 
     SP[3, 5]*SP[4, 5]*SPT[1, 4]*SPT[3, 5] + SP[4, 5]^2*SPT[1, 4]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (3*SPT[4, 5]^2*(-(SP[2, 4]^2*SP[3, 5]^2*SPT[2, 3]^2) - 
     2*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 5] - 
     2*SP[2, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5] - 
     SP[2, 5]^2*SP[4, 5]^2*SPT[2, 5]^2 - 2*SP[2, 4]*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 3]*SPT[3, 5] - 2*SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 5] + SP[2, 3]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 5] - 
     2*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5] - 
     SP[3, 4]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5] - 
     SP[3, 5]^2*SP[4, 5]^2*SPT[3, 5]^2 - SP[2, 4]*SP[4, 5]^3*SPT[2, 4]*
      SPT[4, 5] - 2*SP[2, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[4, 5] - 
     SP[3, 5]*SP[4, 5]^3*SPT[3, 5]*SPT[4, 5] - SP[4, 5]^4*SPT[4, 5]^2))/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])), (241*SP[2, 3]*SPT[1, 5]*SPT[4, 5])/
   (36*SP[1, 4]*SP[2, 4]*SPT[1, 4]*SPT[2, 3]) - 
  (223*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    SPT[2, 3]) + ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])^2*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]^2*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[1, 4]*SPT[2, 3]) - 
  (241*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(36*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[4, 5]*SPT[1, 3]*SPT[1, 4]*SPT[2, 3]) + 
  (SP[2, 3]^2*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[2, 4]^2*SP[4, 5]*SPT[2, 4]) + 
  (SP[1, 3]*SP[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 4]) + 
  (SP[1, 2]*SPT[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 5]), 
 -1/2*(SP[2, 3]*SP[3, 5])/(SP[1, 5]*SP[4, 5]^2) + 
  (31*SP[1, 2]*SP[2, 3]*SPT[1, 5])/(9*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]) - 
  (71*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 4])/
   (18*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4])/
   (SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[1, 3]*SP[3, 4]*SPT[1, 5])/(SP[1, 4]*SP[4, 5]^2*SPT[2, 5]) + 
  (SP[2, 3]*SP[3, 5]*SPT[1, 5])/(SP[2, 5]*SP[4, 5]^2*SPT[2, 5]) + 
  (31*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (19*SP[1, 2]*SP[3, 5]^2*SPT[1, 5])/(6*SP[1, 5]*SP[4, 5]^2*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (SP[1, 2]*SP[2, 4]*SPT[1, 2]*SPT[1, 5])/(2*SP[1, 4]*SP[4, 5]^2*SPT[1, 3]*
    SPT[3, 5]) + (40*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[3, 5])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (SP[3, 5]*SPT[4, 5])/(SP[1, 5]*SP[4, 5]*SPT[2, 3]) + 
  (SP[3, 4]*SPT[2, 4]*SPT[4, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 5]), 
 (-11*SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3]))/
   (3*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]) + 
  (31*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 4])/(9*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SP[4, 5]*SPT[1, 3]) + (71*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[1, 5])/(18*SP[1, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (40*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (SP[2, 3]*SP[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/
   (SP[1, 4]*SP[2, 4]*SP[4, 5]^2*SPT[2, 4]) - 
  (SP[1, 2]*SP[2, 5]*SPT[1, 2]*SPT[1, 4])/(2*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*
    SPT[3, 4]) + (8*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[3, 4])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (64*SP[3, 4]*SPT[4, 5])/(9*SP[1, 4]*SP[4, 5]*SPT[2, 3]) - 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]) + (SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[4, 5]^2*SPT[2, 4]) - 
  (19*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[4, 5])/(6*SP[1, 4]*SP[4, 5]^2*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) - 
  (SP[3, 5]*SPT[2, 5]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]), 
 (-5*SP[2, 4]*SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4]))/
   (12*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (13*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/(6*SP[1, 4]*SP[2, 4]*
    SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]) - 
  (7*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[2, 5])/
   (4*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (19*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/
   (6*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]) + 
  ((SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/(SP[1, 4]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2*SPT[2, 4]) - 
  (17*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 4])/
   (6*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 4])/
   (2*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (SP[2, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4])/(SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]^2) + ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    SPT[3, 4])/(2*SP[1, 4]*SP[2, 5]*SPT[2, 3]^3) + 
  (8*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*SPT[3, 4])/
   (3*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]) + 
  (SP[3, 5]*SPT[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (2*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]) - 
  (3*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4]))/(4*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (4*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 5])/
   (3*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2*SPT[3, 4]) + 
  (SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (17*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[4, 5])/
   (6*SP[1, 4]*SP[2, 5]*SPT[2, 3]^2) + 
  (19*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(6*SP[1, 4]*SP[2, 5]*
    SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]) + 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]^2*SPT[2, 5]) - ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[2, 5]^2*
    SP[4, 5]*SPT[2, 3]^2*SPT[2, 5]) - 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2), 
 (3*SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/
   (2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (SP[2, 5]*SPT[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/
   (12*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(SP[1, 5]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]^2*SPT[2, 5]) - ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5]))/(SP[1, 5]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*
    SPT[2, 5]) + (SP[3, 5]*SPT[2, 5]*SPT[3, 4])/
   (SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (13*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (4*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (13*SP[3, 4]*SPT[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (6*SP[1, 4]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]) + 
  (13*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(6*SP[1, 4]*SP[2, 4]*
    SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]) - 
  (SPT[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[3, 5]) - 
  (SP[3, 4]*SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 5])/
   (2*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 5]) + 
  (2*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 5])/
   (3*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (SP[3, 4]*SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 5])/
   (2*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 5]) - 
  (SPT[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 5])/
   (2*SP[1, 4]*SP[2, 4]*SPT[2, 3]^3) - 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5]))/(2*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5]))/(4*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (6*SP[1, 5]*SP[2, 4]*SPT[2, 3]^2) - 
  (3*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(4*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (SPT[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2*SPT[2, 4]) + ((SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])^2*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]*SP[2, 4]^2*
    SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]) + 
  (SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SP[2, 4]*SP[4, 5]^2*
    SPT[2, 3]*SPT[2, 5]), 
 -1/2*(SP[1, 2]*SP[2, 4]*SPT[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
      SP[2, 5]*SPT[2, 5]))/(SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*
     SPT[3, 5]^2) + (SP[1, 2]*SP[2, 4]*SPT[1, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4])/(2*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[3, 5]^2) + 
  (SP[1, 2]*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[3, 5]) + 
  (13*SP[1, 2]*SP[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[3, 5]) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(SP[1, 4]*SP[1, 5]*SP[4, 5]^2*
    SPT[1, 3]*SPT[3, 5]) - 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(2*SP[1, 5]^2*SP[4, 5]^2*
    SPT[1, 3]*SPT[3, 5]) - (SP[1, 2]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (2*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 5]) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(2*SP[1, 4]*SP[2, 5]*
    SP[4, 5]^2*SPT[2, 3]*SPT[3, 5]) + 
  (3*SP[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])^2)/
   (4*SP[1, 5]*SP[2, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]) + 
  (55*SP[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(9*SP[1, 5]^2*SP[4, 5]^2*
    SPT[2, 5]*SPT[3, 5]) - 
  (23*SP[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(4*SP[1, 5]*SP[2, 5]*
    SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]) + (80*SP[2, 4]*SP[3, 5]*SPT[4, 5])/
   (9*SP[1, 5]*SP[4, 5]^2*SPT[3, 5]) - 
  (SP[2, 4]*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (SP[1, 4]*SP[4, 5]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 5]) - (11*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5])/(18*SP[1, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]) - 
  (SP[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]^2*SP[4, 5]^2*
    SPT[2, 5]*SPT[3, 5]) - 
  (27*SP[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 5]*SP[2, 5]*
    SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]) - 
  (5*SP[1, 2]*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]) + 
  (13*SP[3, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]), 
 -1/2*(SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
      SP[2, 4]*SPT[2, 4]))/(SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*
     SPT[3, 4]^2) + (SP[1, 2]*SP[2, 5]*SP[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4]))/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]^2*
    SPT[3, 4]) - (6*SP[1, 2]*SP[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4]))/(SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[3, 4]) - 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/(2*SP[1, 4]^2*SP[4, 5]^2*
    SPT[1, 3]*SPT[3, 4]) + 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/(SP[1, 4]*SP[1, 5]*SP[4, 5]^2*
    SPT[1, 3]*SPT[3, 4]) + (SP[1, 2]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/
   (2*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]) + 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/(2*SP[1, 5]*SP[2, 4]*
    SP[4, 5]^2*SPT[2, 3]*SPT[3, 4]) + 
  (3*SP[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])^2)/
   (4*SP[1, 4]*SP[2, 4]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]) + 
  (55*SP[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(9*SP[1, 4]^2*SP[4, 5]^2*
    SPT[2, 4]*SPT[3, 4]) - 
  (23*SP[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(4*SP[1, 4]*SP[2, 4]*
    SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]) - 
  (SP[1, 2]*SP[2, 5]*SPT[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 5])/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 3]*
    SPT[3, 4]^2) - (80*SP[2, 5]*SP[3, 4]*SPT[4, 5])/
   (9*SP[1, 4]*SP[4, 5]^2*SPT[3, 4]) + 
  (SP[2, 5]*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[4, 5])/
   (SP[1, 5]*SP[4, 5]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 4]) + (11*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[4, 5])/(18*SP[1, 4]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]) - 
  (SP[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]^2*SP[4, 5]^2*
    SPT[2, 4]*SPT[3, 4]) - 
  (27*SP[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[2, 4]*
    SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]) - 
  (5*SP[1, 2]*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]) - 
  (13*SP[3, 5]*SPT[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]), 
 (3*SP[3, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]) - 
  (SP[2, 4]*SP[3, 5]*SPT[4, 5])/(SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]) - 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (2*SP[1, 4]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[2, 4]^2*SPT[1, 5]*SPT[3, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[3, 5]^2) - (SP[2, 4]^2*SPT[2, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[2, 4]*SPT[2, 5]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (SP[2, 5]*SPT[2, 5]*SPT[4, 5])/(SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[2, 4]*SP[3, 4]*SPT[3, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 5]) + SPT[4, 5]^2/(SP[1, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[2, 4]*SPT[4, 5]^2)/(SP[1, 4]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (SP[2, 4]*SP[3, 4]*SPT[4, 5]^2)/(SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 5]) - 
  (2*SP[2, 5]*SP[3, 4]*SPT[4, 5]^2)/(SP[1, 5]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]), 
 (-13*SP[1, 2]*SP[1, 3]*SP[3, 4])/(3*SP[1, 4]^2*SP[1, 5]*SP[4, 5]) - 
  (SP[1, 2]^2*SP[1, 3]*SP[3, 4]*SPT[1, 4])/(2*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])) + 
  (13*SP[1, 3]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/
   (12*SP[1, 4]^2*SP[2, 5]*SP[4, 5]*SPT[2, 3]) - 
  (259*SP[1, 2]*SP[1, 3]*SP[2, 4]*SPT[2, 5])/(36*SP[1, 4]^3*SP[2, 5]*
    SPT[2, 3]) + (79*SP[1, 2]*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 5]*SPT[2, 5]))/(9*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[2, 3]) + 
  (SP[1, 2]*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[2, 4])/
   (2*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (SP[1, 2]*SP[1, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*
    SPT[3, 4])/(2*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (40*SP[1, 2]^2*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (9*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[3, 5]) - 
  (SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[4, 5])/(2*SP[1, 4]^2*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (89*SP[1, 2]^2*SP[3, 4]*SPT[4, 5])/(18*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*
    SPT[3, 5]) + (SP[2, 5]*SP[3, 4]^2*SPT[4, 5]^2)/
   (SP[1, 4]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2), 
 (SP[3, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]) - 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (2*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (SP[2, 4]*SPT[2, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[3, 4]) + 
  (SP[2, 5]*SPT[2, 5]*SPT[4, 5])/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[3, 4]) - 
  (3*SP[2, 5]^2*SPT[2, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 4]) + (SP[2, 5]^2*SPT[1, 4]*SPT[3, 5]*SPT[4, 5])/
   (2*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]^2) + 
  (SP[3, 5]*SPT[3, 5]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[3, 4]) - 
  (SP[2, 5]*SP[3, 5]*SPT[3, 5]*SPT[4, 5])/(SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 4]) - 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) + 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) - 
  (SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  SPT[4, 5]^2/(SP[1, 4]*SPT[2, 3]*SPT[3, 4]) - 
  (SP[2, 5]*SPT[4, 5]^2)/(SP[1, 5]*SP[2, 4]*SPT[2, 3]*SPT[3, 4]) + 
  (2*SP[2, 4]*SP[3, 5]*SPT[4, 5]^2)/(SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 4]) - 
  (SP[2, 5]*SP[3, 5]*SPT[4, 5]^2)/(SP[1, 5]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]), 
 (35*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3]))/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]) + (SP[1, 2]*SP[3, 4]^2*SPT[1, 4])/
   (SP[1, 4]*SP[2, 4]*SP[4, 5]^2*SPT[2, 4]) - 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4])/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (31*SP[1, 2]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4]))/
   (9*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (40*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[1, 2]*SP[3, 5]^2*SPT[1, 5])/(2*SP[1, 5]*SP[4, 5]^2*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (8*SPT[1, 4]*(SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3]))/
   (3*SP[4, 5]^2*SPT[2, 3]*SPT[3, 4]) + 
  (71*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4])/
   (18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[1, 2]*SPT[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]) + 
  (71*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 5])/
   (18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (137*SP[3, 4]*SPT[4, 5])/(18*SP[1, 4]*SP[4, 5]*SPT[2, 3]) + 
  (11*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    SPT[2, 4]) + (19*SP[3, 5]*SPT[1, 4]*SPT[4, 5]^2)/
   (6*SP[4, 5]*SPT[2, 4]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]) + (119*SP[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]) - 
  (119*SP[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]), 
 (29*SP[1, 2]*SP[1, 3]*SP[3, 5])/(6*SP[1, 4]*SP[1, 5]^2*SP[4, 5]) - 
  (SP[1, 2]^2*SP[1, 3]*SP[3, 5]*SPT[1, 5])/(2*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])) - 
  (13*SP[1, 3]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/
   (12*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*SPT[2, 3]) - 
  (259*SP[1, 2]*SP[1, 3]*SP[2, 5]*SPT[2, 4])/(36*SP[1, 5]^3*SP[2, 4]*
    SPT[2, 3]) + (79*SP[1, 2]*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 4]*SPT[2, 4]))/(9*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[2, 3]) - 
  (40*SP[1, 2]^2*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/
   (9*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*SPT[3, 4]) - 
  (SP[1, 2]*SP[1, 3]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[3, 5])/
   (2*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (89*SP[1, 2]^2*SP[3, 5]*SPT[4, 5])/
   (18*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[3, 4]) - 
  (SP[1, 3]*SP[2, 4]*SP[3, 5]*SPT[4, 5])/(2*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 4]*SP[3, 5]^2*SPT[4, 5]^2)/(SP[1, 5]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2), 
 (71039*SP[1, 2]*SP[2, 3]^2)/(2592*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]) + 
  (277*SP[3, 4]*SPT[4, 5])/(72*SP[1, 4]*SP[4, 5]*SPT[2, 3]) + 
  (259*SP[3, 5]*SPT[4, 5])/(36*SP[1, 5]*SP[4, 5]*SPT[2, 3]) + 
  (2209*SPT[4, 5]*((-8*SP[2, 4]^2*SP[3, 5]*SPT[2, 3]*SPT[2, 4])/9 - 
     (2*SP[2, 4]^2*SP[4, 5]*SPT[2, 4]^2)/3 - 
     (SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5])/3 - 
     (SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[2, 3]*SPT[3, 4])/3 - 
     (SP[2, 4]*SP[3, 4]*SP[4, 5]*SPT[2, 4]*SPT[3, 4])/3 - 
     (5*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 5])/9 - 
     (5*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[4, 5])/9 - 
     (2*SP[2, 4]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5])/3 - 
     (2*SP[3, 5]*SP[4, 5]^2*SPT[3, 5]*SPT[4, 5])/9))/
   (72*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (367*SPT[4, 5]*((-11*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SPT[2, 3]*SPT[2, 4]*
       SPT[2, 5])/9 - (5*SP[2, 4]^2*SP[2, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5])/
      3 - (4*SP[2, 4]*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2)/3 - 
     (SP[2, 4]^2*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[3, 5])/3 - 
     (2*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[3, 5])/3 + 
     (SP[2, 3]*SP[2, 4]*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5])/3 - 
     (11*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5])/
      9 - (SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5])/
      3 - (SP[2, 4]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 5]^2)/3 + 
     (4*SP[2, 4]^2*SP[3, 5]^2*SPT[2, 3]^2*SPT[4, 5])/3 - 
     (5*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*SPT[4, 5])/9 - 
     (4*SP[2, 4]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[4, 5])/3 + 
     (13*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 5]*SPT[4, 5])/
      9 - (5*SP[2, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/3 + 
     (7*SP[2, 4]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*SPT[3, 5]*SPT[4, 5])/3 + 
     (10*SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/9 - 
     SP[2, 3]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]*SPT[4, 5] + 
     (13*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/9 + 
     SP[3, 4]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]*SPT[4, 5] + 
     SP[3, 5]^2*SP[4, 5]^2*SPT[3, 5]^2*SPT[4, 5] - 
     (5*SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[4, 5]^2)/9 - 
     (4*SP[2, 4]*SP[4, 5]^3*SPT[2, 4]*SPT[4, 5]^2)/3 + 
     (4*SP[3, 5]*SP[4, 5]^3*SPT[3, 5]*SPT[4, 5]^2)/9))/
   (72*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (2*SP[2, 3]*SP[2, 4]^4*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^4*SPT[2, 5]*
     SPT[3, 5] + 4*SP[2, 3]*SP[2, 4]^3*SP[2, 5]^3*SP[4, 5]*SPT[2, 4]^3*
     SPT[2, 5]^2*SPT[3, 5] + 2*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^4*SP[4, 5]*
     SPT[2, 4]^2*SPT[2, 5]^3*SPT[3, 5] - SP[2, 3]*SP[2, 4]^5*SP[3, 5]*
     SP[4, 5]*SPT[2, 4]^4*SPT[3, 4]*SPT[3, 5] + SP[2, 3]^2*SP[2, 4]^4*
     SP[4, 5]^2*SPT[2, 4]^4*SPT[3, 4]*SPT[3, 5] - 
    SP[2, 3]*SP[2, 4]^4*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[3, 4]^2*
     SPT[3, 5] + SP[2, 3]^2*SP[2, 4]^3*SP[3, 4]*SP[4, 5]^2*SPT[2, 4]^3*
     SPT[3, 4]^2*SPT[3, 5] - SP[2, 3]*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*SP[4, 5]*
     SPT[2, 4]^4*SPT[3, 5]^2 + SP[2, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[4, 5]^2*
     SPT[2, 4]^4*SPT[3, 5]^2 - SP[2, 3]*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*
     SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]^2*SPT[3, 5]^2 - 
    SP[2, 3]*SP[2, 4]*SP[2, 5]^4*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^3*
     SPT[3, 5]^2 - 3*SP[2, 3]*SP[2, 4]^4*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^3*
     SPT[3, 4]*SPT[3, 5]^2 + 4*SP[2, 3]^2*SP[2, 4]^3*SP[3, 5]*SP[4, 5]^2*
     SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]^2 - SP[2, 3]^3*SP[2, 4]^2*SP[4, 5]^3*
     SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]^2 - SP[2, 3]*SP[2, 4]^3*SP[3, 4]*
     SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*SPT[3, 4]^2*SPT[3, 5]^2 + 
    SP[2, 3]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*
     SPT[3, 4]^2*SPT[3, 5]^2 - 4*SP[2, 3]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*
     SP[4, 5]*SPT[2, 4]^3*SPT[3, 5]^3 + 4*SP[2, 3]^2*SP[2, 4]^2*SP[2, 5]*
     SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^3*SPT[3, 5]^3 - 
    3*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*
     SPT[2, 5]*SPT[3, 5]^3 + 2*SP[2, 3]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*
     SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^3 - 
    SP[2, 3]*SP[2, 4]*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*
     SPT[3, 5]^3 - 2*SP[2, 3]*SP[2, 4]^3*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]^2*
     SPT[3, 4]*SPT[3, 5]^3 + 3*SP[2, 3]^2*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^2*
     SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]^3 - SP[2, 3]^3*SP[2, 4]*SP[3, 5]*
     SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]^3 - 
    SP[2, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]^2*
     SPT[3, 5]^4 + SP[2, 3]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*
     SPT[2, 4]^2*SPT[3, 5]^4 + (65*SP[2, 4]^5*SP[2, 5]^2*SP[3, 5]*SPT[2, 3]*
      SPT[2, 4]^3*SPT[2, 5]*SPT[4, 5])/9 + 
    (5*SP[2, 4]^5*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^4*SPT[2, 5]*SPT[4, 5])/3 + 
    (130*SP[2, 4]^4*SP[2, 5]^3*SP[3, 5]*SPT[2, 3]*SPT[2, 4]^2*SPT[2, 5]^2*
      SPT[4, 5])/9 + (5*SP[2, 4]^4*SP[2, 5]^3*SP[4, 5]*SPT[2, 4]^3*
      SPT[2, 5]^2*SPT[4, 5])/3 + (65*SP[2, 4]^3*SP[2, 5]^4*SP[3, 5]*SPT[2, 3]*
      SPT[2, 4]*SPT[2, 5]^3*SPT[4, 5])/9 - 
    (5*SP[2, 4]^3*SP[2, 5]^4*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]^3*SPT[4, 5])/3 - 
    (5*SP[2, 4]^2*SP[2, 5]^5*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^4*SPT[4, 5])/3 - 
    SP[2, 4]^6*SP[3, 5]*SP[4, 5]*SPT[2, 4]^4*SPT[3, 4]*SPT[4, 5] + 
    SP[2, 3]*SP[2, 4]^5*SP[4, 5]^2*SPT[2, 4]^4*SPT[3, 4]*SPT[4, 5] - 
    2*SP[2, 4]^5*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[3, 4]^2*
     SPT[4, 5] + SP[2, 3]*SP[2, 4]^4*SP[3, 4]*SP[4, 5]^2*SPT[2, 4]^3*
     SPT[3, 4]^2*SPT[4, 5] - SP[2, 4]^4*SP[3, 4]^2*SP[3, 5]*SP[4, 5]*
     SPT[2, 4]^2*SPT[3, 4]^3*SPT[4, 5] + 
    (95*SP[2, 4]^5*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]^3*SPT[3, 5]*
      SPT[4, 5])/9 + (113*SP[2, 4]^5*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^4*
      SPT[3, 5]*SPT[4, 5])/9 + (190*SP[2, 4]^4*SP[2, 5]^2*SP[3, 5]^2*
      SPT[2, 3]*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/9 + 
    (104*SP[2, 4]^4*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5])/3 + (16*SP[2, 3]*SP[2, 4]^3*SP[2, 5]^2*SP[4, 5]^2*
      SPT[2, 4]^3*SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/3 + 
    (95*SP[2, 4]^3*SP[2, 5]^3*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]^2*
      SPT[3, 5]*SPT[4, 5])/9 + (80*SP[2, 4]^3*SP[2, 5]^3*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]^2*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5])/3 + 
    (25*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^3*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]^2*
      SPT[3, 5]*SPT[4, 5])/3 + (50*SP[2, 4]^2*SP[2, 5]^4*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]*SPT[2, 5]^3*SPT[3, 5]*SPT[4, 5])/9 + 
    2*SP[2, 3]*SP[2, 4]*SP[2, 5]^4*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^3*SPT[3, 5]*
     SPT[4, 5] + (10*SP[2, 4]^5*SP[3, 5]^3*SPT[2, 3]*SPT[2, 4]^2*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5])/3 + (113*SP[2, 4]^5*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]*SPT[4, 5])/9 - 
    (104*SP[2, 3]*SP[2, 4]^4*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^3*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5])/9 + (7*SP[2, 3]^2*SP[2, 4]^3*SP[4, 5]^3*
      SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]*SPT[4, 5])/3 + 
    (2*SP[2, 4]^4*SP[3, 4]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*SPT[3, 4]^2*
      SPT[3, 5]*SPT[4, 5])/3 - (SP[2, 3]*SP[2, 4]^3*SP[3, 4]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5])/3 + 
    SP[2, 3]^2*SP[2, 4]^2*SP[3, 4]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]^2*
     SPT[3, 5]*SPT[4, 5] - SP[2, 4]^3*SP[3, 4]^2*SP[3, 5]^2*SP[4, 5]*
     SPT[2, 4]*SPT[3, 4]^3*SPT[3, 5]*SPT[4, 5] + 
    (125*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^3*SPT[2, 3]*SPT[2, 4]^2*SPT[3, 5]^2*
      SPT[4, 5])/9 + (428*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^3*
      SPT[3, 5]^2*SPT[4, 5])/9 - (208*SP[2, 3]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^3*SPT[3, 5]^2*SPT[4, 5])/9 + 
    (10*SP[2, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[4, 5]^3*SPT[2, 4]^3*SPT[3, 5]^2*
      SPT[4, 5])/3 + (10*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^3*SPT[2, 3]*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5])/3 + 
    (344*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5])/9 - (47*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5])/9 + 
    (77*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*
      SPT[3, 5]^2*SPT[4, 5])/9 - 2*SP[2, 3]*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*
     SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] - 
    SP[2, 3]*SP[2, 5]^4*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]^3*SPT[3, 5]^2*
     SPT[4, 5] + (10*SP[2, 4]^4*SP[3, 5]^4*SPT[2, 3]*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5])/3 + (188*SP[2, 4]^4*SP[3, 5]^3*SP[4, 5]*
      SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5])/9 - 
    (179*SP[2, 3]*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5])/9 + (20*SP[2, 3]^2*SP[2, 4]^2*SP[3, 5]*
      SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5])/3 - 
    SP[2, 3]^3*SP[2, 4]*SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]^2*
     SPT[4, 5] + (11*SP[2, 4]^3*SP[3, 4]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5])/3 - 
    (7*SP[2, 3]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5])/3 + SP[2, 3]^2*SP[2, 4]*SP[3, 4]*
     SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5] + 
    (181*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]^3*
      SPT[4, 5])/9 - (80*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[3, 5]^3*SPT[4, 5])/9 + 5*SP[2, 3]^2*SP[2, 4]*SP[2, 5]*
     SP[3, 5]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 5]^3*SPT[4, 5] + 
    (SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]^3*SPT[4, 5])/3 - 2*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*
     SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5] + 
    2*SP[2, 3]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*
     SPT[3, 5]^3*SPT[4, 5] - SP[2, 3]*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]^2*
     SPT[2, 5]^2*SPT[3, 5]^3*SPT[4, 5] + 
    (11*SP[2, 4]^3*SP[3, 5]^4*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^3*
      SPT[4, 5])/3 - (4*SP[2, 3]*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5])/3 + 2*SP[2, 3]^2*SP[2, 4]*SP[3, 5]^2*
     SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] - 
    SP[2, 3]^3*SP[3, 5]*SP[4, 5]^4*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^3*
     SPT[4, 5] - SP[2, 4]^2*SP[2, 5]*SP[3, 5]^4*SP[4, 5]*SPT[2, 4]*
     SPT[3, 5]^4*SPT[4, 5] + SP[2, 3]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^3*
     SPT[2, 4]*SPT[3, 5]^4*SPT[4, 5] - (50*SP[2, 4]^5*SP[2, 5]*SP[3, 5]^2*
      SPT[2, 3]^2*SPT[2, 4]^2*SPT[4, 5]^2)/9 - 
    (19*SP[2, 4]^5*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]^3*
      SPT[4, 5]^2)/3 - (4*SP[2, 4]^5*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^4*
      SPT[4, 5]^2)/3 - (35*SP[2, 4]^4*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 3]^2*
      SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2)/9 + 
    (38*SP[2, 4]^4*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]^2*
      SPT[2, 5]*SPT[4, 5]^2)/3 + 3*SP[2, 4]^4*SP[2, 5]^2*SP[4, 5]^2*
     SPT[2, 4]^3*SPT[2, 5]*SPT[4, 5]^2 + 
    (5*SP[2, 4]^3*SP[2, 5]^3*SP[3, 5]^2*SPT[2, 3]^2*SPT[2, 5]^2*SPT[4, 5]^2)/
     3 + (275*SP[2, 4]^3*SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*
      SPT[2, 5]^2*SPT[4, 5]^2)/9 + (13*SP[2, 4]^3*SP[2, 5]^3*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[2, 5]^2*SPT[4, 5]^2)/3 + 
    (95*SP[2, 4]^2*SP[2, 5]^4*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 5]^3*
      SPT[4, 5]^2)/9 + (5*SP[2, 4]^5*SP[3, 5]^3*SPT[2, 3]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^2)/3 - 2*SP[2, 4]^5*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*
     SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5]^2 - 7*SP[2, 4]^5*SP[3, 5]*SP[4, 5]^2*
     SPT[2, 4]^3*SPT[3, 4]*SPT[4, 5]^2 + 
    (10*SP[2, 3]*SP[2, 4]^4*SP[4, 5]^3*SPT[2, 4]^3*SPT[3, 4]*SPT[4, 5]^2)/3 + 
    (8*SP[2, 4]^4*SP[3, 4]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*
      SPT[3, 4]^2*SPT[4, 5]^2)/3 - (20*SP[2, 4]^4*SP[3, 4]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]^2*SPT[4, 5]^2)/3 + 
    SP[2, 3]*SP[2, 4]^3*SP[3, 4]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]^2*
     SPT[4, 5]^2 - SP[2, 4]^3*SP[3, 4]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
     SPT[3, 4]^3*SPT[4, 5]^2 - (65*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^3*SPT[2, 3]^2*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2)/9 - 
    (119*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*SPT[2, 4]^2*
      SPT[3, 5]*SPT[4, 5]^2)/9 + (139*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5]^2)/9 - SP[2, 3]*SP[2, 4]^3*SP[2, 5]*
     SP[4, 5]^3*SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5]^2 + 
    (5*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^3*SPT[2, 3]^2*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^2)/3 + (242*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 3]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2)/9 + 
    (206*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5]^2)/3 + (155*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 3]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2)/9 + 
    (502*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^2*
      SPT[3, 5]*SPT[4, 5]^2)/9 + SP[2, 3]*SP[2, 4]*SP[2, 5]^3*SP[4, 5]^3*
     SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 + 
    (95*SP[2, 4]*SP[2, 5]^4*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]^3*SPT[3, 5]*
      SPT[4, 5]^2)/9 + (5*SP[2, 4]^4*SP[3, 5]^4*SPT[2, 3]^2*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5]^2)/3 + (17*SP[2, 4]^4*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*
      SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2)/3 + 
    (41*SP[2, 4]^4*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^2)/9 - (50*SP[2, 3]*SP[2, 4]^3*SP[3, 5]*SP[4, 5]^3*
      SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2)/9 + 
    3*SP[2, 3]^2*SP[2, 4]^2*SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]*
     SPT[4, 5]^2 + (5*SP[2, 4]^3*SP[3, 4]*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2)/3 + 
    (SP[2, 4]^3*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]^2*
      SPT[3, 5]*SPT[4, 5]^2)/3 - SP[2, 3]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*
     SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2 - 
    SP[2, 4]^2*SP[3, 4]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^3*SPT[3, 5]*
     SPT[4, 5]^2 + (79*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*
      SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^2)/9 + 
    (649*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]^2*
      SPT[4, 5]^2)/9 - (121*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*
      SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5]^2)/3 + 4*SP[2, 3]^2*SP[2, 4]*SP[2, 5]*
     SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5]^2 + 
    (20*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5]^2)/3 + (593*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^2)/9 - 
    (122*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5]^2)/9 + (122*SP[2, 4]*SP[2, 5]^3*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5]^2)/9 - 
    SP[2, 3]*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^3*SPT[2, 5]^2*SPT[3, 5]^2*
     SPT[4, 5]^2 + (25*SP[2, 4]^3*SP[3, 5]^4*SP[4, 5]*SPT[2, 3]*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^2)/3 + (341*SP[2, 4]^3*SP[3, 5]^3*SP[4, 5]^2*
      SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2)/9 - 
    (284*SP[2, 3]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^2)/9 + 6*SP[2, 3]^2*SP[2, 4]*SP[3, 5]*SP[4, 5]^4*
     SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + 
    (26*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]^2*
      SPT[4, 5]^2)/3 - 3*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^3*
     SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5]^2 + 
    (287*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^3*
      SPT[4, 5]^2)/9 - (95*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^3*
      SPT[2, 4]*SPT[3, 5]^3*SPT[4, 5]^2)/9 + SP[2, 3]^2*SP[2, 5]*SP[3, 5]*
     SP[4, 5]^4*SPT[2, 4]*SPT[3, 5]^3*SPT[4, 5]^2 + 
    2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]^3*
     SPT[4, 5]^2 + SP[2, 3]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 5]*
     SPT[3, 5]^3*SPT[4, 5]^2 + (26*SP[2, 4]^2*SP[3, 5]^4*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5]^3*SPT[4, 5]^2)/3 - SP[2, 3]*SP[2, 4]*SP[3, 5]^3*SP[4, 5]^3*
     SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5]^2 - SP[2, 3]^2*SP[3, 5]^2*SP[4, 5]^4*
     SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5]^2 - SP[2, 4]*SP[2, 5]*SP[3, 5]^4*
     SP[4, 5]^2*SPT[3, 5]^4*SPT[4, 5]^2 + SP[2, 3]*SP[2, 5]*SP[3, 5]^3*
     SP[4, 5]^3*SPT[3, 5]^4*SPT[4, 5]^2 - 
    (5*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^3*SPT[2, 3]^3*SPT[4, 5]^3)/3 - 
    (109*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]*
      SPT[4, 5]^3)/9 - (41*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 3]*
      SPT[2, 4]^2*SPT[4, 5]^3)/3 - (13*SP[2, 4]^4*SP[2, 5]*SP[4, 5]^3*
      SPT[2, 4]^3*SPT[4, 5]^3)/3 - (80*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 3]^2*SPT[2, 5]*SPT[4, 5]^3)/9 - 
    SP[2, 4]^3*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5]^3 + 
    (100*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[2, 5]^2*
      SPT[4, 5]^3)/9 + SP[2, 4]^2*SP[2, 5]^3*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]^2*
     SPT[4, 5]^3 - (16*SP[2, 4]^4*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^3)/3 - (44*SP[2, 4]^4*SP[3, 5]*SP[4, 5]^3*
      SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5]^3)/3 + 4*SP[2, 3]*SP[2, 4]^3*SP[4, 5]^4*
     SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5]^3 + SP[2, 4]^3*SP[3, 4]*SP[3, 5]^2*
     SP[4, 5]^2*SPT[2, 3]*SPT[3, 4]^2*SPT[4, 5]^3 - 
    8*SP[2, 4]^3*SP[3, 4]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]^2*
     SPT[4, 5]^3 - (170*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]^2*
      SPT[3, 5]*SPT[4, 5]^3)/9 - (545*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^3)/9 - 
    (235*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 5]*
      SPT[4, 5]^3)/9 + (5*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*SP[4, 5]^4*SPT[2, 4]^2*
      SPT[3, 5]*SPT[4, 5]^3)/3 - (143*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 3]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3)/9 + 
    (152*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5]^3)/9 + (127*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^3*
      SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^3)/9 - 
    (28*SP[2, 4]^3*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 3]*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^3)/3 - (122*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3)/3 + 25*SP[2, 3]*SP[2, 4]^2*SP[3, 5]*
     SP[4, 5]^4*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3 - 
    12*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]*
     SPT[4, 5]^3 - (286*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 3]*
      SPT[3, 5]^2*SPT[4, 5]^3)/9 - (80*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^3)/3 - 
    (14*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^4*SPT[2, 4]*SPT[3, 5]^2*
      SPT[4, 5]^3)/9 - 4*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 5]*
     SPT[3, 5]^2*SPT[4, 5]^3 - (34*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]^3*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^3)/3 + 7*SP[2, 3]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^4*
     SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^3 - 
    (104*SP[2, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]^3*SPT[3, 5]^3*SPT[4, 5]^3)/9 + 
    SP[2, 3]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^4*SPT[3, 5]^3*SPT[4, 5]^3 - 
    (14*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 3]^2*SPT[4, 5]^4)/
     9 - (10*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 3]*SPT[2, 4]*
      SPT[4, 5]^4)/3 - 3*SP[2, 4]^3*SP[2, 5]*SP[4, 5]^4*SPT[2, 4]^2*
     SPT[4, 5]^4 - (4*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 3]*
      SPT[2, 5]*SPT[4, 5]^4)/9 - (2*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^4*
      SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^4)/3 - 7*SP[2, 4]^3*SP[3, 5]*SP[4, 5]^4*
     SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^4 - (46*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^3*SPT[2, 3]*SPT[3, 5]*SPT[4, 5]^4)/9 - 
    (64*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^4*SPT[2, 4]*SPT[3, 5]*
      SPT[4, 5]^4)/3 + SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]^5*SPT[2, 4]*
     SPT[3, 5]*SPT[4, 5]^4 + (41*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^4*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^4)/9 - 11*SP[2, 4]^2*SP[3, 5]^2*
     SP[4, 5]^4*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^4 - 
    (86*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^4*SPT[3, 5]^2*SPT[4, 5]^4)/9 - 
    SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^4*SPT[2, 3]*SPT[4, 5]^5 + 
    SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^5*SPT[3, 5]*SPT[4, 5]^5)/
   (4*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (-295*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4])/
   (72*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (295*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 4])/
   (72*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (37*SP[1, 3]*SPT[1, 5]*SPT[3, 4])/(18*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]) + (SP[2, 3]*SPT[1, 5]*SPT[3, 4])/(SP[1, 5]*SP[2, 4]*SPT[1, 3]*
    SPT[2, 3]) + (32*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[1, 5]*SPT[3, 4])/(9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]) - 
  (32*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[1, 5]*SPT[3, 4])/
   (9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 3]) + (187*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[3, 4])/(72*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 4])/
   (2*SP[1, 5]*SP[2, 4]*SP[2, 5]*SPT[2, 3]^2) + 
  (SP[2, 3]^2*SPT[2, 5]*SPT[3, 4])/(2*SP[1, 5]*SP[2, 4]*SPT[2, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])) + 
  (277*SP[1, 3]*SP[2, 4]*SPT[1, 4]*SPT[3, 5])/(36*SP[1, 4]^2*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]) - (64*SP[1, 3]*SPT[1, 4]*SPT[1, 5]*SPT[3, 5])/
   (9*SP[1, 4]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 3]) - (SP[1, 2]*SPT[1, 4]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5]))/(SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (13*SP[3, 4]*SPT[4, 5])/(12*SP[1, 4]*SP[4, 5]*SPT[2, 3]) + 
  (SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])), 
 -1/2*(SP[1, 2]*SP[2, 3]*SPT[1, 4]*SPT[2, 5])/(SP[1, 4]*SP[2, 5]*SPT[2, 3]*
     (SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])) - 
  (5*SP[2, 3]*SP[2, 4]*SPT[1, 4]*SPT[2, 4]*SPT[3, 4])/
   (4*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])) - (5*SP[2, 3]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4])/
   (4*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])) + (SP[2, 3]*SP[2, 4]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4])/
   (4*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])) - (5*SP[2, 3]*SP[3, 4]*SPT[1, 4]*SPT[3, 4]^2)/
   (4*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])) - (10*SP[2, 3]*SPT[1, 4]*SPT[3, 5])/
   (3*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 3]*SP[3, 4]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4]*SPT[3, 5])/
   (4*SP[1, 4]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])^
     2) + (11*SP[2, 3]*SPT[1, 4]*SPT[2, 5]*SPT[3, 5])/
   (6*SP[1, 4]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])) - (SP[2, 3]*SP[4, 5]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4]*
    SPT[3, 5])/(2*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])) + 
  (3*SP[2, 3]*SPT[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5])/
   (4*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])) + (11*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[4, 5])/(6*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (5*SP[2, 3]*SP[4, 5]*SPT[1, 4]*SPT[3, 4]*SPT[4, 5])/
   (4*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])) - (SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (3*SP[1, 2]*SPT[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (4*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (7*SP[1, 2]*SPT[1, 4]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (3*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]), 
 (-61*SP[2, 3]*SPT[1, 5]*SPT[3, 4])/(12*SP[1, 5]*SP[2, 4]*SPT[1, 3]*
    SPT[2, 3]) - (SP[2, 3]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5])/
   (4*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])^
     2) + (37*SP[2, 3]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/
   (12*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])) + (SP[2, 3]^2*SPT[1, 5]*SPT[2, 5]*SPT[3, 4])/
   (SP[2, 4]*SPT[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 3]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 5])/
   (2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])) - (5*SP[2, 3]*SP[2, 5]*SPT[1, 5]*SPT[2, 5]*
    SPT[3, 5])/(4*SP[1, 4]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[2, 3]*SP[3, 4]*SPT[1, 5]*SPT[3, 4]*SPT[3, 5])/
   (4*SP[1, 4]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])) - (SP[2, 3]*SP[4, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*
    SPT[3, 5])/(2*SP[1, 4]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[2, 3]*SP[3, 5]*SPT[1, 5]*SPT[3, 5]^2)/(4*SP[1, 4]*SP[2, 4]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])) - 
  (11*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (6*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[1, 2]*SPT[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (3*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (SP[1, 2]*SP[2, 3]*SPT[1, 5]*SPT[2, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]*SP[2, 4]*SPT[2, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])) + 
  (3*SP[1, 2]*SPT[1, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (4*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]), 
 (13*SP[1, 3]*SPT[1, 5]*SPT[3, 4])/(12*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]) + (277*SP[1, 3]*SP[2, 5]*SPT[1, 5]*SPT[3, 4])/
   (36*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (64*SP[1, 2]*SP[3, 5]*SPT[1, 5]^2*SPT[3, 4])/(9*SP[1, 5]*SP[2, 4]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]) + 
  (55*SP[1, 2]*SPT[1, 5]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (9*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  (295*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 5])/
   (72*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  (41*SP[1, 3]*SPT[1, 4]*SPT[3, 5])/(4*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]) + (SP[2, 3]*SPT[1, 4]*SPT[3, 5])/(SP[1, 4]*SP[2, 5]*SPT[1, 3]*
    SPT[2, 3]) + (443*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[3, 5])/(72*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  (32*SP[1, 2]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5]*
    SPT[3, 5])/(9*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]) + 
  (295*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5])/
   (72*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (32*SP[1, 2]*SP[3, 5]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[3, 5])/(9*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]) + 
  (SP[2, 3]^2*SPT[2, 4]*SPT[3, 5])/(2*SP[1, 4]*SP[2, 5]*SPT[2, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])) - 
  (SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 5])/
   (2*SP[1, 4]*SP[2, 4]*SP[2, 5]*SPT[2, 3]^2) - 
  (13*SP[3, 4]*SPT[4, 5])/(12*SP[1, 4]*SP[4, 5]*SPT[2, 3]) + 
  (SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (-3*SP[1, 2]*SP[3, 5]*SPT[2, 4]*SPT[4, 5])/(2*SP[1, 5]^2*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 4]*SPT[4, 5])/
   (2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (3*SP[2, 4]*SPT[1, 4]^2*SPT[4, 5]^2)/
   (2*SPT[1, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (SP[3, 4]^2*SPT[4, 5]^2)/(2*SP[1, 4]*SP[4, 5]*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5]^2)/
   (SP[1, 5]*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (2*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*
    SPT[4, 5]^2)/(SP[1, 5]*SPT[1, 3]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[3, 4]*SP[3, 5]*SPT[4, 5]^2)/(2*SP[1, 5]*SP[4, 5]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[3, 5]*SPT[1, 5]*SPT[4, 5]^2)/(2*SP[1, 5]*SPT[1, 3]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5]^2)/
   (SP[1, 5]*SPT[1, 3]*SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[2, 5]*SP[3, 5]*SPT[1, 4]*SPT[3, 5]*SPT[4, 5]^2)/
   (SP[1, 5]*SPT[1, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (2*SP[3, 4]*SP[3, 5]*SPT[4, 5]^3)/(SP[1, 5]*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (SPT[4, 5]*(2*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SPT[2, 4]^5*SPT[2, 5]*
      SPT[3, 5] + 2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^3*SPT[2, 4]^4*SPT[2, 5]^2*
      SPT[3, 5] - 2*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SPT[2, 3]*SPT[2, 4]^4*
      SPT[2, 5]*SPT[4, 5] - 2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^3*SPT[2, 3]*
      SPT[2, 4]^3*SPT[2, 5]^2*SPT[4, 5] + SP[1, 4]*SP[2, 4]*SP[2, 5]^4*
      SPT[2, 3]*SPT[2, 4]^2*SPT[2, 5]^3*SPT[4, 5] + 
     4*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SPT[2, 3]*SPT[2, 4]^4*SPT[3, 5]*
      SPT[4, 5] + 4*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[4, 5]*SPT[2, 4]^5*
      SPT[3, 5]*SPT[4, 5] - 4*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*
      SPT[2, 3]*SPT[2, 4]^3*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 
     7*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^4*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5] + 2*SP[1, 4]*SP[2, 4]*SP[2, 5]^3*SP[4, 5]*
      SPT[2, 4]^3*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5] - 
     SP[1, 4]*SP[2, 5]^4*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]^3*SPT[3, 5]*
      SPT[4, 5] + 2*SP[1, 4]*SP[2, 4]^3*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]^3*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5] - 3*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]^3*SPT[3, 5]^2*SPT[4, 5] - 
     SP[1, 3]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 4]^3*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5] - SP[1, 3]*SP[2, 5]^3*SP[4, 5]^2*SPT[2, 4]^2*
      SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] - 4*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*
      SP[3, 5]*SPT[2, 3]^2*SPT[2, 4]^3*SPT[4, 5]^2 - 
     4*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]^4*
      SPT[4, 5]^2 + 4*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SPT[2, 3]^2*
      SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5]^2 - 7*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*
      SP[4, 5]*SPT[2, 3]*SPT[2, 4]^3*SPT[2, 5]*SPT[4, 5]^2 - 
     2*SP[1, 4]*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*SPT[2, 3]^2*SPT[2, 4]*
      SPT[2, 5]^2*SPT[4, 5]^2 + 4*SP[1, 4]*SP[2, 4]^3*SP[3, 5]*SP[4, 5]*
      SPT[2, 3]*SPT[2, 4]^3*SPT[3, 4]*SPT[4, 5]^2 + 
     2*SP[1, 4]*SP[2, 4]^3*SP[4, 5]^2*SPT[2, 4]^4*SPT[3, 4]*SPT[4, 5]^2 + 
     5*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]^2*SPT[2, 4]^2*
      SPT[3, 5]*SPT[4, 5]^2 + 2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*
      SP[4, 5]*SPT[2, 3]*SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5]^2 + 
     8*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^4*SPT[3, 5]*
      SPT[4, 5]^2 - SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 3]^2*
      SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 - 2*SP[1, 4]*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^2 + 3*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 4]^3*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 - 2*SP[1, 4]*SP[2, 5]^3*SP[3, 5]*
      SP[4, 5]*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 - 
     4*SP[1, 4]*SP[2, 5]^3*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]^2*SPT[3, 5]*
      SPT[4, 5]^2 - SP[1, 5]*SP[2, 5]^3*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^3*
      SPT[3, 5]*SPT[4, 5]^2 + SP[1, 4]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 3]*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 - 
     2*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*SPT[2, 4]^2*
      SPT[3, 5]^2*SPT[4, 5]^2 - 2*SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]^3*
      SPT[2, 4]^3*SPT[3, 5]^2*SPT[4, 5]^2 - SP[1, 4]*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     4*SP[1, 3]*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^2*
      SPT[4, 5]^2 - 2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]^3*
      SPT[2, 4]*SPT[4, 5]^3 - 2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*
      SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]^2*SPT[4, 5]^3 - 
     8*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]^3*
      SPT[4, 5]^3 + SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 3]^3*
      SPT[2, 5]*SPT[4, 5]^3 - 3*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^2*
      SPT[2, 3]*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5]^3 + 
     2*SP[1, 4]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^3 + 6*SP[1, 4]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 3]*SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5]^3 + 
     3*SP[1, 4]*SP[2, 4]^2*SP[4, 5]^3*SPT[2, 4]^3*SPT[3, 4]*SPT[4, 5]^3 + 
     2*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]*
      SPT[3, 5]*SPT[4, 5]^3 + SP[1, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 3]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3 - 
     2*SP[1, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5]^3 - 8*SP[1, 4]*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3 - 3*SP[1, 5]*SP[2, 5]^2*SP[4, 5]^3*
      SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^3 - 
     SP[1, 3]*SP[2, 4]*SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^3 - SP[1, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 3]*
      SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^3 - 5*SP[1, 3]*SP[2, 5]*SP[4, 5]^4*
      SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5]^3 - 2*SP[1, 4]*SP[2, 4]*SP[2, 5]*
      SP[4, 5]^3*SPT[2, 3]*SPT[2, 4]^2*SPT[4, 5]^4 + 
     SP[1, 4]*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]*
      SPT[4, 5]^4 + SP[1, 4]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 3]^2*
      SPT[3, 4]*SPT[4, 5]^4 + 2*SP[1, 4]*SP[2, 4]*SP[3, 5]*SP[4, 5]^3*
      SPT[2, 3]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^4 + 
     SP[1, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 3]^2*SPT[3, 5]*
      SPT[4, 5]^4 - 7*SP[1, 4]*SP[2, 5]*SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 5]*
      SPT[4, 5]^4 - 3*SP[1, 5]*SP[2, 5]*SP[4, 5]^4*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5]^4 - SP[1, 3]*SP[4, 5]^5*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5]^4 + 2*SP[1, 4]*SP[2, 5]*SP[4, 5]^4*SPT[2, 3]*
      SPT[2, 4]*SPT[4, 5]^5 - SP[1, 4]*SP[4, 5]^5*SPT[2, 4]*SPT[3, 4]*
      SPT[4, 5]^5))/(2*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2), 
 (SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[4, 5])/(2*SP[1, 4]^2*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[2, 5]*
    SPT[4, 5]^2)/(SP[1, 4]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (SP[3, 4]*SP[3, 5]*SPT[4, 5]^2)/(2*SP[1, 4]*SP[4, 5]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]) + 
  (SP[2, 5]*SPT[1, 5]^2*SPT[4, 5]^2)/(2*SPT[1, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[3, 4]*SP[3, 5]*SPT[4, 5]^2)/(2*SP[1, 4]*SP[4, 5]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[3, 5]*SPT[1, 5]*SPT[4, 5]^2)/(2*SP[1, 4]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[4, 5]^2)/(SP[1, 4]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - ((SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[1, 5]*SPT[4, 5]^2)/(2*SP[1, 4]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[3, 5]^2*SPT[4, 5]^3)/(2*SP[1, 5]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[3, 4]*SP[3, 5]*SPT[4, 5]^3)/(SP[1, 4]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])), (-19*SPT[1, 5]*SPT[2, 4])/
   (3*SP[4, 5]*SPT[2, 3]^2) - 
  (3*SP[1, 2]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]) - (5*SP[2, 4]*SPT[2, 4]^2)/(12*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]^2) + (3*SP[1, 2]*SPT[1, 5]*SPT[2, 4]^2)/
   (2*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]^2) - 
  (SP[2, 5]*SPT[2, 4]*SPT[2, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (3*SP[1, 2]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5])/
   (SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]^2) + 
  (29*SP[3, 4]*SPT[2, 4]*SPT[3, 4])/(6*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (3*SP[1, 3]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]^2) + 
  (SPT[2, 5]^2*SPT[3, 4])/(2*SP[1, 4]*SPT[2, 3]^3) - 
  (19*SP[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (6*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) + 
  (19*SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (6*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*SPT[3, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (SP[1, 4]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]^2)/(SP[1, 5]*SP[4, 5]*SPT[2, 3]^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]^2)/(SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[2, 4]*SPT[3, 5])/
   (SP[1, 5]*SP[4, 5]^2*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (25*SPT[2, 4]*SPT[4, 5])/
   (6*SP[1, 5]*SPT[2, 3]^2) - (SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (SPT[2, 3]^2*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (11*SP[2, 5]*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/(3*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[3, 4]*SP[3, 5]*SPT[3, 4]*SPT[4, 5])/(SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[2, 4]*SP[3, 5]^2*SPT[4, 5]^2)/(SP[1, 5]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (14*SP[3, 5]*SPT[4, 5]^2)/(3*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (16*SPT[1, 4]*SPT[2, 5])/(3*SP[4, 5]*SPT[2, 3]^2) - 
  (11*SP[2, 5]*SPT[2, 5]^2)/(4*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (3*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5]*SPT[3, 4])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 3]) - (SP[3, 5]*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (3*SP[1, 3]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]^2) - 
  (SPT[2, 5]^2*SPT[3, 4])/(2*SP[1, 4]*SPT[2, 3]^3) - 
  (SP[1, 5]*SP[2, 4]*SPT[1, 4]*SPT[2, 5]^2)/(SP[1, 4]*SP[4, 5]*SPT[2, 3]^2*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[1, 2]*SP[2, 4]*SPT[1, 4]*SPT[2, 5]^2)/(SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4])/
   (SP[1, 4]*SP[4, 5]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (3*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[2, 4]*SPT[3, 5])/(2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]^2) - 
  (3*SP[1, 3]*SPT[1, 5]*SPT[2, 4]*SPT[3, 5])/
   (2*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]^2) - 
  (29*SP[3, 5]*SPT[2, 5]*SPT[3, 5])/(6*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (19*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (6*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) + 
  (19*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[4, 5])/(6*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SPT[1, 4]*SPT[2, 5]*SPT[4, 5])/(SPT[2, 3]^2*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (SP[3, 4]*SP[3, 5]*SPT[3, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[2, 5]*SP[3, 4]^2*SPT[4, 5]^2)/(SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (25*SP[3, 4]*SPT[4, 5]^2)/(6*SP[1, 4]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2), 
 (19*SP[2, 3]*SPT[1, 5]*SPT[3, 4])/(12*SP[1, 4]*SP[2, 5]*SPT[1, 3]*
    SPT[2, 3]) + (19*SP[2, 3]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[3, 4])/(12*SP[1, 3]*SP[1, 4]*SP[2, 5]*
    SPT[1, 3]^2*SPT[2, 3]) - 
  (13*SP[3, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (6*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) + 
  (13*SP[2, 4]*SPT[1, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (3*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (2*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 4]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/(SP[1, 3]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]^2*SPT[2, 3]) + 
  (17*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 4]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/(12*SP[1, 3]*SP[1, 4]*SP[2, 5]*
    SP[4, 5]*SPT[1, 3]^2*SPT[2, 3]) + 
  (137*SPT[1, 5]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (12*SP[1, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (3*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (2*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]^2*SPT[2, 3]) - 
  (7*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (2*SP[1, 3]*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/(2*SP[1, 3]*SP[1, 4]*SP[1, 5]*
    SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2) - 
  (19*SPT[2, 5]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (12*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (3*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4]))/(SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (SP[2, 4]^2*SPT[1, 4]^2*SPT[2, 5]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4]))/(SP[1, 4]*SP[4, 5]*SPT[1, 3]^2*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (SP[2, 4]*SP[3, 4]*SPT[1, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (SP[1, 4]*SP[4, 5]^2*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (SP[2, 4]*SPT[1, 4]*SPT[2, 5]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/(SP[1, 4]*SP[4, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[2, 4]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4]))/(2*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (6*SP[3, 4]*SPT[1, 4]*SPT[3, 5])/(SP[1, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (3*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 5])/
   (SP[1, 3]*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (3*SP[3, 4]*SPT[2, 4]*SPT[3, 5])/(SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (3*SPT[1, 5]*SPT[2, 4]*SPT[3, 5])/(SP[1, 4]*SPT[1, 3]*SPT[2, 3]^2) - 
  (25*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 5])/
   (4*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2) - 
  (SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 5])/
   (2*SP[1, 4]*SP[2, 5]*SPT[2, 3]^3) - (11*SPT[1, 4]*SPT[2, 5]*SPT[3, 5])/
   (3*SP[1, 4]*SPT[1, 3]*SPT[2, 3]^2) + 
  (5*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 5])/
   (2*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (SP[2, 4]*SP[3, 5]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4]*SPT[3, 5])/
   (2*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (SP[2, 4]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*SPT[3, 5])/
   (SP[1, 4]^2*SP[2, 5]*SPT[1, 3]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - 
  (11*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(12*SP[1, 3]*SP[1, 4]*SP[2, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (9*SP[3, 4]*SPT[1, 4]*SPT[3, 5]*SPT[4, 5])/(2*SP[1, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (5*SP[3, 4]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5]*
    SPT[4, 5])/(2*SP[1, 3]*SP[1, 4]*SPT[1, 3]^2*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (11*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 3]*SP[1, 4]*SP[2, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (SP[2, 4]*SPT[1, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[2, 4]*SPT[1, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])), 
 (17*SP[3, 5]*SPT[1, 5]*SPT[3, 4])/(2*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    SPT[2, 3]) + (19*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[1, 5]*SPT[3, 4])/(12*SP[1, 3]*SP[1, 5]*SP[2, 4]*SPT[1, 3]^2*
    SPT[2, 3]) + (10*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 4])/
   (3*SP[1, 3]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]^2) - 
  (31*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/(6*SP[1, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (15*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 4])/
   (4*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2) - 
  (17*SP[3, 5]*SPT[2, 5]*SPT[3, 4])/(4*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (17*SPT[1, 4]*SPT[2, 5]*SPT[3, 4])/(4*SP[1, 5]*SPT[1, 3]*SPT[2, 3]^2) - 
  (31*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (4*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2) - 
  (SPT[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (2*SP[1, 5]*SP[2, 4]*SPT[2, 3]^3) + (11*SP[2, 3]*SPT[1, 4]*SPT[3, 5])/
   (6*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  (13*SP[3, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/
   (6*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) - 
  (205*SPT[1, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/
   (12*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (14*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/
   (3*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]^2*SPT[2, 3]) - 
  (13*SP[2, 5]*SPT[1, 5]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/
   (3*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (31*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/(6*SP[1, 3]*SP[1, 4]*SP[4, 5]*
    SPT[1, 3]^2*SPT[2, 3]) - 
  (17*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/(12*SP[1, 3]*SP[1, 5]*SP[2, 4]*
    SP[4, 5]*SPT[1, 3]^2*SPT[2, 3]) + 
  (6*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/
   (SP[1, 3]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (19*SPT[2, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/
   (12*SP[1, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (17*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5]))/(4*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (8*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/(3*SP[1, 3]*SP[1, 4]*SP[1, 5]*
    SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2) - 
  (SP[2, 5]^2*SPT[1, 5]^2*SPT[2, 4]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5]))/(SP[1, 5]*SP[4, 5]*SPT[1, 3]^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[2, 5]*SP[3, 4]*SPT[1, 5]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/
   (SP[1, 4]*SP[4, 5]^2*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[1, 5]*SPT[3, 4]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5]))/(SP[1, 5]^2*SP[2, 4]*
    SPT[1, 3]^2*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[2, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5]))/(2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[2, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 5]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5]))/(2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (11*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(12*SP[1, 3]*SP[1, 5]*SP[2, 4]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (7*SP[3, 5]*SPT[1, 5]*SPT[3, 4]*SPT[4, 5])/(SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[1, 5]*SPT[3, 4]*
    SPT[4, 5])/(2*SP[1, 3]*SP[1, 5]*SPT[1, 3]^2*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (SP[1, 3]*SP[1, 4]*SPT[1, 3]^2*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (SP[2, 5]*SPT[1, 5]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (11*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 3]*SP[1, 5]*SP[2, 4]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 5]*SPT[1, 5]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (-21*SP[1, 2]*SP[3, 5]*SPT[1, 4])/(8*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[2, 3]) - 
  (23*SP[1, 2]*SP[3, 5]*SPT[1, 3]*SPT[2, 4])/(12*SP[1, 5]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]^2) - (13*SP[2, 4]*SP[3, 4]*SPT[2, 4])/
   (12*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) - 
  (13*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[2, 4])/(4*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SP[4, 5]*SPT[2, 3]) + (7*SP[2, 4]*SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 4]*SPT[2, 4]))/(8*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (SP[2, 5]*SP[3, 4]*SPT[2, 5])/(4*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) + 
  (SP[1, 2]*SP[3, 5]*SPT[2, 5])/(2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]) + 
  (11*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[2, 5])/
   (6*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + (SP[2, 5]*SPT[2, 5]^2)/
   (SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (5*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5]))/(8*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (13*SP[3, 4]^2*SPT[3, 4])/(12*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) - 
  (19*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[3, 4])/(12*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SP[4, 5]*SPT[2, 3]) + (SP[1, 2]*SP[1, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*
    SPT[3, 4])/(4*SP[1, 5]^2*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[2, 3]^2) + 
  (7*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 4])/
   (12*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) + 
  (SP[1, 3]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 4])/
   (4*SP[1, 5]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]^2) + (7*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/
   (12*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (SP[1, 3]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (4*SP[1, 5]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]^2) - ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (4*SP[1, 4]*SP[2, 4]*SP[2, 5]*SPT[2, 3]^3*SPT[2, 4]) - 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])^2*SPT[3, 4])/
   (4*SP[1, 5]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]) + 
  (13*SP[1, 2]*SPT[2, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (24*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]^2) + 
  (SP[1, 2]*SPT[1, 5]*SPT[2, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/
   (4*SP[1, 4]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]^2) - (4*SP[3, 4]*SP[3, 5]*SPT[3, 5])/
   (3*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) + (19*SP[1, 2]*SP[3, 5]^2*SPT[3, 5])/
   (8*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[2, 3]) - 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5])/(4*SP[1, 4]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2*
    SPT[3, 4]) + (3*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(8*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2) - (5*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[4, 5])/
   (4*SP[1, 4]*SP[2, 5]*SPT[2, 3]^2) - (3*SPT[2, 5]*SPT[4, 5])/
   (4*SP[1, 4]*SPT[2, 3]^2) - (3*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2) + (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[2, 4]*
    SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]) + 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])^2*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*
    SPT[2, 4]) + ((SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2) - ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*
    SPT[2, 4]) + ((SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[4, 5]^2*
    SPT[2, 3]*SPT[3, 4]) - ((SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    SPT[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (8*SP[1, 4]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2*SPT[3, 4]) - 
  (3*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(8*SP[1, 4]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]^2*SPT[3, 4]) - ((SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (8*SP[1, 4]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2*SPT[3, 4]) + 
  (13*SP[1, 2]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (8*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]^2) - 
  (SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]^2*SPT[2, 5]) - ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[2, 5]^2*
    SP[4, 5]*SPT[2, 3]^2*SPT[2, 5]) + 
  (3*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(8*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2), 
 (17*SP[1, 3]*SP[2, 5]*SP[3, 4])/(4*SP[1, 4]*SP[1, 5]*SP[4, 5]^2) - 
  (SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3]))/
   (SP[1, 4]^2*SP[4, 5]^2*SPT[1, 3]) - 
  (259*SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3]))/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]) + 
  (119*SP[2, 5]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3]))/
   (18*SP[1, 5]^2*SP[4, 5]^2*SPT[1, 3]) - (71*SP[2, 3]*SP[2, 4]*SPT[1, 4])/
   (18*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[1, 3]) - 
  (293*SP[1, 2]*SP[3, 4]*SPT[1, 4])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]) + (133*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/
   (18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]) - 
  (13*SP[1, 2]*SP[3, 5]*SPT[1, 5])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]) - 
  (3*SP[1, 3]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])) - (3*SP[2, 3]*SPT[1, 4]*SPT[1, 5])/
   (2*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])) + 
  (68*SP[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]) + 
  (SP[1, 3]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (2*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*SPT[1, 3]) - 
  (55*SP[1, 3]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (9*SP[1, 4]*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]) + 
  (SP[2, 4]*SPT[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/
   (2*SP[1, 4]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 4]*SP[3, 4]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/
   (SP[1, 4]*SP[4, 5]^2*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (SP[1, 2]*SPT[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 5]) + 
  (19*SP[1, 2]*SP[3, 4]*SP[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (12*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - (19*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (6*SP[1, 4]*SP[4, 5]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (5*SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - 
  (SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (2*SP[1, 4]^2*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (19*SP[1, 2]*SP[3, 4]*SP[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 4]*SP[1, 5]*
    SP[4, 5]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (SP[1, 2]*SP[2, 4]*SPT[1, 2]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[3, 5]) + 
  (SP[1, 2]*SP[2, 5]*SPT[1, 2]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]^2*SP[4, 5]^2*SPT[1, 3]*SPT[3, 5]), 
 -1/2*(SP[1, 2]*SP[1, 3]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/
    (SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
      SP[3, 4]*SPT[3, 4])) - (SP[1, 2]*SP[1, 3]*SPT[1, 4]*SPT[2, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (SP[1, 2]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/
   (2*SP[1, 5]*SP[2, 5]*SPT[2, 3]^2*SPT[3, 5]) + 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 5]^2*SP[2, 4]*SPT[2, 3]^2*SPT[3, 5]) + 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*SPT[3, 5])/
   (2*SP[1, 4]^2*SP[2, 5]*SPT[2, 3]^2*SPT[3, 4]) - 
  (SP[1, 2]*SPT[1, 4]*SPT[2, 5]*SPT[3, 5])/(2*SP[1, 4]*SP[2, 4]*SPT[2, 3]^2*
    SPT[3, 4]) - (SP[1, 2]*SP[1, 3]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3]))/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[1, 3]*SPT[1, 5]*SPT[2, 4])/(2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SPT[1, 2]*SPT[4, 5])/(SP[4, 5]*SPT[2, 3]^2) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (4*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (4*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - 
  (SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (4*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (4*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (4*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (4*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (2*SP[1, 4]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])), 
 -1/2*(SP[1, 2]*(SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[2, 4])/
    (SP[1, 5]^2*SP[2, 4]*SPT[2, 3]^2) - 
  (SP[1, 2]*(SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[2, 5])/
   (2*SP[1, 4]^2*SP[2, 5]*SPT[2, 3]^2) + (11*SP[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]) - (SP[1, 2]*SPT[2, 4]*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 4]) + (3*SP[2, 4]*SPT[2, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[3, 4]) + 
  (SP[2, 4]^2*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 5]^2) - (3*SP[1, 2]*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (3*SP[2, 5]*SPT[2, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 5]) - ((SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (2*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 5]) + (SP[3, 4]*SPT[3, 4]*SPT[4, 5])/(SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 5]) + (SP[2, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[2, 5]*SPT[2, 3]^2*SPT[3, 5]) + 
  (SP[2, 5]^2*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 4]^2) + (3*SP[3, 5]*SPT[3, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[3, 4]) - 
  (SP[2, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[2, 4]*SPT[2, 3]^2*
    SPT[3, 4]) - ((SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 4]) - ((SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (2*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 5]) + (5*SPT[4, 5]^2)/(2*SP[1, 4]*SPT[2, 3]*SPT[3, 4]) + 
  ((SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 4]) - 
  ((SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  ((SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - 
  ((SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 5]) + 
  ((SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]), 
 -((SP[1, 3]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5])/
    (SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
      SP[1, 5]*SPT[1, 5]))) - 
  (SP[1, 3]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[1, 5])/
   (SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])) + (178*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]) + (116*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3]))/(2*SP[1, 4]^2*SP[2, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (106*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*(SP[1, 3]*SPT[1, 3] + 
     SP[2, 3]*SPT[2, 3]))/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    SPT[2, 3]) - (31*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3]))/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3]))/(2*SP[1, 4]^2*SP[2, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (31*SP[1, 2]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/
   (9*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4]))/(2*SP[1, 4]^2*SP[2, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(SP[1, 4]^2*SP[2, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]) + (17*SP[2, 4]*SPT[1, 5]*
    (SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3]))/(18*SP[1, 4]*SP[4, 5]^2*
    SPT[1, 3]*SPT[3, 5]) + (386*SP[1, 2]*SP[2, 3]*SPT[2, 5])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[3, 5]) + 
  (523*SP[1, 2]*SP[2, 4]*SPT[2, 4]*SPT[2, 5])/(18*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 5]) + (431*SP[1, 2]*SP[2, 5]*SPT[2, 5]^2)/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (187*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(18*SP[1, 4]*SP[1, 5]*
    SP[4, 5]^2*SPT[1, 3]*SPT[3, 5]) + 
  (2*SP[1, 3]*SP[2, 5]*SPT[1, 5]^2*SPT[3, 4])/(SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5]) - 
  (22*SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 5]) + (89*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(18*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]) - (SP[1, 2]*SP[2, 4]*SPT[1, 5]*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(2*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[3, 5]^2) + 
  (53*SP[2, 4]*(SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(18*SP[1, 4]*SP[2, 5]*
    SP[4, 5]^2*SPT[2, 3]*SPT[3, 5]) - 
  (445*SP[1, 2]*SP[2, 4]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (18*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (203*SP[1, 2]*SP[3, 4]*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (18*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (69*SP[1, 2]*SP[3, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[3, 5]) + 
  (445*SP[2, 4]^2*SPT[2, 4]*SPT[4, 5])/(18*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 5]) + (SP[2, 4]*SP[3, 4]*(SP[1, 3]*SPT[1, 3] + 
     SP[2, 3]*SPT[2, 3])*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]^2*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 5]) + 
  (271*SP[1, 2]*SPT[2, 5]*SPT[4, 5])/(9*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    SPT[3, 5]) + (116*SP[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (3*SP[2, 4]*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 5]) + (25*SP[2, 4]*SP[3, 4]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (167*SP[1, 2]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (18*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (88*SP[2, 4]*SPT[4, 5]^2)/(9*SP[1, 4]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (22*SP[1, 2]*SP[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (9*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[2, 3]) - 
  (2*SP[1, 2]*SPT[1, 4]*SPT[1, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[3, 5]) - (53*SP[1, 2]*SP[2, 4]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(18*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 5]) - (22*SP[1, 2]*SP[3, 4]*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 5]) - (97*SP[1, 2]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(18*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*
    SPT[3, 5]), (-75*SP[1, 2]*SP[1, 3]*SP[2, 3]*SPT[1, 4])/
   (8*SP[1, 4]*SP[1, 5]*SP[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (277*SP[1, 2]*SP[1, 3]^2*SP[2, 4]*SPT[1, 4])/(36*SP[1, 4]^2*SP[1, 5]*
    SP[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (75*SP[1, 2]*SP[1, 3]*SP[2, 3]*SPT[1, 5])/(8*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (277*SP[1, 2]*SP[1, 3]^2*SP[2, 5]*SPT[1, 5])/(36*SP[1, 4]*SP[1, 5]^2*
    SP[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (75*SP[1, 2]*SP[1, 3]^2*SPT[1, 4]*SPT[1, 5])/(8*SP[1, 4]*SP[1, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[2, 3]*SPT[1, 2]*SPT[4, 5])/
   (SP[4, 5]*SPT[2, 3]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])) + 
  (277*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/
   (72*SP[1, 4]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (277*SP[1, 3]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[4, 5])/
   (72*SP[1, 5]*SP[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (277*SP[1, 2]*SP[1, 3]*SP[3, 4]*SP[3, 5]*SPT[1, 3]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (121*SP[1, 3]*SP[2, 4]*SP[3, 5]*SPT[1, 4]*SPT[4, 5])/
   (72*SP[1, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (121*SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[4, 5])/
   (72*SP[1, 4]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (277*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4]))/(36*SP[1, 4]^2*SP[2, 5]*
    SP[4, 5]*SPT[2, 3]*SPT[2, 4]) - 
  (259*SP[1, 2]*SP[1, 3]*SP[3, 4]*SPT[3, 5])/(36*SP[1, 4]^3*SP[2, 5]*
    SPT[2, 3]) + (13*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])^2)/
   (12*SP[1, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (71*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3]))/(18*SP[1, 4]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (199*SP[1, 3]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    SPT[3, 5])/(36*SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (349*SP[1, 2]*SP[3, 4]*SPT[4, 5])/(36*SP[1, 4]^2*SP[2, 5]*SPT[2, 3]) + 
  (SP[1, 2]*SP[3, 5]*SPT[4, 5])/(12*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]) + 
  (25*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (12*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]) + 
  (361*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
   (36*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]) + 
  (17*SP[2, 3]*SP[3, 4]*SPT[4, 5])/(18*SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
   (18*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (2*SP[1, 2]*SP[1, 3]*SP[3, 4]*SP[4, 5]*SPT[3, 4]*SPT[4, 5])/
   (SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (31*SP[1, 3]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 4]*
    SPT[4, 5])/(9*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (13*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*SPT[3, 4]*SPT[4, 5])/(12*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*SPT[3, 5]) + 
  (13*SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (9*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]) + (7*SP[1, 2]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[4, 5])/(12*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (SP[2, 4]*SP[3, 5]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    SPT[4, 5])/(SP[1, 4]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[1, 2]*SPT[1, 5]^2*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[4, 5])/
   (2*SP[1, 4]*SPT[1, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) - (SP[2, 3]*SP[2, 4]*SP[3, 5]*SPT[4, 5])/(SP[1, 4]*SP[2, 5]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[4, 5])/(2*SP[1, 4]*SP[2, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (163*SP[2, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
   (36*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (4*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[3, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*
    SPT[4, 5])/(2*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (199*SP[1, 5]*SP[3, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    SPT[3, 5]*SPT[4, 5])/(36*SP[1, 4]^2*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[3, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 5]*
    SPT[4, 5])/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (13*SP[1, 2]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (12*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (2*SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5]^2)/
   (SP[1, 4]*SPT[1, 3]*SPT[2, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^
     2) + (13*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 4]*
    SPT[4, 5]^2)/(9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) - 
  (2*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[4, 5]^2)/(SP[1, 4]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[2, 4]^2*SP[3, 5]*SPT[1, 5]*SPT[3, 4]*SPT[4, 5]^2)/
   (2*SP[1, 4]*SP[2, 5]*SPT[1, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[3, 5]^2*SPT[4, 5]^3)/(2*SP[1, 5]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (22*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (13*SP[1, 2]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (6*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (SP[1, 2]*SP[3, 5]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (11*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(6*SP[1, 4]*SP[2, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (13*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])^2)/
   (12*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]) - 
  (71*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3]))/(18*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[2, 5]) - 
  (277*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(36*SP[1, 5]^2*SP[2, 4]*
    SP[4, 5]*SPT[2, 3]*SPT[2, 5]) - 
  (277*SP[1, 2]*SP[1, 3]*SP[3, 5]*SPT[3, 4])/(36*SP[1, 5]^3*SP[2, 4]*
    SPT[2, 3]) + (199*SP[1, 3]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*SPT[3, 4])/(36*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*
    SPT[2, 3]*SPT[2, 5]) + (94*SP[1, 2]*SP[3, 5]*SPT[4, 5])/
   (9*SP[1, 5]^2*SP[2, 4]*SPT[2, 3]) - 
  (31*SP[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (12*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 5]) + 
  (185*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
   (18*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]*SPT[2, 5]) + 
  (19*SP[1, 2]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (24*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*SPT[3, 4]) + 
  (SP[2, 5]*SP[3, 4]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    SPT[4, 5])/(SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (5*SP[2, 3]*SP[2, 5]*SP[3, 4]*SPT[4, 5])/(4*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[1, 2]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/(4*SP[1, 5]*SP[2, 4]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (5*SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
   (2*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (13*SP[1, 2]*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (8*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 5]^2*SP[2, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (7*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 5]*SPT[4, 5])/
   (12*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*SPT[3, 4]) + 
  (2*SP[3, 4]^2*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 5]*
    SPT[4, 5])/(SP[1, 4]*SP[2, 4]*SP[4, 5]*SPT[2, 3]*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (25*SP[2, 3]*SP[3, 5]*SPT[4, 5])/(36*SP[1, 5]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (11*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
   (36*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]*SP[3, 5]*SPT[2, 4]*SPT[4, 5])/
   (SP[1, 5]^2*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[1, 2]*SP[3, 5]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5])/
   (SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[3, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 4]*
    SPT[4, 5])/(4*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (7*SP[1, 2]*SP[1, 3]*SP[3, 5]*SP[4, 5]*SPT[3, 5]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (31*SP[1, 3]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5]*
    SPT[4, 5])/(9*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (35*SP[1, 2]*SP[3, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/
   (18*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (3*SP[3, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 4]*
    SPT[3, 5]*SPT[4, 5])/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 3]*SP[3, 4]*SP[3, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 5]^2*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (17*SP[1, 2]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (24*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*SPT[3, 4]) + 
  (SP[1, 2]*SPT[1, 4]^2*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (SP[1, 5]*SPT[1, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^
     2) - (5*SP[1, 2]*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5])/(8*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (2*SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[4, 5]^2)/(SP[1, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (2*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5]^2)/
   (SP[1, 5]*SPT[1, 3]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (13*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5]*
    SPT[4, 5]^2)/(9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (7*SP[1, 2]*SPT[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (12*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*SPT[3, 4]) - 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]*SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (7*SP[1, 2]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (24*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*SPT[3, 4]) - 
  (19*SP[1, 2]*SP[3, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (8*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[2, 3]*SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[1, 2]*SPT[2, 4]^2*SPT[3, 5]*
    ((SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SPT[2, 4]^2*SPT[3, 5])/2 + 
     (SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5])/
      2 - (SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SPT[2, 3]*SPT[2, 4]*
       SPT[4, 5])/2 + (SP[1, 4]*SP[2, 4]^2*SP[3, 5]^2*SPT[2, 3]*SPT[3, 4]*
       SPT[4, 5])/2 + (SP[1, 4]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]*
       SPT[3, 4]*SPT[4, 5])/2 + (SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]^2*
       SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/2 + 
     (SP[1, 3]*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/2 + 
     (SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^2)/2 + 
     SP[1, 4]*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 5]*SPT[4, 5]^2 - 
     (SP[1, 4]*SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[4, 5]^2)/2 + 
     (SP[1, 3]*SP[2, 4]*SP[4, 5]^3*SPT[3, 4]*SPT[4, 5]^2)/2 + 
     SP[1, 3]*SP[2, 5]*SP[4, 5]^3*SPT[3, 5]*SPT[4, 5]^2 + 
     SP[1, 4]*SP[2, 5]*SP[4, 5]^3*SPT[4, 5]^3))/(SP[1, 4]*SP[1, 5]^3*SP[2, 4]*
    SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (-13*SP[1, 2]*SP[3, 4]^2)/(6*SP[1, 4]^2*SP[4, 5]^2) + 
  (SP[1, 3]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/
   (2*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*SPT[1, 3]) - 
  (SP[1, 3]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4]))/
   (SP[1, 4]*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]) - 
  (71*SP[2, 3]*SP[2, 5]*SPT[1, 5])/(18*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[1, 3]) - (40*SP[1, 3]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5]))/(9*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*SPT[1, 3]) + 
  (3*SP[1, 3]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5]))/
   (2*SP[1, 4]*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]) + 
  (19*SP[1, 2]*SP[2, 3]*SP[3, 4]*SPT[2, 4])/(6*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) + 
  (SP[1, 2]*SPT[1, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]) - 
  (SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[1, 5]*SPT[2, 4])/
   (SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (169*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*
    SPT[2, 4])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (2*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 5]^2*SPT[2, 4])/
   (SP[1, 4]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (2*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[1, 5]^2*SPT[2, 4])/
   (SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (133*SP[1, 3]*SP[2, 5]^2*SPT[1, 5]*SPT[2, 5])/(18*SP[1, 4]*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[2, 5]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[2, 5]^2)/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (5*SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*
    SPT[3, 4])/(4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (4*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (40*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 5]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (SP[1, 5]^2*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (293*SP[1, 3]*SP[2, 5]*SPT[1, 5]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (2*SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (2*SP[1, 2]*SP[3, 5]*SPT[1, 5]^2*SPT[4, 5])/(SP[1, 4]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (3*SP[2, 3]*SP[3, 4]*SP[3, 5]*SPT[3, 4]*
    SPT[4, 5])/(4*SP[1, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[2, 3]*SP[3, 5]*SPT[4, 5]^2)/(4*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (19*SP[1, 2]*SP[3, 4]*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (6*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) + 
  (SP[1, 2]^2*SPT[1, 2]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]^2*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]), 
 (-64*SP[1, 2]*SPT[1, 4]*SPT[1, 5]*SPT[2, 4])/(9*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]) - 
  (119*SP[1, 2]*SPT[1, 4]*SPT[2, 5])/(18*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]) - (64*SP[1, 2]*SPT[1, 4]*SPT[1, 5]*SPT[2, 5])/
   (9*SP[1, 4]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]) + (SP[2, 3]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5])/
   (4*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])^
     2) - (11*SP[2, 3]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/
   (6*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])) - (SP[2, 3]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 5]*SPT[2, 3]^2*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])) - 
  (277*SP[1, 3]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/
   (36*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[4, 5])/
   (2*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (SP[2, 4]*SPT[1, 4]*SPT[2, 4]*SPT[4, 5])/
   (4*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (SP[2, 4]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + 
  (SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4]*
    SPT[4, 5])/(4*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 3]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/
   (4*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])) - 
  (277*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (72*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (355*SP[2, 4]*SP[3, 5]*SPT[1, 4]*SPT[4, 5])/
   (72*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (277*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[4, 5])/
   (36*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (119*SP[2, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (18*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (119*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[4, 5])/
   (18*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (277*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (36*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])), 
 -1/4*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])^2/(SP[1, 4]*SP[2, 5]*SP[4, 5]*
     SPT[2, 3]^2) + (SP[1, 2]^2*SP[3, 5]*SPT[2, 5])/
   (2*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[2, 3]) + 
  (3*SP[1, 2]^2*SP[4, 5]*SPT[2, 5]^2)/(8*SP[1, 4]^3*SP[2, 5]*SPT[2, 3]^2) - 
  (SP[1, 2]^2*SP[2, 4]*SPT[2, 4]*SPT[2, 5])/(SP[1, 4]^2*SP[1, 5]*SP[2, 5]*
    SPT[2, 3]*SPT[3, 5]) - (SP[1, 2]^2*SPT[2, 5]^2)/
   (2*SP[1, 4]^2*SP[1, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SP[4, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - 
  (5*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[4, 5])/
   (8*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[1, 2]*SP[2, 4]*SPT[2, 5]*SPT[4, 5])/(4*SP[1, 4]^2*SP[2, 5]*SPT[2, 3]*
    SPT[3, 5]) + (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*
    SPT[4, 5])/(SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (SP[1, 2]*SP[3, 5]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[4, 5])/(8*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[1, 2]*SP[3, 5]*SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[4, 5])/(4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[2, 5]^2*SPT[3, 4]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])^2*SPT[4, 5])/
   (4*SP[1, 4]*SP[2, 5]*SPT[2, 3]^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[4, 5])/
   (8*SP[1, 4]*SP[1, 5]^2*SP[2, 5]*SPT[2, 3]^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (13*SP[1, 2]*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/
   (8*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (7*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]^2*
    SPT[4, 5])/(8*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[1, 3]*SP[4, 5]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[2, 5]^2*SPT[4, 5])/
   (2*SP[1, 4]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[3, 4]^2*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 4]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 4]*SPT[4, 5])/(8*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 5]^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[1, 2]*SP[2, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (11*SP[1, 2]*SP[2, 5]*SPT[2, 5]^2*SPT[4, 5])/
   (8*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (2*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]^2*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5])/(8*SP[1, 4]*SP[1, 5]^2*SP[2, 5]*SPT[2, 3]^2*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]^2)/
   (4*SP[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[2, 5]*SP[3, 4]^2*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]^2)/
   (4*SP[1, 4]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (7*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]^2)/
   (4*SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[3, 4]*SP[4, 5]*SPT[2, 4]*SPT[4, 5]^2)/
   (8*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[1, 2]*SP[4, 5]*SPT[2, 5]*SPT[4, 5]^2)/(8*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 4]*SP[3, 5]^2*SPT[4, 5]^3)/(2*SP[1, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^3) - 
  (SP[2, 5]*SP[3, 4]^2*SPT[4, 5]^3)/(2*SP[1, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]*SP[3, 5]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (3*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[1, 2]*SP[3, 5]*SPT[2, 5]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(8*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(8*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(8*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 -((SP[1, 2]^3*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
    (SP[1, 4]^2*SP[1, 5]^2*SP[2, 4]*SP[2, 5]*SPT[3, 4]*SPT[3, 5])) - 
  (2*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[4, 5])/(SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[4, 5]^2)/(SP[1, 4]*SP[1, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (SP[1, 2]^2*SP[4, 5]*SPT[2, 4]*SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]^2*
    SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) + 
  (SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[4, 5]^2)/(SP[1, 4]*SP[1, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (3*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[2, 4]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (SP[2, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[4, 5]^2)/
   (SP[1, 4]*SP[4, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[1, 2]*SP[2, 4]^2*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[1, 2]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 5]^2*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[1, 2]*SP[2, 4]*SP[2, 5]*SP[3, 4]*SPT[2, 4]^2*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[4, 5]^2)/
   (SP[1, 4]*SP[4, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[2, 5]^2*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 5]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[3, 4]^2*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (3*SP[1, 2]*SP[1, 3]*SP[3, 5]*SPT[1, 3]*
    SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[1, 2]*SP[1, 3]*SP[4, 5]*SPT[1, 4]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (2*SP[1, 2]*SP[2, 5]^2*SP[3, 4]*SPT[2, 5]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 4]^2*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]*SP[2, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5]^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]^2*SP[3, 4]*SP[4, 5]*SPT[4, 5]^2)/
   (SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]^2*SP[2, 4]*SP[4, 5]*SPT[2, 4]*
    SPT[4, 5]^2)/(SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[3, 4]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]^2*SP[4, 5]*SPT[2, 5]*SPT[4, 5]^2)/(2*SP[1, 4]^2*SP[1, 5]*
    SPT[3, 4]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (2*SP[1, 2]*SP[1, 3]*SP[4, 5]*SPT[1, 5]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[3, 4]*(SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[4, 5]^2)/
   (2*SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[2, 4]^2*SP[3, 5]*SPT[2, 4]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SP[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[4, 5]^2)/
   (2*SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5]^2)/
   (2*SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 2]*SP[1, 3]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]*SP[2, 4]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 5]*(SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]*
    SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (7*SP[1, 2]*SP[2, 4]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5]^2)/
   (2*SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[1, 2]*SP[2, 5]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]^2*SP[2, 4]*SP[4, 5]*SPT[2, 4]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*SPT[4, 5]^2)/
   (2*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]^2*SP[4, 5]*SPT[2, 5]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*SPT[4, 5]^2)/
   (2*SP[1, 4]^2*SP[1, 5]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]^2*SP[4, 5]*SPT[2, 4]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]^2*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]^2*SP[2, 5]*SP[4, 5]*SPT[2, 5]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])*SPT[4, 5]^2)/(2*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*
    SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (2*SP[2, 5]*SP[3, 4]^2*SPT[4, 5]^3)/
   (SP[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^3) - 
  (SP[1, 2]^2*SP[4, 5]^2*SPT[4, 5]^3)/(SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) - 
  (2*SP[2, 4]*SP[3, 5]^2*SPT[4, 5]^3)/
   (SP[1, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^3) + 
  (2*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[4, 5]^3)/
   (SP[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (2*SP[2, 4]^2*SP[3, 5]*SPT[2, 4]*SPT[4, 5]^3)/
   (SP[1, 4]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 5]*SPT[4, 5]^3)/
   (SP[1, 4]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (2*SP[2, 5]*SP[3, 4]^2*SPT[4, 5]^3)/
   (SP[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[2, 5]^2*SP[3, 4]*SPT[2, 5]*SPT[4, 5]^3)/
   (SP[1, 4]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[4, 5]^3)/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[3, 4]^2*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (3*SP[1, 2]*SP[2, 5]*SP[3, 4]*SP[4, 5]*
    SPT[4, 5]^3)/(2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]*SP[2, 4]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5]^3)/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]^2*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[4, 5]^3)/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[4, 5]^4)/(SP[1, 4]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[2, 5]*SP[3, 4]*SP[4, 5]*SPT[4, 5]^4)/(SP[1, 4]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])), 
 (89*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4])/
   (18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (67*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[2, 4])/
   (6*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) - (205*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]^2)/
   (12*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) + (55*SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[2, 4])/
   (12*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 5]) - 
  (11*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5])/
   (6*SP[1, 4]^2*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (28*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5])/
   (3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (13*SP[2, 5]^2*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5])/
   (18*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (311*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5])/
   (36*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[1, 2]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5])/
   (3*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  (4*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[2, 5])/
   (3*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (113*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[2, 5])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) - (119*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[2, 4]*
    SPT[2, 5])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) + 
  (SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4])/
   (6*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - (SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (157*SP[1, 2]*SP[2, 5]*SPT[1, 5]*SPT[2, 4])/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]) + 
  (59*SP[1, 2]*SP[2, 4]*SPT[1, 5]*SPT[2, 4]^2)/(12*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 5]*SPT[3, 4]) - 
  (67*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4])/
   (6*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (37*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4])/
   (12*SP[1, 4]^2*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (2*SP[2, 5]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4])/
   (3*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (5*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 4])/
   (SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (7*SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[3, 4])/(6*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]) + (7*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[3, 4])/(12*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*
    SPT[1, 3]*SPT[2, 3]) + (41*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[3, 4])/(36*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]) + (3*SP[1, 4]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 3]*SPT[1, 3])*SPT[2, 4]*SPT[3, 4])/(4*SP[1, 5]^3*SP[2, 4]*
    SPT[1, 3]*SPT[2, 3]^2) - 
  (3*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*
    SPT[3, 4])/(4*SP[1, 5]^3*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 4])/
   (2*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (395*SP[1, 2]*SP[3, 4]^2*SPT[1, 4]*SPT[3, 4])/(36*SP[1, 4]*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) - 
  (257*SP[1, 2]*SP[3, 4]^2*SPT[2, 4]*SPT[3, 4])/(12*SP[1, 4]*SP[1, 5]*
    SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) - 
  (419*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[3, 4])/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (401*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*
    SPT[3, 4])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (7*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (18*SP[1, 4]^2*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]) + 
  (103*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])^2*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(36*SP[1, 4]^2*SP[4, 5]^3*
    SPT[2, 4]*SPT[3, 4]^2) - 
  (SP[1, 5]*SP[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(2*SP[1, 4]^2*SP[2, 5]*
    SP[4, 5]^2*SPT[2, 3]*SPT[3, 4]) + 
  (21*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]) - 
  (14*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (3*SP[1, 5]*SP[2, 4]*SP[4, 5]^2*SPT[2, 3]*SPT[2, 5]*SPT[3, 4]) + 
  (7*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]^2*
    SPT[3, 4]^2)/(12*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]^2) + (127*SP[1, 2]*SP[2, 4]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/
   (18*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (5*SP[1, 2]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4])/(2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*SPT[3, 5]) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]*SPT[3, 4])/
   (3*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[3, 5]) + 
  (127*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]*SPT[3, 4])/
   (36*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]) - (10*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]*SPT[3, 4])/
   (3*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*SPT[3, 5]) + 
  (7*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]^2*SPT[3, 4])/
   (4*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]*SPT[3, 5]) - 
  (19*SP[2, 5]*SPT[2, 5]^3*SPT[3, 4])/(12*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2*
    SPT[2, 4]*SPT[3, 5]) - (2*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]*
    SPT[3, 4])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) + 
  (17*SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[3, 4]^2)/(9*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]*SPT[3, 4]^2)/
   (SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]*SPT[3, 5]) + 
  (SP[3, 4]*SPT[2, 5]^2*SPT[3, 4]^2)/(2*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2*
    SPT[2, 4]*SPT[3, 5]) - (77*SP[1, 2]*SPT[1, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(12*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[3, 5]) + (13*SP[1, 2]*SPT[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4]))/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*
    SPT[3, 4]*SPT[3, 5]) - (53*SP[2, 5]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 3]*SPT[1, 3])*SPT[3, 5])/(9*SP[1, 5]^2*SP[2, 4]*SP[4, 5]*SPT[1, 3]*
    SPT[2, 3]) - (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])^2*
    SPT[3, 5])/(12*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]^2*SPT[2, 3]) + 
  (343*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 4]*SPT[3, 5])/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) + 
  (5*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*SPT[3, 5])/
   (12*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]) + 
  (SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5]*
    SPT[3, 5])/(SP[1, 4]^3*SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2) - 
  (23*SP[1, 2]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5])/(3*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*SPT[3, 4]) + (2*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[2, 4]*
    SPT[3, 5])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 4]) + 
  (41*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]^2*
    SPT[3, 5]^2)/(18*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]^2) - (47*SP[1, 2]*SP[3, 5]*SPT[1, 4]*SPT[3, 5]^2)/
   (12*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) - 
  (17*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    SPT[3, 5]^2)/(6*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]) + (SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5]^3)/
   (4*SP[1, 4]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2*SPT[3, 4]^2) - 
  (31*SP[1, 2]*SPT[1, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (12*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]) - 
  (167*SP[1, 2]*SPT[1, 4]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(36*SP[1, 5]^2*SP[4, 5]^2*
    SPT[1, 3]*SPT[2, 5]*SPT[3, 4]*SPT[3, 5]) - 
  (79*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(18*SP[1, 5]^2*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (29*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(6*SP[1, 4]*SP[1, 5]^2*
    SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (6*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]) - (97*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (24*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (257*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (72*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (83*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (72*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (175*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (72*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  ((SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[4, 5])/
   (SP[1, 5]*SP[2, 4]*SPT[2, 3]^2) - 
  (307*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) + 
  (2297*SP[1, 2]*SP[3, 4]*SPT[2, 4]*SPT[4, 5])/(72*SP[1, 4]*SP[1, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) + 
  (1655*SP[1, 2]*SP[2, 4]*SPT[1, 2]*SPT[2, 4]*SPT[4, 5])/
   (72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) + 
  (473*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    SPT[4, 5])/(72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) + 
  (1697*SP[1, 2]*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) + 
  (128*SP[1, 2]*SP[2, 5]*SPT[1, 2]*SPT[2, 5]*SPT[4, 5])/
   (9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) - 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) + 
  (SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5]*
    SPT[4, 5])/(SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) - 
  (19*SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[4, 5])/(12*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (37*SP[1, 2]*SP[2, 4]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]^2*SPT[4, 5])/
   (72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (8*SP[1, 2]*SP[2, 4]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (109*SP[1, 2]*SP[2, 5]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (8*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (50*SP[1, 2]*SP[2, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/(9*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - (155*SP[1, 2]*SP[3, 4]*SPT[1, 2]*SPT[3, 4]*
    SPT[4, 5])/(4*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) - 
  (383*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]*
    SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])) + 
  (383*SP[1, 2]*SP[3, 4]^2*SPT[1, 4]*SPT[3, 4]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (365*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[3, 4]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (97*SP[1, 2]*SP[3, 4]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (169*SP[1, 2]*SP[3, 4]*SP[4, 5]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (18*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (139*SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[3, 4]*SPT[4, 5])/
   (18*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (SPT[2, 5]^2*SPT[3, 4]*SPT[4, 5])/(4*SP[1, 4]*SPT[2, 3]^2*SPT[2, 4]*
    SPT[3, 5]) - (64*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 3]*SPT[1, 3])*SPT[3, 4]^2*SPT[4, 5])/(9*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 5]) + (401*SP[1, 2]*SP[3, 4]*SP[4, 5]*SPT[1, 5]*SPT[3, 4]^2*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (473*SP[1, 2]*SP[3, 5]*SPT[1, 2]*SPT[3, 5]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) + 
  (71*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*SPT[3, 5]*
    SPT[4, 5])/(24*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]) + 
  (473*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    SPT[3, 5]*SPT[4, 5])/(72*SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (65*SP[1, 2]*SP[3, 4]^2*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/
   (12*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - (25*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[3, 5]*
    SPT[4, 5])/(6*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) - 
  (101*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*SPT[3, 5]*
    SPT[4, 5])/(24*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]) - (473*SP[1, 2]*SP[2, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5])/
   (72*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 4]) - (395*SP[1, 2]*SP[2, 5]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]^2*
    SPT[3, 5]*SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (93*SP[1, 2]*SP[2, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5])/(8*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (71*SP[1, 2]*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5])/(12*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - 
  (71*SP[3, 4]^2*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    SPT[3, 4]*SPT[3, 5]*SPT[4, 5])/(12*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (65*SP[1, 2]*SP[3, 5]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5])/(18*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - 
  (55*SP[1, 2]*SP[3, 5]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5])/(6*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (2*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*SPT[3, 5]) + 
  (SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 5]) + (121*SP[1, 2]*SP[4, 5]^2*SPT[1, 5]*SPT[2, 4]*SPT[4, 5]^2)/
   (24*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (5*SP[1, 2]*SP[4, 5]^2*SPT[1, 4]*SPT[2, 5]*SPT[4, 5]^2)/
   (4*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (145*SP[2, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]*
    SPT[4, 5]^2)/(36*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 5]) - 
  (71*SP[3, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    SPT[3, 5]*SPT[4, 5]^2)/(24*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (71*SP[1, 2]*SP[3, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2)/(24*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (67*SP[1, 2]*SP[3, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2)/(8*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (SP[2, 4]*SP[3, 5]*SPT[4, 5]^3)/
   (SP[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])^2*SPT[3, 4]) - 
  (SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])^2*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]^2*SP[4, 5]^3*
    SPT[2, 4]*SPT[3, 4]^2) + 
  (17*SP[1, 2]*SPT[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]) + 
  (139*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (36*SP[1, 4]^2*SP[4, 5]^2*SPT[1, 3]*SPT[2, 4]*SPT[3, 4]) - 
  (7*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (12*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]) + 
  (28*SP[1, 2]*SPT[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 5]) - 
  (47*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 4]^2*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]) + 
  (41*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]^2*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]) + 
  (139*SP[1, 2]*SPT[1, 4]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(36*SP[1, 4]*SP[1, 5]*
    SP[4, 5]^2*SPT[1, 3]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]) + 
  (5*SP[1, 2]*SPT[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(6*SP[1, 4]*SP[1, 5]*
    SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]*SPT[3, 5]) - 
  (25*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*SPT[3, 5]) - 
  (13*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*SPT[3, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]^2*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]^2) + 
  (SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (473*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(72*SP[1, 4]*SP[1, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]^2*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[2, 5]) + 
  (19*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (12*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]) + 
  (5*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 4]*SP[1, 5]^2*
    SP[4, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]^2) - 
  (109*SP[1, 2]*SPT[1, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 5]) + 
  (SP[1, 2]*SPT[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(6*SP[1, 4]*SP[1, 5]*
    SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]*SPT[3, 5]) + 
  ((SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[3, 4]*SPT[3, 5]) - 
  (11*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 5]^2*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) + 
  (5*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 4]*SP[1, 5]^2*
    SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (7*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]) + (SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]^2*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 5]) - 
  (SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) + 
  (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]^2*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]^2*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) + 
  (107*SP[1, 2]*SP[3, 4]*SP[4, 5]*SPT[1, 5]*SPT[3, 4]^2*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) + 
  (473*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(72*SP[1, 4]*SP[1, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (3*SP[1, 2]*SP[4, 5]^2*SPT[1, 5]*SPT[3, 4]*SPT[4, 5]^2*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]), 
 (-455*SP[1, 2]*SP[2, 4]*SPT[1, 2]*SPT[2, 4])/(18*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]) - 
  (3*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4])/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (35*SP[2, 4]^2*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4])/
   (36*SP[1, 4]^2*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (73*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 4])/
   (36*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]) - 
  (5*SP[1, 2]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 4])/
   (12*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (23*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4])/
   (12*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]) + 
  (11*SP[1, 2]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4])/
   (6*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (75*SP[1, 2]*SP[2, 5]*SPT[1, 2]*SPT[2, 5])/(8*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]) + (SP[1, 2]*SP[2, 5]*SPT[1, 2]*SPT[1, 5]*SPT[2, 5])/
   (3*SP[1, 4]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]) - (SP[1, 2]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 5])/(SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5])/
   (SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (2051*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4])/
   (144*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (191*SP[1, 2]*SP[2, 4]*SP[3, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5]*SPT[2, 4])/
   (48*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (709*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[2, 4])/(144*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (103*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*
    SPT[2, 5])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (73*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[2, 5])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - (667*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[2, 4]*
    SPT[2, 5])/(72*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (223*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5])/
   (24*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (13*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[2, 5]^2)/(4*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (73*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]^2)/
   (9*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (67*SP[1, 2]*SP[2, 4]*SPT[1, 4]*SPT[2, 4])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[3, 4]) - (25*SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 5])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]) - 
  (314*SP[1, 2]*SP[3, 4]*SPT[1, 2]*SPT[3, 4])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]) + 
  (271*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4])/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (77*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4])/
   (36*SP[1, 4]^2*SP[2, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (49*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 4])/
   (18*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (SP[1, 2]*SP[3, 4]*SPT[1, 2]*SPT[1, 5]*SPT[3, 4])/
   (3*SP[1, 4]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]) - (SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[3, 4])/(12*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (7*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 4])/
   (4*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (2*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[3, 4])/
   (3*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (3*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 4]*
    SPT[3, 4])/(4*SP[1, 5]^3*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2) + 
  (25*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[3, 4])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (107*SP[1, 2]*SP[3, 4]*SP[3, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5]*SPT[3, 4])/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (107*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[3, 4])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - (1219*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*
    SPT[3, 4])/(72*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (7*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4])/
   (6*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (13*SP[1, 2]*SP[3, 5]^2*SPT[1, 5]*SPT[2, 5]*SPT[3, 4])/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (71*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])^2*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(18*SP[1, 4]^2*SP[4, 5]^3*
    SPT[2, 4]*SPT[3, 4]^2) + (11*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4]))/(6*SP[1, 4]^2*SP[4, 5]^2*SPT[1, 3]*SPT[2, 4]*
    SPT[3, 4]) - (83*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (12*SP[1, 4]^2*SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[3, 4]) - 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/
   (SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]) - 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]^2*
    SPT[3, 4]^2)/(3*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]^2) - (SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]^3)/
   (4*SP[1, 5]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2*SPT[3, 5]^2) - 
  (83*SP[1, 2]*SP[2, 4]*SPT[1, 5]*SPT[2, 4])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[3, 5]) + (47*SP[1, 2]*SP[2, 4]*SPT[1, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4])/
   (6*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[3, 5]) - 
  (53*SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 5]^2)/(6*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 4]*SPT[3, 5]) - 
  (637*SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[3, 4])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[3, 5]) - (SP[1, 2]*SP[2, 4]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/
   (3*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]*SPT[3, 4])/
   (3*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[3, 5]) - 
  (157*SP[1, 2]*SP[3, 4]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4])/
   (18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]) - 
  (31*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]^2*
    SPT[3, 4])/(12*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]) + (31*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 5]^2*
    SPT[3, 4])/(12*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]*SPT[3, 5]) - 
  (SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]^2*SPT[2, 4]*SPT[3, 4])/
   (SP[1, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) + 
  (7*SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[3, 4]^2)/(4*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (95*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*
    SPT[3, 4]^2)/(18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]) - (SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*
    SPT[2, 5]*SPT[3, 4]^2)/(SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2*SPT[2, 4]*
    SPT[3, 5]) - (83*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(12*SP[1, 4]*SP[4, 5]^2*
    SPT[2, 3]*SPT[2, 4]*SPT[3, 5]) + 
  (77*SP[1, 2]*SPT[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(12*SP[1, 4]^2*SP[4, 5]^2*
    SPT[1, 3]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]) - 
  (46*SP[1, 2]*SPT[1, 4]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(9*SP[1, 4]*SP[1, 5]*
    SP[4, 5]^2*SPT[1, 3]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]) - 
  (SP[1, 2]*SPT[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4]))/(2*SP[1, 4]*SP[1, 5]*
    SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]*SPT[3, 5]) + 
  ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])^2*SPT[3, 5])/
   (12*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]^2*SPT[2, 3]) - 
  (SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])^2*SPT[3, 5])/
   (12*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]^2*SPT[2, 3]) + 
  (3*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5]*
    SPT[3, 5])/(4*SP[1, 4]^3*SP[2, 5]*SPT[1, 3]*SPT[2, 3]^2) + 
  (65*SP[1, 2]*SP[3, 5]^2*SPT[1, 5]*SPT[3, 5])/(24*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (611*SP[1, 2]*SP[3, 5]^2*SPT[2, 5]*SPT[3, 5])/(72*SP[1, 4]*SP[1, 5]*
    SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (64*SP[1, 2]*SP[2, 5]*SP[3, 5]^2*SPT[1, 5]*SPT[2, 5]*SPT[3, 5])/
   (9*SP[1, 5]*SP[2, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (289*SP[1, 2]*SP[3, 5]*SPT[1, 4]*SPT[3, 5])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[3, 4]) + (SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[2, 4]*
    SPT[3, 5])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 4]) + 
  (55*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 4]*SPT[3, 5])/
   (18*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]) - (55*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[2, 4]*SPT[3, 5])/
   (18*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]) + (35*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*SPT[3, 5])/(36*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*SPT[3, 4]) - 
  (13*SP[1, 2]*SP[3, 4]*SP[3, 5]^2*SPT[1, 5]*SPT[3, 4]*SPT[3, 5])/
   (6*SP[1, 5]*SP[2, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (14*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5])/
   (3*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) - 
  (79*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5])/
   (18*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) + 
  (3*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5])/
   (4*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]) + (191*SP[1, 2]*SP[3, 5]^3*SPT[1, 5]*SPT[3, 5]^2)/
   (24*SP[1, 5]*SP[2, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (59*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]^2*
    SPT[3, 5]^2)/(18*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]^2) - (SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5]^3)/
   (12*SP[1, 4]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]^2*SPT[3, 4]^2) + 
  (25*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[4, 5])/
   (36*SP[1, 4]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (23*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (9*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) - 
  (25*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[4, 5])/
   (36*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (SP[1, 2]*SPT[1, 2]*SPT[1, 5]*SPT[4, 5])/(3*SP[1, 4]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]) - 
  (13*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (12*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (35*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (18*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (2*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])*SPT[4, 5])/
   (3*SP[1, 5]*SP[2, 4]*SPT[2, 3]^2) + 
  (1309*SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])) - (17*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[4, 5])/
   (24*SP[1, 4]*SP[1, 5]*SP[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (SP[1, 2]*SP[3, 5]*SPT[1, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (18*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (121*SP[1, 2]*SP[1, 3]*SPT[1, 2]*SPT[4, 5])/(18*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 4]*
    SPT[4, 5])/(3*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (2*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*
    SPT[4, 5])/(3*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (1267*SP[1, 2]*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/(72*SP[1, 4]*SP[1, 5]*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (2*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (SP[1, 2]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5]*
    SPT[4, 5])/(SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (605*SP[1, 2]*SPT[1, 4]*SPT[4, 5])/(72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[3, 4]) - (2*SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 4]) + (95*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/(18*SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*
    SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (1613*SP[1, 2]*SP[3, 5]*SP[4, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (13*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5])/(72*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (1127*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5])/(72*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) + 
  (13*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5])/(72*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (169*SP[1, 2]*SP[3, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[2, 5]*SPT[3, 4]^2*SPT[4, 5])/(18*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (83*SP[1, 2]*SP[3, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 5]*SPT[3, 4]^2*SPT[4, 5])/(9*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) + 
  (329*SP[1, 2]*SP[3, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 5]*SPT[3, 4]^2*SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (287*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 5]*
    SPT[4, 5])/(36*SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (2*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*SPT[3, 5]*
    SPT[4, 5])/(3*SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (2*SP[1, 2]*SP[2, 5]^2*SP[4, 5]*SPT[1, 4]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (2*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]*
    SPT[4, 5])/(3*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - 
  (3*SP[1, 2]*SP[3, 4]^2*SP[4, 5]*SPT[1, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - (557*SP[1, 2]*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5]*SPT[4, 5])/(36*SP[1, 4]^2*SP[1, 5]*
    SP[2, 4]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 4]) + (1589*SP[1, 2]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 4]*
    SPT[3, 5]^2*SPT[4, 5])/(72*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - (76*SP[1, 2]*SP[2, 3]*SP[4, 5]^2*SPT[1, 4]*
    SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5])/(9*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (497*SP[1, 2]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[1, 4]*SPT[2, 5]*SPT[3, 5]^2*
    SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (241*SP[1, 2]*SP[3, 5]^2*SP[4, 5]*SPT[1, 4]*SPT[3, 5]^3*SPT[4, 5])/
   (72*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - 
  (64*SP[1, 2]*SP[3, 5]*SPT[1, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5])/(9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (2239*SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])*SPT[4, 5])/(72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (235*SP[1, 2]*SP[3, 5]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (24*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (38*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])*SPT[4, 5])/(SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) - 
  (SP[1, 2]*SPT[1, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]) + (691*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5])/(72*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - 
  (SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
   (3*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (70*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[4, 5]^2)/(9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - 
  (95*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*
    SPT[4, 5]^2)/(36*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (95*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]*
    SPT[4, 5]^2)/(12*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (77*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5]*
    SPT[4, 5]^2)/(9*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (169*SP[1, 2]*SP[4, 5]^2*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[2, 5]*SPT[3, 4]*SPT[4, 5]^2)/(18*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (83*SP[1, 2]*SP[4, 5]^2*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5]^2)/(9*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 5]) + 
  (329*SP[1, 2]*SP[4, 5]^2*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 5]*SPT[3, 4]*SPT[4, 5]^2)/(36*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]) - 
  (353*SP[1, 2]*SP[3, 4]*SP[4, 5]^2*SPT[1, 4]*SPT[3, 5]*SPT[4, 5]^2)/
   (36*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (131*SP[1, 2]*SP[2, 5]*SP[4, 5]^2*SPT[1, 4]*
    SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2)/(36*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (13*SP[1, 2]*SP[3, 5]*SP[4, 5]^2*SPT[1, 4]*SPT[3, 5]^2*SPT[4, 5]^2)/
   (72*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - (SP[2, 5]*SP[3, 4]*SPT[4, 5]^3)/
   (SP[1, 5]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])^2*SPT[3, 5]) - 
  (23*SP[1, 2]*SP[4, 5]^3*SPT[1, 4]*SPT[3, 5]*SPT[4, 5]^3)/
   (6*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*SPT[3, 4]) - 
  (SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])^2*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]^2*SP[4, 5]^3*
    SPT[2, 4]*SPT[3, 4]^2) - (31*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]^2*SP[4, 5]^2*SPT[1, 3]*SPT[2, 4]*
    SPT[3, 4]) + ((SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*
    SPT[3, 4]) - (31*SP[1, 2]*SPT[1, 4]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 4]*
    SPT[3, 4]*SPT[3, 5]) + (SP[1, 2]*SPT[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*SPT[2, 5]*
    SPT[3, 4]*SPT[3, 5]) + 
  (71*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*SPT[3, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(18*SP[1, 4]^2*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]^2) - 
  (401*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(72*SP[1, 4]^2*SP[1, 5]*
    SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) + 
  (265*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(36*SP[1, 4]^2*SP[1, 5]*
    SP[2, 4]*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) - 
  (3*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*(SP[1, 2]*SPT[1, 2] + 
     SP[2, 3]*SPT[2, 3])*SPT[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (4*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*
    SPT[3, 4]) - (76*SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (76*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (49*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(18*SP[1, 4]*SP[1, 5]^2*
    SP[4, 5]*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]) - 
  (67*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(18*SP[1, 4]*SP[1, 5]^2*
    SP[4, 5]*SPT[1, 3]*SPT[2, 5]*SPT[3, 4]) - 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(6*SP[1, 4]*SP[1, 5]^2*
    SP[4, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]^2) + 
  ((SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (2*SP[1, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[3, 4]*SPT[3, 5]) - 
  (49*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(18*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[2, 5]*SPT[3, 4]) - 
  (241*SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(72*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])) + (19*SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*
    SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (8*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) - 
  (179*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(18*SP[1, 4]*SP[1, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])) + 
  (643*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 5]*
    SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (72*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]) + 
  (SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5]*
    SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (3*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4]), 
 (109*SP[1, 2]^2*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])^2)/
   (108*SP[1, 4]^3*SP[1, 5]^2*SP[2, 5]*SPT[1, 3]^2) + 
  (155*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4])/
   (108*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (175*SP[1, 2]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4])/
   (108*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (1289*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5])/
   (216*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[2, 4]*SPT[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/
   (12*SP[1, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 3]^2) - 
  (SPT[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5]))/
   (6*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) + 
  (737*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4])/
   (216*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (28*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])^2*SPT[3, 4])/
   (27*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]^2*SPT[2, 3]) - 
  (89*SP[1, 2]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 4])/
   (36*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (8*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    SPT[3, 4])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[3, 4]*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*
    SPT[3, 4])/(SP[1, 4]*SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (9*SP[3, 4]^2*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]^2)/
   (4*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]^2*
    SPT[3, 4]^2)/(12*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]^2) + (287*SP[1, 2]*SP[2, 4]*SPT[2, 4]*SPT[2, 5])/
   (108*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (19*SP[2, 4]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (12*SP[1, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[3, 5]) - 
  (13*SP[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(12*SP[1, 4]*SP[4, 5]^3*
    SPT[2, 4]*SPT[3, 5]) + (SP[2, 5]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5]))/(SP[1, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[3, 5]) - 
  (SP[1, 2]*SP[2, 4]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4])/
   (12*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) + 
  (61*SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/(27*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 5]) + 
  (3*SP[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (4*SP[1, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[3, 5]) - 
  (38*SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[3, 4]^2)/(27*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) + 
  (8*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*
    SPT[3, 4]^2)/(9*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]) - (SP[1, 2]*SP[2, 4]*SP[2, 5]^2*SP[3, 4]*SPT[1, 4]^2*SPT[2, 3]*
    SPT[2, 5]^2)/(SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    SPT[3, 5]) + (SP[1, 2]*SP[2, 4]*SP[2, 5]*SP[3, 4]^2*SPT[1, 4]^2*SPT[2, 3]*
    SPT[2, 5]*SPT[3, 4])/(SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*SPT[3, 5]) + 
  (SP[2, 4]*SP[3, 4]^3*SPT[2, 5]*SPT[3, 4]^3)/(SP[1, 4]*SP[4, 5]^2*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*SPT[3, 5]) - 
  (13*SP[1, 2]*SP[2, 5]^2*SP[3, 4]*SPT[1, 4]*SPT[1, 5]*SPT[2, 3]*SPT[2, 5])/
   (4*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) + 
  (13*SP[1, 2]*SP[2, 5]*SP[3, 4]^2*SPT[1, 4]*SPT[1, 5]*SPT[2, 3]*SPT[3, 4])/
   (4*SP[1, 5]*SP[4, 5]^2*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) - 
  (SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 5]^3*SPT[3, 4])/
   (2*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) + 
  (5*SP[1, 2]*SP[3, 4]^2*SPT[2, 5]*SPT[3, 4]^2)/(12*SP[1, 4]*SP[1, 5]*
    SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) - 
  (5*SP[1, 2]*SP[3, 4]*SPT[1, 4]*SPT[2, 5]^2*SPT[3, 4]^2)/
   (12*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) - 
  (53*SP[1, 2]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 5])/
   (54*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (8*SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*
    SPT[3, 4])/(9*SP[1, 5]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (8*SP[1, 3]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]^2)/
   (9*SP[1, 5]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (11*SP[2, 3]*SP[2, 4]*SPT[2, 4]*SPT[2, 5])/(6*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (122*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[2, 4]*SPT[2, 5])/
   (27*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (16*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[1, 5]*
    SPT[2, 4]*SPT[2, 5])/(9*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (95*SP[1, 2]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*
    SPT[2, 5])/(27*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (31*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5])/
   (18*SP[1, 4]^2*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[2, 3]*SP[2, 5]*SPT[2, 5]^2)/
   (36*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (35*SP[1, 3]*SP[2, 5]^2*SPT[2, 5]^2)/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 5]^2)/
   (6*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - 
  (31*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]^2)/
   (18*SP[1, 4]^2*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (145*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/(216*SP[1, 4]*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (8*SP[1, 3]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[1, 5]*
    SPT[2, 4]*SPT[3, 4])/(9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (233*SP[2, 3]*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/(108*SP[1, 4]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (35*SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/
   (54*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (16*SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*
    SPT[2, 5]*SPT[3, 4])/(9*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (29*SP[1, 2]*SP[3, 5]^2*SPT[1, 5]*SPT[2, 5]*
    SPT[3, 4])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (10*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[2, 5]*SPT[3, 4])/
   (27*SP[1, 4]^2*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (28*SP[2, 5]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]^2*
    SPT[3, 4])/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (127*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 4])/
   (216*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (47*SP[3, 4]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*
    SPT[3, 4]^2)/(108*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[2, 3]*SP[2, 5]*SP[3, 4]*SPT[2, 5]^2*SPT[3, 4])/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (19*SP[1, 3]*SP[2, 5]^2*SP[3, 4]*SPT[2, 5]^2*SPT[3, 4])/
   (6*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (19*SP[1, 3]*SP[2, 5]*SP[3, 4]^2*SPT[2, 5]*SPT[3, 4]^2)/
   (6*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]^2*
    SPT[3, 4])/(6*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (25*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]^2*SPT[3, 4])/
   (18*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (29*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]^2)/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 5]^2*
    SPT[3, 4]^2)/(2*SP[1, 4]*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (26*SP[2, 3]*SP[3, 5]*SPT[2, 5]*SPT[3, 5])/(27*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (29*SP[3, 5]^2*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*
    SPT[3, 4]*SPT[3, 5])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*
    SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (8*SP[1, 2]*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 4]^2*SPT[3, 5])/(3*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (8*SP[1, 2]*SP[2, 5]*SP[3, 4]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 4]*SPT[2, 5]*SPT[3, 5])/
   (3*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SPT[1, 5]*SPT[3, 4]^2*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/
   (12*SP[1, 5]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]^2) + 
  (125*SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5]))/(108*SP[1, 4]*SP[1, 5]^2*
    SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (8*SP[1, 3]*SPT[1, 5]*SPT[4, 5])/(9*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 5]*SPT[1, 5])*SPT[2, 3]) - 
  (121*SP[1, 2]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[4, 5])/
   (108*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (7*SP[1, 5]*SP[2, 4]^2*SP[3, 4]*SPT[1, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (7*SP[2, 4]*SP[2, 5]*SP[3, 4]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (7*SP[2, 5]^2*SP[3, 4]^2*SPT[2, 5]^2*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (3*SP[2, 5]*SP[3, 4]^3*SPT[2, 5]*SPT[3, 4]^2*SPT[4, 5])/
   (SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (2189*SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[4, 5])/(216*SP[1, 4]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (16*SP[1, 2]*SP[3, 5]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5])/
   (9*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (143*SP[2, 4]*SPT[2, 4]*SPT[4, 5])/(54*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 5]) + (91*SP[1, 2]*SPT[2, 5]*SPT[4, 5])/
   (108*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (517*SP[3, 4]*SPT[3, 4]*SPT[4, 5])/(108*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 5]) - (SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[3, 4]*SPT[4, 5])/
   (6*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) + 
  (SP[2, 4]*SP[3, 4]^3*SPT[2, 5]*SPT[3, 4]^3*SPT[4, 5])/
   (SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*SPT[3, 5]) - 
  (SP[2, 5]*SP[3, 4]^3*SPT[2, 5]*SPT[3, 4]^3*SPT[4, 5])/
   (SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*SPT[3, 5]) - 
  (25*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (18*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (16*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*
    SPT[4, 5])/(9*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (8*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 5]^2*SPT[4, 5])/
   (9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) - (25*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (18*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (8*SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*
    SPT[4, 5])/(9*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (8*SP[1, 3]*SP[2, 4]*SP[2, 5]^2*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*
    SPT[4, 5])/(9*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (8*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 4]*SPT[2, 4]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (9*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (8*SP[1, 3]*SP[2, 5]^2*SP[3, 4]^2*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (9*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (8*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[2, 5]^2*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (25*SP[2, 5]*SP[3, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/
   (18*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (8*SP[2, 5]^2*SP[3, 4]*SP[3, 5]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5])/
   (9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (8*SP[2, 5]*SP[3, 4]^2*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5])/
   (9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (11*SP[2, 4]*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/(6*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (308*SP[2, 5]*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/(27*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (8*SP[1, 3]*SP[2, 5]*SPT[1, 5]*SPT[2, 5]*SPT[4, 5])/
   (9*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (55*SP[1, 2]*SP[2, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/(54*SP[1, 4]^2*SP[1, 5]*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (79*SP[3, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*SPT[3, 4]*
    SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (8*SP[1, 3]*SP[2, 5]^2*SP[3, 4]*SPT[1, 5]*SPT[2, 5]*SPT[4, 5])/
   (9*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (1475*SP[2, 5]*SP[3, 4]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[4, 5])/
   (216*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (113*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (18*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (773*SP[2, 5]*SP[3, 4]^2*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (108*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (49*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (18*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (32*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (9*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (37*SP[2, 4]*SP[2, 5]*SP[3, 4]^2*SPT[2, 4]*
    SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/(6*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (263*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (54*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (263*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*
    SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/(54*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (25*SP[2, 5]^2*SP[3, 4]^2*SPT[2, 5]^2*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (17*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*
    SPT[2, 5]^2*SPT[3, 4]*SPT[4, 5])/(9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (23*SP[2, 5]*SP[3, 4]^3*SPT[2, 5]*SPT[3, 4]^2*SPT[4, 5])/
   (6*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (19*SP[2, 4]*SP[3, 4]^2*SP[3, 5]*SPT[2, 5]*
    SPT[3, 4]^2*SPT[4, 5])/(6*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (19*SP[2, 5]*SP[3, 4]^2*SP[3, 5]*SPT[2, 5]*SPT[3, 4]^2*SPT[4, 5])/
   (6*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (55*SP[1, 2]*SP[2, 4]*SP[4, 5]*SPT[1, 5]*
    SPT[2, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[4, 5])/
   (54*SP[1, 4]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (61*SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 4]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (55*SP[1, 2]*SP[2, 4]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*
    SPT[4, 5])/(27*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (55*SP[2, 4]*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    SPT[3, 5]*SPT[4, 5])/(54*SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (7*SP[2, 4]*SP[2, 5]^2*SP[3, 4]^2*SPT[2, 4]^2*
    SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (32*SP[1, 2]*SP[3, 5]*SP[4, 5]*SPT[1, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*SPT[4, 5])/
   (27*SP[1, 4]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[2, 5]^2*SP[3, 4]^2*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*
    SPT[4, 5])/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (7*SP[2, 4]*SP[3, 4]^2*SPT[2, 4]*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])*SPT[4, 5])/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (2*SP[3, 4]^3*SPT[3, 4]^2*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5])/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (5*SP[2, 4]*SP[3, 4]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5])/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (11*SP[2, 5]*SP[3, 4]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5])/(12*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (29*SP[3, 4]^2*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])*
    SPT[4, 5])/(12*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[2, 5]*SP[3, 4]^3*SPT[3, 4]*SPT[4, 5]^2)/(SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^3) + 
  (19*SPT[4, 5]^2)/(9*SP[1, 5]*SPT[2, 3]*SPT[3, 5]) + 
  (41*SP[2, 5]*SP[3, 4]^2*SPT[2, 5]*SPT[3, 4]*SPT[4, 5]^2)/
   (3*SP[1, 4]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (143*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5]^2)/(54*SP[1, 4]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (119*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5]^2)/
   (54*SP[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (32*SP[1, 2]*SP[4, 5]^2*SPT[1, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[4, 5]^2)/
   (27*SP[1, 4]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 4]*SP[3, 5]^2*SPT[4, 5]^3)/
   (SP[1, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^3) - 
  (3*SP[2, 5]*SP[3, 4]*SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (4*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (5*SP[3, 4]^2*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[4, 5]^2*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (19*SP[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 5]*SP[4, 5]^3*
    SPT[2, 4]*SPT[3, 5]) - (SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 5]^2*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]) - (13*SP[3, 4]*SP[3, 5]*SPT[3, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[3, 4]^3*SPT[3, 4]^2*SPT[4, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (26*SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[4, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (25*SP[3, 4]^2*SPT[3, 4]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(6*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (8*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 4]*SPT[2, 4]*
    SPT[2, 5]*SPT[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (9*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (73*SP[1, 2]*SP[3, 5]*SPT[2, 5]*SPT[4, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5]))/(27*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (1661*SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/(108*SP[1, 4]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (16*SP[1, 2]*SP[3, 5]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5]))/
   (9*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (2*SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])^2)/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (29*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (36*SP[1, 5]^2*SP[4, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[1, 2]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 4]*SP[1, 5]^2*
    SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (3*SP[3, 4]^2*SPT[3, 4]^2*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (4*SP[1, 5]*SP[4, 5]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]) - (8*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[1, 3]*SP[2, 5]^2*SPT[1, 5]*SPT[2, 5]^2*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]^2*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[2, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (329*SP[2, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(216*SP[1, 4]*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (127*SP[3, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(216*SP[1, 4]*SP[1, 5]*
    SP[4, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (95*SP[1, 2]*SP[2, 4]*SPT[2, 4]*SPT[2, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(54*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (16*SP[1, 2]*SP[2, 5]*SPT[2, 5]^2*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (23*SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(12*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (4*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (4*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[2, 5]^2*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (4*SP[2, 4]*SP[3, 4]^2*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (SP[3, 4]^3*SPT[3, 4]^2*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (23*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(4*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (2*SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (SP[3, 4]^2*SPT[3, 4]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(12*SP[1, 4]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[3, 4]^2*SP[3, 5]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (SP[2, 4]*SP[3, 5]*SPT[2, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(2*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (8*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (9*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (8*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[2, 5]^2*SPT[3, 4]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (8*SP[2, 4]*SP[3, 4]*SP[3, 5]^2*SPT[2, 5]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (85*SP[3, 5]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (36*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (2*SP[1, 2]*SP[3, 5]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (7*SP[1, 5]*SP[2, 4]^2*SP[3, 4]*SPT[1, 4]*
    SPT[2, 4]*SPT[2, 5]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (7*SP[2, 4]*SP[2, 5]*SP[3, 4]^2*SPT[2, 4]*
    SPT[2, 5]*SPT[3, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (7*SP[2, 5]^2*SP[3, 4]^2*SPT[2, 5]^2*SPT[3, 4]*
    SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (1187*SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(216*SP[1, 4]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (8*SP[1, 2]*SP[3, 5]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (9*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (10*SP[2, 4]*SPT[2, 4]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/(9*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (427*SP[1, 2]*SPT[2, 5]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(108*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (17*SP[3, 4]*SPT[3, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (18*SP[1, 5]*SP[4, 5]*SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (4*SP[2, 4]^2*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (293*SPT[4, 5]^2*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))/
   (54*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (11*SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(6*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^2)/
   (4*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[2, 5]*SP[3, 4]*SPT[2, 5]*SPT[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^2)/
   (4*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (2*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[3, 4]*
    SPT[4, 5]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^2)/
   (3*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (2*SP[3, 4]*SPT[3, 4]*SPT[4, 5]^2*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^
     2)/(3*SP[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])), 
 (-13*SP[2, 5]*SP[3, 4]^2)/(12*SP[1, 4]*SP[4, 5]^3) + 
  (19*SP[2, 3]*SP[3, 4])/(12*SP[1, 4]*SP[4, 5]^2) - 
  (SP[1, 5]*SP[3, 4]*SPT[1, 5])/(SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) - 
  (SP[1, 2]*SP[1, 3]*SP[2, 4]*SPT[2, 4])/(12*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*
    SPT[2, 3]) + (29*SP[2, 4]*SP[3, 4]*SPT[2, 4])/
   (12*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) + (37*SP[1, 2]*SP[3, 4]*SPT[2, 4])/
   (9*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]) + 
  (5*SP[1, 2]*SP[2, 4]*SPT[1, 4]*SPT[2, 4])/(12*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]) - (SP[1, 2]*SP[2, 4]*SPT[1, 5]*SPT[2, 4])/
   (4*SP[1, 4]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[1, 2]*SP[2, 4]*SPT[2, 4]^2)/(6*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[2, 3]^2) + (SP[1, 5]*SP[3, 4]^2*SPT[1, 5])/
   (2*SP[1, 4]*SP[4, 5]^3*SPT[2, 5]) - (5*SP[1, 2]*SP[1, 3]*SPT[2, 5])/
   (27*SP[1, 4]^2*SP[1, 5]*SPT[2, 3]) - (2*SP[1, 2]*SP[2, 3]*SPT[2, 5])/
   (27*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]) + 
  (73*SP[1, 2]*SP[1, 3]*SP[2, 5]*SPT[2, 5])/(54*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*
    SPT[2, 3]) + (7*SP[2, 5]*SP[3, 4]*SPT[2, 5])/
   (12*SP[1, 4]*SP[4, 5]^2*SPT[2, 3]) - 
  (SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 5])/(108*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*
    SPT[2, 3]) - (SP[1, 2]*SPT[1, 5]*SPT[2, 5])/(4*SP[1, 4]^2*SPT[1, 3]*
    SPT[2, 3]) + (34*SP[1, 2]*SPT[2, 4]*SPT[2, 5])/
   (27*SP[1, 4]*SP[1, 5]*SPT[2, 3]^2) + (37*SP[1, 2]*SP[2, 5]*SPT[2, 5]^2)/
   (108*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[2, 3]^2) + 
  (13*SP[2, 5]*SPT[2, 5]^2)/(12*SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (2*SP[3, 4]*SPT[2, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5]))/
   (SP[1, 5]*SP[4, 5]^2*SPT[2, 3]*SPT[2, 5]) + 
  (2*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[2, 4])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]^2*
    SPT[3, 4]) - (SP[1, 2]^2*SP[2, 4]*SPT[2, 4]^2)/
   (4*SP[1, 4]^2*SP[1, 5]*SP[2, 5]*SPT[2, 3]*SPT[3, 4]) + 
  (17*SP[1, 2]*SP[2, 4]*SPT[2, 4]^2)/(12*SP[1, 4]*SP[1, 5]*SP[4, 5]*SPT[2, 3]*
    SPT[3, 4]) - (5*SP[1, 2]^2*SPT[2, 4]*SPT[2, 5])/
   (12*SP[1, 4]^2*SP[1, 5]*SPT[2, 3]*SPT[3, 4]) - 
  (7*SP[1, 2]*SP[2, 5]*SPT[2, 4]*SPT[2, 5])/(12*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 4]) + (71*SP[1, 2]*SP[1, 3]*SP[3, 4]*SPT[3, 4])/
   (54*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[2, 3]) + 
  (SP[1, 2]*SP[1, 3]*SP[3, 4]*SPT[3, 4])/(SP[1, 4]^2*SP[1, 5]*SP[2, 5]*
    SPT[2, 3]) + (SP[1, 2]*SP[2, 3]*SP[3, 4]*SPT[3, 4])/
   (18*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]*SPT[2, 3]) + 
  (5*SP[1, 2]*SP[3, 4]*SPT[1, 4]*SPT[3, 4])/(9*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]) + (SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[3, 4])/
   (6*SP[1, 4]^2*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) + 
  (5*SP[1, 2]*SP[3, 4]*SPT[2, 4]*SPT[3, 4])/(12*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[2, 3]^2) + (55*SP[1, 2]*SP[1, 4]*SP[3, 5]*SPT[2, 4]*SPT[3, 4])/
   (108*SP[1, 5]^3*SP[2, 4]*SPT[2, 3]^2) + 
  (23*SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/(54*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SPT[2, 3]^2) - (SP[3, 4]*SPT[2, 5]*SPT[3, 4])/
   (SP[1, 4]*SP[4, 5]*SPT[2, 3]^2) - 
  (31*SP[1, 2]*SP[2, 4]*SPT[1, 4]*SPT[2, 4]^2)/(18*SP[1, 5]^2*SPT[1, 3]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (8*SP[1, 2]*SP[1, 3]*SP[2, 4]*SPT[1, 5]*SPT[2, 4]^2)/
   (9*SP[1, 4]*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[1, 4]*SP[2, 4]*SPT[1, 5]*SPT[2, 4]^3)/(SP[1, 5]*SP[4, 5]*SPT[2, 3]^2*
    SPT[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (11*SP[1, 2]*SP[1, 3]*SP[2, 5]*SPT[2, 4]*SPT[2, 5])/
   (6*SP[1, 4]*SP[1, 5]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (37*SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 4]*
    SPT[2, 5])/(108*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (91*SP[1, 2]*SP[1, 3]*SP[3, 4]*SPT[2, 4]*SPT[3, 4])/
   (108*SP[1, 4]*SP[1, 5]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) - (SP[1, 2]*SP[1, 4]*SPT[1, 5]*SPT[2, 5]*
    SPT[3, 4]^2)/(6*SP[1, 5]^2*SP[2, 4]*SPT[2, 3]^2*SPT[3, 5]^2) + 
  (SP[1, 2]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]^2)/(6*SP[1, 5]*SP[2, 5]*SPT[2, 3]^2*
    SPT[3, 5]^2) - (SP[1, 2]^2*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/
   (6*SP[1, 4]*SP[1, 5]^2*SP[2, 4]*SPT[2, 3]*SPT[3, 5]) - 
  (SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[3, 4]^2)/(2*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) + 
  (7*SP[1, 2]^2*SP[2, 4]*SPT[2, 4]^2*SPT[2, 5])/(3*SP[1, 4]*SP[1, 5]^2*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) - 
  (11*SP[1, 2]^2*SP[2, 5]*SPT[2, 4]*SPT[2, 5]^2)/
   (6*SP[1, 4]*SP[1, 5]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]) - (SP[1, 2]^2*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 4]*SP[1, 5]^2*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]) + (SP[1, 2]*SP[2, 5]*SPT[1, 4]*SPT[2, 5]^2*SPT[3, 4])/
   (2*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5]) - 
  (13*SP[1, 2]*SP[2, 3]*SP[3, 5]*SPT[3, 5])/(18*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[2, 5]*SPT[2, 3]) - (5*SP[1, 2]*SP[3, 5]*SPT[1, 4]*SPT[3, 5])/
   (36*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]) - 
  (SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[3, 5])/(36*SP[1, 4]^2*SP[2, 5]*SPT[1, 3]*
    SPT[2, 3]) + (SP[1, 2]^2*SP[4, 5]^2*SPT[1, 4]*SPT[1, 5]*SPT[3, 5])/
   (36*SP[1, 4]^2*SP[1, 5]*SP[2, 4]*SP[2, 5]*SPT[1, 3]^2*SPT[2, 3]) - 
  (SP[1, 2]*SP[1, 5]*SP[3, 4]*SPT[2, 5]*SPT[3, 5])/
   (2*SP[1, 4]^3*SP[2, 5]*SPT[2, 3]^2) + 
  (3*SP[1, 2]^2*SP[3, 5]*SPT[1, 4]*SPT[3, 5])/(4*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[2, 5]*SPT[2, 3]*SPT[3, 4]) + 
  (31*SP[1, 2]*SP[3, 5]*SPT[2, 4]*SPT[3, 5])/(36*SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*SPT[3, 4]) + (3*SP[1, 2]*SPT[1, 5]*SPT[2, 4]*SPT[3, 5])/
   (4*SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]) + 
  (SP[1, 2]*SP[2, 4]*SPT[1, 4]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5])/
   (SP[1, 4]^2*SPT[1, 3]*SPT[2, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (SP[1, 2]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5]^2)/
   (4*SP[1, 4]*SP[2, 4]*SPT[2, 3]^2*SPT[3, 4]^2) - 
  (SP[1, 2]*SP[1, 5]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5]^2)/
   (4*SP[1, 4]^2*SP[2, 5]*SPT[2, 3]^2*SPT[3, 4]^2) - 
  (SP[1, 5]*SP[2, 4]*SP[3, 4]*SPT[1, 5]*SPT[2, 4])/
   (SP[1, 4]*SP[4, 5]^2*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (10*SP[2, 3]*SP[3, 4]*SPT[2, 5]*SPT[3, 4])/
   (9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]*SP[2, 4]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]^2*
    SPT[2, 5])/(6*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (8*SP[1, 2]*SP[2, 4]*SP[2, 5]*SPT[1, 4]*SPT[1, 5]*
    SPT[2, 4]^2*SPT[2, 5])/(9*SP[1, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 3]*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4])/
   (9*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[2, 4]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 4])/
   (2*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]*SP[2, 5]^2*SPT[1, 5]*SPT[2, 4]*
    SPT[2, 5]^2*SPT[3, 4])/(2*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[2, 3]*SP[3, 5]*SPT[2, 5]*SPT[3, 5])/(9*SP[1, 4]*SP[4, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[2, 3]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]^2*SPT[3, 5])/
   (9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (37*SP[1, 2]*SP[2, 3]*SP[4, 5]*SPT[4, 5])/(27*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[2, 5]*SPT[2, 3]) - (SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[4, 5])/
   (108*SP[1, 5]^2*SP[2, 4]*SPT[1, 3]*SPT[2, 3]) + 
  (46*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[4, 5])/(27*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SPT[1, 3]*SPT[2, 3]) - (SP[1, 2]*SP[4, 5]*SPT[2, 4]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[2, 3]^2) + 
  (7*SP[1, 2]*SP[4, 5]*SPT[2, 5]*SPT[4, 5])/(27*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SPT[2, 3]^2) + (SP[1, 2]^2*SP[4, 5]*SPT[1, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]*SPT[2, 3]*SPT[3, 4]) - 
  (SP[1, 2]*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[2, 4]*SPT[4, 5])/
   (6*SP[1, 4]*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]^2*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^
     2) - (SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]^2*SPT[4, 5])/
   (SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (5*SP[1, 2]*SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (10*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^
     2) + (5*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[1, 4]*SPT[2, 4]*SPT[2, 5]*
    SPT[4, 5])/(6*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (13*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (7*SP[1, 2]*SP[3, 4]^2*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^
     2) - (10*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[2, 4]*SPT[3, 4]*
    SPT[4, 5])/(3*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (31*SP[1, 2]*SP[3, 4]^2*SPT[1, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (6*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (187*SP[1, 2]*SP[3, 4]*SPT[2, 4]*SPT[4, 5])/(108*SP[1, 4]*SP[1, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (31*SP[1, 2]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[4, 5])/
   (18*SP[1, 5]^2*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])) + (13*SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*
    SPT[4, 5])/(3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (41*SP[1, 2]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (18*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (67*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]^2*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[1, 4]*SPT[1, 5]*SPT[2, 4]^2*SPT[4, 5])/(SP[1, 5]*SPT[2, 3]^2*SPT[2, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (55*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (18*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (67*SP[1, 2]*SP[3, 4]^2*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (SP[1, 2]*SP[4, 5]*SPT[1, 5]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*SPT[2, 3]*SPT[3, 5]) - 
  (11*SP[1, 2]*SP[2, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (6*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]) - (SP[1, 2]*SP[2, 4]^2*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*SPT[3, 5]) + 
  (SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]) + (SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*
    SPT[4, 5])/(2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    SPT[3, 5]) - (SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^
     2) + (5*SP[1, 3]*SP[2, 3]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[3, 5]*
    SPT[4, 5])/(6*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (5*SP[1, 3]*SP[3, 4]*SP[3, 5]*SPT[1, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5])/
   (3*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) + 
  (13*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]^2*SPT[4, 5])/
   (6*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (10*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]^2*SPT[4, 5])/
   (3*SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (8*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) - (2*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*
    SPT[4, 5])/(3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[2, 5]^2*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (2*SP[1, 2]*SP[2, 4]^2*SPT[1, 5]*SPT[2, 4]^3*SPT[4, 5])/
   (3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (8*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) - (2*SP[1, 2]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5])/(3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (2*SP[1, 3]*SP[2, 4]^2*SPT[1, 5]*SPT[2, 4]^2*SPT[4, 5])/
   (SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (10*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (16*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (16*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (SP[1, 2]*SP[2, 5]^2*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5])/
   (2*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*
    SPT[4, 5])/(2*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) - (13*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 5]*
    SPT[4, 5])/(6*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (8*SP[1, 2]*SP[3, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) + (2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*
    SPT[4, 5])/(3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[2, 4]*SPT[2, 4])*SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^
     2) - (8*SP[1, 2]*SP[2, 4]*SP[3, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*
    SPT[4, 5])/(3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (5*SP[1, 2]*SP[3, 4]*SPT[2, 4]*SPT[4, 5])/(12*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 2]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (6*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]^2*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (25*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (12*SP[1, 5]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (2*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[2, 5]^2*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[2, 5]^2*SP[3, 5]*SPT[2, 5]^2*SPT[4, 5])/(12*SP[1, 5]*SP[4, 5]*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (25*SP[1, 2]*SP[2, 4]*SP[2, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5])/
   (12*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[2, 5]^2*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5])/
   (12*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (3*SP[1, 2]*SP[3, 4]^2*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (184*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (27*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 2]*SP[1, 3]*SP[2, 5]^2*SP[3, 4]^2*SPT[1, 4]*SPT[2, 3]*SPT[2, 5]*
    SPT[4, 5])/(6*SP[1, 4]*SP[1, 5]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (10*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[1, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (8*SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (3*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[2, 5]^2*SPT[4, 5])/
   (2*SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (10*SP[1, 2]*SP[1, 5]*SP[2, 5]*SP[3, 4]*SPT[1, 4]*SPT[1, 5]*SPT[2, 5]^2*
    SPT[4, 5])/(3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (10*SP[1, 2]*SP[2, 5]^2*SP[3, 4]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (13*SP[1, 2]*SP[2, 5]^2*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5])/
   (3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (5*SP[1, 2]*SP[2, 3]*SP[3, 4]^2*SPT[2, 4]*
    SPT[3, 4]*SPT[4, 5])/(6*SP[1, 4]*SP[1, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (5*SP[1, 2]*SP[2, 3]*SP[3, 4]^2*SPT[1, 5]*
    SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/(6*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (10*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[1, 4]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*SP[3, 4]^2*SPT[1, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*SP[1, 5]*SP[3, 4]^2*SPT[1, 4]*SPT[1, 5]*SPT[2, 5]*SPT[3, 4]*
    SPT[4, 5])/(3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 2]*SP[2, 5]*SP[3, 4]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*SP[2, 5]*SP[3, 4]^2*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*
    SPT[4, 5])/(3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (4*SP[1, 2]*SP[2, 3]*SP[3, 4]*SPT[2, 4]*SPT[4, 5])/
   (9*SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (7*SP[1, 2]*SP[2, 5]*SP[3, 4]^2*SPT[2, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*SP[2, 3]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5])/
   (3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (5*SP[1, 2]*SP[2, 5]*SP[3, 4]^2*SPT[1, 5]*
    SPT[2, 4]*SPT[4, 5])/(6*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (56*SP[1, 2]*SP[3, 4]*SPT[1, 4]*SPT[2, 4]*SPT[4, 5])/
   (9*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 3]*SP[2, 4]^2*SPT[2, 4]^2*SPT[4, 5])/
   (4*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (8*SP[2, 4]^2*SP[3, 4]*SPT[2, 4]^2*SPT[4, 5])/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (61*SP[1, 2]*SP[2, 3]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]^2*SPT[4, 5])/
   (18*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (5*SP[1, 2]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*
    SPT[4, 5])/(3*SP[1, 4]*SP[1, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]*SPT[4, 5])/
   (6*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (25*SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[2, 4]*
    SPT[2, 5]*SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (98*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[2, 4]*
    SPT[2, 5]*SPT[4, 5])/(27*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (2*SP[2, 4]*SP[2, 5]*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*
    SPT[4, 5])/(SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (19*SP[1, 2]*SP[2, 3]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (108*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (145*SP[1, 2]*SP[2, 5]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (108*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (73*SP[1, 2]*SP[2, 5]*SP[3, 4]*SPT[1, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (18*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]*SP[2, 3]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*
    SPT[2, 5]*SPT[4, 5])/(2*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (55*SP[1, 2]*SP[2, 5]^2*SP[3, 4]^2*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (55*SP[1, 2]*SP[2, 3]*SP[2, 4]*SP[4, 5]*
    SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 3]*SP[2, 5]^2*SPT[2, 5]^2*SPT[4, 5])/
   (6*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (109*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[2, 5]^2*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[1, 5]*SPT[2, 5]^2*SPT[4, 5])/
   (6*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (55*SP[1, 2]*SP[2, 3]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*
    SPT[2, 5]^2*SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (2*SP[1, 2]*SP[2, 4]*SP[2, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (2*SP[1, 2]*SP[2, 5]^2*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[1, 2]*SP[1, 3]*SP[3, 4]^2*SPT[1, 4]*SPT[3, 4]*SPT[4, 5])/
   (6*SP[1, 4]*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (8*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[3, 4]*
    SPT[4, 5])/(3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[2, 4]*SP[3, 4]^2*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[4, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[3, 4]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5])/
   (9*SP[1, 4]*SP[1, 5]*SPT[1, 3]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (14*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (55*SP[1, 2]*SP[2, 5]*SP[3, 4]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (12*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (55*SP[1, 2]*SP[2, 3]*SP[3, 4]*SP[4, 5]*SPT[2, 4]*
    SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/(36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (11*SP[1, 2]*SP[2, 4]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5])/
   (6*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (SP[1, 2]*SP[2, 5]*SPT[2, 5]^2*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]*SP[3, 4]*SPT[2, 5]*SPT[3, 4]*SPT[4, 5])/
   (2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 5]*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]*SP[2, 4]*SP[3, 4]*SPT[2, 4]*SPT[2, 5]*
    SPT[3, 4]*SPT[4, 5])/(2*SP[1, 4]*SP[1, 5]*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (55*SP[1, 2]*SP[3, 4]*SP[3, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (55*SP[1, 2]*SP[2, 3]*SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (55*SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/
   (36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (7*SP[1, 3]*SP[2, 3]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5])/
   (12*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (2*SP[1, 2]*SP[2, 3]*SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[2, 3]*SP[4, 5]*SPT[1, 5]*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5])/
   (SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (SP[1, 2]*SP[2, 5]*SP[3, 5]*SPT[2, 4]*SPT[2, 5]*
    SPT[3, 5]*SPT[4, 5])/(SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (2*SP[1, 3]*SP[3, 4]*SP[3, 5]*SPT[3, 4]*SPT[3, 5]*
    SPT[4, 5])/(3*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[4, 5]^2*SPT[1, 4]*SPT[2, 4]^2*SPT[3, 5]^2*
    SPT[4, 5])/(SP[1, 4]*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 2]*SP[1, 3]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[1, 4]*SPT[2, 4]*SPT[2, 5]*
    SPT[3, 5]^2*SPT[4, 5])/(SP[1, 4]*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[2, 3]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (2*SP[1, 3]*SP[2, 4]*SP[3, 4]*SPT[1, 4]*
    SPT[4, 5]^2)/(SP[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^3) - 
  (5*SP[1, 3]*SP[2, 4]*SP[3, 5]*SPT[1, 4]*SPT[4, 5]^2)/
   (6*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2) - 
  (2*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[2, 4]*SPT[4, 5]^2)/
   (3*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (2*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2)/
   (3*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (8*SP[1, 3]*SP[2, 4]*SP[3, 5]*SPT[1, 5]*SPT[4, 5]^2)/
   (3*SP[1, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (202*SP[1, 2]*SP[3, 5]*SP[4, 5]*SPT[2, 5]*SPT[4, 5]^2)/
   (27*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (4*SP[1, 2]*SP[2, 4]*SP[3, 5]*SPT[2, 4]*SPT[4, 5]^2)/
   (3*SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (11*SP[1, 2]*SP[2, 4]*SP[4, 5]*SPT[2, 4]^2*SPT[4, 5]^2)/
   (9*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (61*SP[1, 2]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2)/
   (36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (5*SP[1, 3]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*SPT[1, 4]*SPT[2, 3]*SPT[4, 5]^2)/
   (6*SP[1, 4]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) - (2*SP[1, 3]*SP[2, 4]*SP[3, 5]*SPT[4, 5]^2)/
   (3*SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (5*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[4, 5]^2)/(6*SP[1, 4]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (67*SP[1, 3]*SP[2, 5]*SP[4, 5]*SPT[2, 5]*
    SPT[4, 5]^2)/(36*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[3, 5]*SP[4, 5]*SPT[1, 5]*SPT[2, 5]*SPT[4, 5]^2)/
   (18*SP[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*SPT[2, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (2*SP[1, 2]*SP[2, 4]*SP[4, 5]*SPT[2, 4]^2*
    SPT[4, 5]^2)/(SP[1, 4]*SP[1, 5]*SPT[2, 3]*SPT[3, 4]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + 
     SP[3, 5]*SPT[3, 5])) + (2*SP[1, 2]*SP[2, 4]*SP[4, 5]*SPT[1, 5]*
    SPT[2, 4]^2*SPT[4, 5]^2)/(SP[1, 4]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 4]*SPT[1, 4])*SPT[2, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 3]*SP[3, 4]*SP[4, 5]*SPT[3, 4]*SPT[4, 5]^2)/
   (SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (SP[1, 2]*SP[1, 3]*SP[2, 4]*SP[4, 5]^2*SPT[1, 4]*SPT[2, 4]^2*SPT[3, 5]*
    SPT[4, 5]^2)/(SP[1, 4]*SP[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])*
    SPT[2, 3]*SPT[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (10*SP[1, 2]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^3)/
   (9*SP[1, 4]*SP[1, 5]*SPT[2, 3]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 4]*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (SP[1, 3]*SP[3, 5]*SPT[1, 5]*SPT[4, 5]^2*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5]))/(SP[1, 5]*SPT[2, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^3)}


==> anc/2l_pmppp_coo.json <==
{"(0, 12)": "-1", "(0, 15)": "-1", "(0, 27)": "-1/6", "(0, 28)": "-1/2", "(0, 29)": "-1/2", "(0, 37)": "1", "(0, 38)": "-1", "(0, 53)": "1", "(0, 59)": "1", "(0, 65)": "-1", "(1, 14)": "-1", "(1, 15)": "-1", "(1, 29)": "-1", "(1, 39)": "1", "(1, 46)": "-1", "(1, 60)": "1", "(1, 61)": "1", "(1, 71)": "-1", "(2, 20)": "-1", "(2, 22)": "-1", "(2, 27)": "-1/6", "(2, 28)": "-1/2", "(2, 29)": "-1/2", "(2, 37)": "1", "(2, 38)": "-1", "(2, 57)": "1", "(2, 62)": "1", "(2, 83)": "-1", "(3, 14)": "-1", "(3, 22)": "-1", "(3, 29)": "-1", "(3, 42)": "1", "(3, 46)": "-1", "(3, 60)": "1", "(3, 63)": "1", "(3, 75)": "-1", "(4, 24)": "-1", "(4, 25)": "-1", "(4, 27)": "-1/6", "(4, 30)": "-1/2", "(4, 33)": "-1/2", "(4, 40)": "-1", "(4, 44)": "1", "(4, 66)": "1", "(5, 12)": "-1", "(5, 18)": "1", "(5, 27)": "-1/6", "(5, 28)": "-1/2", "(5, 32)": "1/2", "(5, 37)": "1", "(5, 41)": "-1", "(5, 53)": "1", "(5, 65)": "-1", "(5, 67)": "1", "(5, 77)": "-1", "(6, 24)": "-1", "(6, 26)": "-1", "(6, 27)": "-1/6", "(6, 30)": "-1/2", "(6, 36)": "-1/2", "(6, 42)": "-1", "(6, 44)": "1", "(6, 69)": "1", "(7, 13)": "-1", "(7, 19)": "1", "(7, 27)": "-1/6", "(7, 28)": "-1/2", "(7, 33)": "1/2", "(7, 37)": "1", "(7, 41)": "-1", "(7, 54)": "1", "(7, 72)": "-1", "(7, 73)": "1", "(7, 79)": "-1", "(8, 13)": "-1", "(8, 25)": "1", "(8, 27)": "-1/6", "(8, 28)": "-1/2", "(8, 33)": "1/2", "(8, 37)": "1", "(8, 43)": "-1", "(8, 54)": "1", "(8, 72)": "-1", "(8, 76)": "1", "(8, 81)": "-1", "(9, 18)": "-1", "(9, 21)": "1", "(9, 32)": "-1/2", "(9, 34)": "1/2", "(9, 39)": "-1", "(9, 48)": "1", "(9, 78)": "1", "(9, 82)": "-1", "(10, 19)": "-1", "(10, 21)": "1", "(10, 33)": "-1/2", "(10, 34)": "1/2", "(10, 40)": "-1", "(10, 48)": "1", "(10, 80)": "1", "(10, 82)": "-1", "(11, 20)": "-1", "(11, 26)": "1", "(11, 27)": "-1/6", "(11, 28)": "-1/2", "(11, 36)": "1/2", "(11, 37)": "1", "(11, 43)": "-1", "(11, 57)": "1", "(11, 83)": "-1", "(11, 84)": "1", "(11, 85)": "-1", "(12, 1)": "-1", "(12, 4)": "1", "(12, 11)": "-1", "(13, 1)": "-1", "(13, 5)": "1", "(13, 11)": "-1", "(14, 1)": "-1", "(14, 9)": "1", "(14, 11)": "-1", "(15, 12)": "-1", "(15, 16)": "1", "(15, 28)": "-1/2", "(15, 30)": "1/2", "(15, 37)": "1", "(15, 47)": "-1", "(15, 53)": "1", "(15, 65)": "-1", "(16, 13)": "-1", "(16, 17)": "1", "(16, 28)": "-1/2", "(16, 31)": "1/2", "(16, 37)": "1", "(16, 45)": "-1", "(16, 54)": "1", "(16, 72)": "-1", "(17, 20)": "-1", "(17, 23)": "1", "(17, 28)": "-1/2", "(17, 35)": "1/2", "(17, 37)": "1", "(17, 49)": "-1", "(17, 57)": "1", "(17, 83)": "-1", "(18, 12)": "1", "(18, 13)": "1", "(18, 27)": "1/6", "(18, 28)": "1", "(18, 51)": "-1", "(18, 52)": "-1", "(18, 64)": "1", "(19, 12)": "1", "(19, 20)": "1", "(19, 27)": "1/6", "(19, 28)": "1", "(19, 51)": "-1", "(19, 56)": "-1", "(19, 68)": "1", "(20, 13)": "1", "(20, 20)": "1", "(20, 27)": "1/6", "(20, 28)": "1", "(20, 52)": "-1", "(20, 56)": "-1", "(20, 74)": "1", "(21, 13)": "-1", "(21, 14)": "-1", "(21, 27)": "-1/6", "(21, 28)": "-1/2", "(21, 29)": "-1/2", "(21, 37)": "1", "(21, 46)": "-1", "(21, 50)": "1", "(22, 20)": "-1", "(22, 21)": "-1", "(22, 27)": "-1/6", "(22, 28)": "-1/2", "(22, 34)": "-1/2", "(22, 37)": "1", "(22, 48)": "-1", "(22, 55)": "1", "(23, 12)": "-1", "(23, 24)": "1", "(23, 28)": "-1/2", "(23, 30)": "1/2", "(23, 37)": "1", "(23, 44)": "-1", "(23, 58)": "1", "(23, 70)": "-1", "(24, 1)": "-1", "(24, 2)": "1", "(24, 11)": "13/9", "(25, 6)": "1", "(25, 11)": "-1", "(26, 7)": "1", "(26, 11)": "-1", "(27, 10)": "1", "(27, 11)": "-1", "(28, 3)": "1", "(28, 11)": "-1", "(29, 8)": "1", "(29, 11)": "-1", "(30, 0)": "1"}

==> anc/2l_pmppp_nf_coo.json <==
{"(0, 1)": "1", "(0, 5)": "-1", "(1, 4)": "1", "(1, 5)": "-1", "(2, 5)": "-1", "(2, 6)": "1", "(3, 0)": "1", "(3, 5)": "-6/19", "(4, 2)": "1", "(4, 5)": "-1", "(5, 3)": "1", "(5, 5)": "-1"}

==> anc/2l_pmppp_nf_spinors.m <==
{(8*SP[2, 3]*SPT[2, 3]*SPT[3, 1]*(SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]*
     SPT[2, 4]*SPT[3, 5] + 2*SP[1, 3]*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[3, 4]*
     SPT[3, 5] - SP[1, 2]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[3, 4]*SPT[3, 5] - 
    SP[1, 3]*SP[2, 3]*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5] - 
    SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 3]*SPT[4, 5]))/
  (3*SP[1, 4]*SP[1, 5]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*
   (-(SP[1, 4]*SPT[1, 4]) - SP[4, 5]*SPT[4, 5])*(-(SP[1, 5]*SPT[1, 5]) - 
    SP[4, 5]*SPT[4, 5])), (-8*SP[2, 4]*SPT[2, 4]*SPT[3, 1]*
   (-(SP[1, 3]*SP[2, 3]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]) - 
    SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 4]*SPT[4, 5] - 
    SP[1, 4]*SP[2, 5]^2*SP[3, 5]*SPT[2, 5]*SPT[4, 5] - 
    SP[1, 3]*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[3, 4]*SPT[4, 5] - 
    SP[1, 4]*SP[2, 5]*SP[3, 5]^2*SPT[3, 5]*SPT[4, 5] - 
    SP[1, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[4, 5]^2))/
  (3*SP[1, 3]*SP[1, 5]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*
   (-(SP[1, 3]*SPT[1, 3]) - SP[3, 5]*SPT[3, 5])*(-(SP[1, 5]*SPT[1, 5]) - 
    SP[3, 5]*SPT[3, 5])), (-8*SP[2, 5]*SPT[2, 5]*SPT[3, 1]*
   (-(SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]) - 
    SP[1, 4]*SP[2, 4]^2*SP[3, 5]*SPT[2, 4]*SPT[4, 5] - 
    SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 5]*SPT[4, 5] - 
    SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[3, 4]*SPT[4, 5] - 
    SP[1, 3]*SP[2, 3]*SP[4, 5]^2*SPT[3, 5]*SPT[4, 5] - 
    SP[1, 4]*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[4, 5]^2))/
  (3*SP[1, 3]*SP[1, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*
   (-(SP[1, 3]*SPT[1, 3]) - SP[3, 4]*SPT[3, 4])*(-(SP[1, 4]*SPT[1, 4]) - 
    SP[3, 4]*SPT[3, 4])), (-76*SP[1, 2]^2*SPT[3, 1]*SPT[3, 4])/
   (9*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]) + 
  (152*SP[1, 2]*SP[2, 4]*SPT[3, 1]*SPT[3, 4])/(9*SP[1, 4]*SP[1, 5]*SP[2, 5]*
    SP[3, 4]*SPT[1, 3]) - (152*SP[1, 2]*SPT[3, 1]*
    (-(SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[3, 5]) + 
     SP[1, 3]*SP[2, 3]^2*SP[2, 5]*SP[4, 5]^2*SPT[3, 5]))/
   (9*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*
    SP[4, 5]*SPT[1, 3]) + (76*SP[1, 2]*SPT[3, 1]*
    (-(SP[1, 2]*SP[2, 3]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]*SPT[3, 5]) + 
     SP[1, 2]*SP[2, 3]^2*SP[3, 5]*SP[4, 5]^2*SPT[3, 5]))/
   (9*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*
    SP[4, 5]*SPT[1, 3]) + (152*SP[1, 2]*SPT[3, 1]*
    (SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SPT[4, 5] - 
     SP[1, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[4, 5]))/
   (9*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*
    SP[4, 5]*SPT[1, 3]) + (76*SP[1, 2]*SPT[3, 1]*
    (SP[1, 2]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]*SPT[4, 5] - 
     SP[1, 2]*SP[2, 3]*SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[4, 5]))/
   (9*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*
    SP[4, 5]*SPT[1, 3]), 
 (-8*SPT[1, 5]*SPT[3, 1]*(-(SP[1, 2]*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*
       SP[4, 5]*SPT[3, 4]^2) - SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]*SPT[3, 4]*SPT[3, 5] + SP[1, 2]*SP[2, 3]*SP[2, 4]*SP[3, 5]^2*
      SP[4, 5]*SPT[3, 4]*SPT[3, 5] - SP[1, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*
      SP[4, 5]*SPT[3, 4]*SPT[4, 5] + SP[1, 2]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[3, 4]*SPT[4, 5]))/(SP[1, 5]*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*
    SP[4, 5]*SPT[1, 3]*(-(SP[1, 3]*SPT[1, 3]) - SP[3, 5]*SPT[3, 5])*
    (-(SP[1, 4]*SPT[1, 4]) - SP[4, 5]*SPT[4, 5])) - 
  (8*SPT[1, 5]*SPT[3, 1]*(2*SP[1, 2]*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*
      SP[4, 5]*SPT[3, 4]^2 - SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]*
      SPT[2, 4]*SPT[3, 5] - SP[1, 2]*SP[2, 3]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]*
      SPT[3, 4]*SPT[3, 5] + SP[1, 3]*SP[2, 3]^2*SP[2, 5]*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5] - SP[1, 2]*SP[2, 3]^2*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5] - SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SPT[2, 4]*
      SPT[4, 5] - SP[1, 4]*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*SPT[2, 5]*SPT[4, 5] + 
     SP[1, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[3, 4]*SPT[4, 5] - 
     2*SP[1, 2]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]*SPT[4, 5] - 
     SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SPT[3, 5]*SPT[4, 5] - 
     SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[4, 5]^2))/
   (3*SP[1, 5]*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*
    (-(SP[1, 3]*SPT[1, 3]) - SP[3, 5]*SPT[3, 5])*(-(SP[1, 4]*SPT[1, 4]) - 
     SP[4, 5]*SPT[4, 5])), 
 (-8*SPT[3, 1]*(-(SP[1, 3]*SP[2, 3]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*
      SPT[3, 5]) - SP[1, 3]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SPT[2, 4]*
     SPT[4, 5] - SP[1, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SPT[2, 5]*
     SPT[4, 5] - SP[1, 3]*SP[2, 3]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*SPT[3, 4]*
     SPT[4, 5] - SP[1, 3]*SP[2, 3]^2*SP[2, 5]*SP[4, 5]^2*SPT[3, 5]*
     SPT[4, 5] - SP[1, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[4, 5]^2 - 
    SP[1, 2]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]*SPT[4, 5]^2 + 
    SP[1, 2]*SP[2, 3]*SP[2, 4]*SP[3, 5]*SP[4, 5]^2*SPT[4, 5]^2))/
  (3*SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SP[4, 5]*
   (-(SP[1, 4]*SPT[1, 4]) - SP[3, 4]*SPT[3, 4])*(-(SP[1, 5]*SPT[1, 5]) - 
    SP[3, 5]*SPT[3, 5]))}


==> anc/2l_pmppp_spinors.m <==
{(-4*SP[2, 3]*SPT[2, 3]*SPT[3, 1]*SPT[3, 4])/(SP[1, 5]*SP[3, 4]*SP[4, 5]*
   SPT[1, 3]*SPT[2, 4]), (4*SP[1, 2]^2*SP[4, 5]*SPT[1, 5]*SPT[3, 1]*
   SPT[4, 5])/(SP[1, 4]^2*SP[1, 5]*SP[2, 3]*SP[3, 4]*SPT[1, 3]*SPT[1, 4]), 
 (4*SP[2, 3]*SPT[2, 3]*SPT[3, 1]*SPT[3, 5])/(SP[1, 4]*SP[3, 5]*SP[4, 5]*
   SPT[1, 3]*SPT[2, 5]), (4*SP[1, 2]^2*SP[4, 5]*SPT[1, 4]*SPT[3, 1]*
   SPT[4, 5])/(SP[1, 4]*SP[1, 5]^2*SP[2, 3]*SP[3, 5]*SPT[1, 3]*SPT[1, 5]), 
 (4*SP[1, 2]^2*SP[3, 4]*SPT[3, 1]*SPT[3, 4])/(SP[1, 3]*SP[1, 4]^2*SP[2, 5]*
   SP[4, 5]*SPT[1, 4]), (-4*SP[2, 4]*SPT[2, 4]*SPT[3, 1]*SPT[3, 4])/
  (SP[1, 5]*SP[3, 4]*SP[3, 5]*SPT[1, 3]*SPT[2, 3]), 
 (4*SP[1, 2]^2*SP[3, 4]*SPT[1, 4]*SPT[3, 1]*SPT[3, 4])/
  (SP[1, 3]^2*SP[1, 4]*SP[2, 5]*SP[3, 5]*SPT[1, 3]^2), 
 (4*SP[2, 4]*SPT[2, 4]*SPT[3, 1]*SPT[4, 5])/(SP[1, 3]*SP[3, 5]*SP[4, 5]*
   SPT[1, 3]*SPT[2, 5]), (4*SP[2, 5]*SPT[2, 5]*SPT[3, 1]*SPT[4, 5])/
  (SP[1, 3]*SP[3, 4]*SP[4, 5]*SPT[1, 3]*SPT[2, 4]), 
 (4*SP[1, 2]^2*SP[3, 5]*SPT[1, 5]*SPT[3, 1]*SPT[3, 5])/
  (SP[1, 3]^2*SP[1, 5]*SP[2, 4]*SP[3, 4]*SPT[1, 3]^2), 
 (-4*SP[1, 2]^2*SP[3, 5]*SPT[3, 1]*SPT[3, 5])/(SP[1, 3]*SP[1, 5]^2*SP[2, 4]*
   SP[4, 5]*SPT[1, 5]), (-4*SP[2, 5]*SPT[2, 5]*SPT[3, 1]*SPT[3, 5])/
  (SP[1, 4]*SP[3, 4]*SP[3, 5]*SPT[1, 3]*SPT[2, 3]), 
 (4*SP[1, 2]^2*SPT[3, 1]*SPT[3, 4]*(2*SP[2, 4]*SPT[2, 4] + 
    SP[2, 5]*SPT[2, 5] + SP[3, 4]*SPT[3, 4] + 2*SP[4, 5]*SPT[4, 5]))/
  (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]*
   (SP[1, 2]*SPT[1, 2] + SP[1, 5]*SPT[1, 5])), 
 (-4*SP[1, 2]^2*SPT[3, 1]*(SP[2, 4]*SPT[2, 4] - SP[2, 5]*SPT[2, 5] + 
    SP[3, 4]*SPT[3, 4] - SP[3, 5]*SPT[3, 5])*SPT[4, 5])/
  (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*SPT[1, 3]*
   (SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])), 
 (4*SP[1, 2]^2*SPT[3, 1]*SPT[3, 5]*(SP[2, 4]*SPT[2, 4] + 
    2*SP[2, 5]*SPT[2, 5] + SP[3, 5]*SPT[3, 5] + 2*SP[4, 5]*SPT[4, 5]))/
  (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]*
   (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])), 
 (-4*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])^2*SPT[3, 1]*
   (-(SP[2, 3]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]) + SP[2, 4]*SP[3, 5]*SPT[2, 3]*
     SPT[4, 5]))/(SP[1, 5]*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]*
   SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]), 
 (-4*(SP[1, 2]*SPT[1, 2] + SP[2, 3]*SPT[2, 3])^2*SPT[3, 1]*
   (-(SP[2, 3]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]) + SP[2, 4]*SP[3, 5]*SPT[2, 3]*
     SPT[4, 5]))/(SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SP[4, 5]*
   SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]), 
 (-4*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])^2*SPT[3, 1]*
   (-(SP[2, 3]*SP[4, 5]*SPT[2, 4]*SPT[3, 5]) + SP[2, 4]*SP[3, 5]*SPT[2, 3]*
     SPT[4, 5]))/(SP[1, 4]*SP[2, 3]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SP[4, 5]*
   SPT[1, 3]*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]), 
 (4*SP[1, 2]*SPT[3, 1]*SPT[3, 4]*SPT[4, 5])/(SP[1, 3]*SP[1, 5]*SP[3, 5]*
    SPT[1, 3]*SPT[3, 5]) + (4*SP[2, 3]*SP[2, 4]*SPT[3, 1]*SPT[3, 4]*
    SPT[4, 5])/(SP[1, 3]*SP[2, 5]*SP[3, 4]*SP[3, 5]*SPT[1, 3]*SPT[3, 5]) - 
  (4*SP[2, 4]*SP[2, 5]*SPT[3, 1]*SPT[3, 4]*SPT[4, 5])/
   (SP[1, 5]*SP[2, 3]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*SPT[3, 5]), 
 (-4*SP[1, 2]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/(SP[1, 4]*SP[1, 5]*SP[4, 5]*
    SPT[1, 3]*SPT[4, 5]) + (4*SP[2, 3]*SP[2, 4]*SPT[3, 1]*SPT[3, 4]*
    SPT[3, 5])/(SP[1, 4]*SP[2, 5]*SP[3, 4]*SP[4, 5]*SPT[1, 3]*SPT[4, 5]) + 
  (4*SP[2, 3]*SP[2, 5]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (SP[1, 5]*SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*SPT[4, 5]), 
 (-4*SP[1, 2]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5])/(SP[1, 3]*SP[1, 4]*SP[3, 4]*
    SPT[1, 3]*SPT[3, 4]) - (4*SP[2, 3]*SP[2, 5]*SPT[3, 1]*SPT[3, 5]*
    SPT[4, 5])/(SP[1, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SPT[1, 3]*SPT[3, 4]) - 
  (4*SP[2, 4]*SP[2, 5]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5])/
   (SP[1, 4]*SP[2, 3]*SP[3, 4]*SP[4, 5]*SPT[1, 3]*SPT[3, 4]), 
 (4*SP[1, 2]^2*SPT[1, 4]*(SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*SPT[3, 1])/
   (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*SP[3, 5]*SPT[1, 3]^2) + 
  (4*SP[1, 2]^2*SPT[1, 5]*(SP[1, 3]*SPT[1, 3] + SP[2, 3]*SPT[2, 3])*
    SPT[3, 1])/(SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*SP[3, 4]*SPT[1, 3]^2) + 
  (4*SP[1, 2]^2*SPT[3, 1]*SPT[4, 5])/(SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*
    SPT[1, 3]) + (8*SP[1, 2]^2*SP[3, 4]*SPT[3, 1]*SPT[4, 5])/
   (SP[1, 3]^2*SP[1, 4]*SP[2, 3]*SP[4, 5]*SPT[1, 3]), 
 (4*SP[1, 2]^2*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*SPT[3, 1])/
   (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[4, 5]*SPT[1, 4]) - 
  (4*SP[1, 2]^2*SPT[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[2, 4]*SPT[2, 4])*
    SPT[3, 1])/(SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[3, 4]*SPT[1, 3]*
    SPT[1, 4]) + (4*SP[1, 2]^2*SPT[3, 1]*SPT[3, 5])/
   (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 4]*SPT[1, 3]) - 
  (8*SP[1, 2]^2*SP[3, 4]*SPT[3, 1]*SPT[3, 5])/(SP[1, 3]*SP[1, 4]^2*SP[2, 4]*
    SP[3, 5]*SPT[1, 3]), 
 (-4*SP[1, 2]^2*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*SPT[3, 1])/
   (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[4, 5]*SPT[1, 5]) - 
  (4*SP[1, 2]^2*SPT[1, 4]*(SP[1, 5]*SPT[1, 5] + SP[2, 5]*SPT[2, 5])*
    SPT[3, 1])/(SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 5]*SP[3, 5]*SPT[1, 3]*
    SPT[1, 5]) + (4*SP[1, 2]^2*SPT[3, 1]*SPT[3, 4])/
   (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 5]*SPT[1, 3]) - 
  (8*SP[1, 2]^2*SP[3, 5]*SPT[3, 1]*SPT[3, 4])/(SP[1, 3]*SP[1, 5]^2*SP[2, 5]*
    SP[3, 4]*SPT[1, 3]), (-6*SP[1, 2]^3*SPT[3, 1])/
   (SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 4]*SP[2, 5]) + 
  (12*SP[1, 2]*SP[2, 3]*SPT[3, 1]*SPT[3, 4])/(SP[1, 3]*SP[1, 5]*SP[2, 5]*
    SP[3, 4]*SPT[1, 3]) + (12*SP[1, 2]*SP[2, 3]*SPT[3, 1]*SPT[3, 5])/
   (SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]*SPT[1, 3]) + 
  (6*SP[1, 2]^2*SPT[3, 1]*SPT[4, 5])/(SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*
    SPT[1, 3]) + (12*SP[1, 2]*SP[2, 4]*SPT[3, 1]*SPT[4, 5])/
   (SP[1, 3]*SP[1, 4]*SP[2, 3]*SP[4, 5]*SPT[1, 3]), 
 (-190*SP[1, 2]*SPT[1, 5]^2*SPT[3, 1]*SPT[3, 4])/
   (3*SP[3, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) - 
  (58*SP[1, 2]*SPT[1, 5]*(SP[1, 2]*SPT[1, 2] + SP[2, 5]*SPT[2, 5])*SPT[3, 1]*
    SPT[3, 4])/(3*SP[1, 5]*SP[3, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) - 
  (34*SP[1, 2]*SP[2, 3]*SPT[1, 5]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (SP[1, 3]*SP[2, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) - 
  (38*SP[1, 5]*SP[2, 3]^2*SPT[1, 5]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (3*SP[1, 3]*SP[2, 4]*SP[3, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) + 
  (82*SP[1, 2]^2*SPT[1, 5]*SPT[3, 1]*SPT[4, 5])/(3*SP[1, 3]*SP[1, 4]*SP[2, 3]*
    SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) - 
  (44*SP[1, 5]*SP[2, 4]^2*SPT[1, 5]*SPT[3, 1]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[1, 4]*SP[2, 3]*SP[4, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) - 
  (34*SP[1, 2]*SP[1, 5]*SPT[1, 5]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5])/
   (SP[1, 3]*SP[1, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) + 
  (4*SPT[1, 5]*SPT[3, 1]*SPT[3, 4]*(-2*SP[1, 3]^2*SP[2, 4]^2*SP[3, 4]*
      SP[4, 5]*SPT[3, 4]^2 + 2*SP[1, 2]*SP[1, 3]*SP[2, 4]*SP[3, 4]^2*SP[4, 5]*
      SPT[3, 4]^2 + (SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[4, 5]*SPT[2, 4]*
       SPT[3, 5])/2 - (SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*SPT[3, 4]*
       SPT[3, 5])/2 + (5*SP[1, 2]*SP[1, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*
       SP[4, 5]*SPT[3, 4]*SPT[3, 5])/2 - (3*SP[1, 2]^2*SP[3, 4]^2*SP[3, 5]*
       SP[4, 5]*SPT[3, 4]*SPT[3, 5])/2 + SP[1, 3]^2*SP[2, 3]*SP[2, 4]*
      SP[4, 5]^2*SPT[3, 4]*SPT[3, 5] - (3*SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[3, 4]*
       SP[4, 5]^2*SPT[3, 4]*SPT[3, 5])/2 + 
     (SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SPT[2, 4]*SPT[4, 5])/2 + 
     (SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SPT[2, 5]*SPT[4, 5])/2 + 
     (3*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]*SPT[3, 4]*SPT[4, 5])/
      2 - SP[1, 3]^2*SP[2, 4]^2*SP[4, 5]^2*SPT[3, 4]*SPT[4, 5] + 
     (SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SPT[3, 5]*SPT[4, 5])/2 + 
     (SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[3, 5]*
       SPT[4, 5])/2 - SP[1, 2]*SP[1, 4]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]*
      SPT[3, 5]*SPT[4, 5] - (SP[1, 3]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]^2*
       SPT[3, 5]*SPT[4, 5])/2 + SP[1, 2]*SP[1, 3]*SP[2, 4]*SP[3, 5]*
      SP[4, 5]^2*SPT[3, 5]*SPT[4, 5] + (SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]*
       SP[4, 5]*SPT[4, 5]^2)/2))/(SP[1, 4]*SP[1, 5]*SP[2, 3]*SP[3, 4]*
    SP[4, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])^2*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) - 
  (32*SPT[1, 5]*SPT[3, 1]*(-8*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^2*SP[3, 4]*
      SPT[2, 4]*SPT[3, 4]^3 - 8*SP[1, 3]^2*SP[1, 4]*SP[2, 4]*SP[3, 4]^2*
      SPT[3, 4]^4 + 2*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SPT[2, 4]^2*
      SPT[3, 4]*SPT[3, 5] - 2*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^2*SP[3, 5]*
      SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5] + 4*SP[1, 3]^3*SP[2, 4]^2*SP[4, 5]*
      SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5] - 10*SP[1, 3]^2*SP[1, 4]*SP[2, 4]*
      SP[3, 4]*SP[3, 5]*SPT[3, 4]^3*SPT[3, 5] + 6*SP[1, 2]*SP[1, 3]*SP[1, 4]*
      SP[3, 4]^2*SP[3, 5]*SPT[3, 4]^3*SPT[3, 5] + 10*SP[1, 3]^3*SP[2, 4]*
      SP[3, 4]*SP[4, 5]*SPT[3, 4]^3*SPT[3, 5] - 6*SP[1, 2]*SP[1, 3]^2*
      SP[3, 4]^2*SP[4, 5]*SPT[3, 4]^3*SPT[3, 5] + 2*SP[1, 3]*SP[1, 4]^2*
      SP[2, 4]^2*SP[2, 5]*SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5] + 
     SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]*SPT[2, 4]*SPT[3, 4]^2*
      SPT[4, 5] + SP[1, 3]^2*SP[1, 4]*SP[2, 4]^2*SP[4, 5]*SPT[2, 4]*
      SPT[3, 4]^2*SPT[4, 5] + 3*SP[1, 3]*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*
      SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] + SP[1, 3]*SP[1, 4]^2*SP[2, 5]^3*
      SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] - SP[1, 3]*SP[1, 4]^2*SP[2, 4]*
      SP[2, 5]*SP[3, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5] + 
     5*SP[1, 3]^2*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5] + 2*SP[1, 3]*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^2*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] - 5*SP[1, 3]^2*SP[1, 4]*SP[2, 4]*
      SP[3, 5]*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] + 
     4*SP[1, 3]^3*SP[2, 4]*SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] - 
     SP[1, 3]*SP[1, 4]^2*SP[2, 5]^2*SP[3, 5]*SPT[2, 4]*SPT[3, 5]^2*
      SPT[4, 5] + 4*SP[1, 3]^2*SP[1, 4]*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]*
      SPT[3, 5]^2*SPT[4, 5] - 5*SP[1, 3]*SP[1, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] + 3*SP[1, 2]*SP[1, 4]^2*SP[3, 5]^3*
      SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] + 8*SP[1, 3]^2*SP[1, 4]*SP[2, 5]*
      SP[3, 5]*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] - 
     4*SP[1, 2]*SP[1, 3]*SP[1, 4]*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^2*
      SPT[4, 5] + 3*SP[1, 4]^3*SP[2, 4]*SP[2, 5]^2*SPT[2, 4]^2*SPT[4, 5]^2 + 
     4*SP[1, 4]^3*SP[2, 5]^3*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2 + 
     SP[1, 4]^2*SP[1, 5]*SP[2, 5]^3*SPT[2, 5]^2*SPT[4, 5]^2 + 
     SP[1, 4]^3*SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2 + 
     3*SP[1, 3]*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*
      SPT[4, 5]^2 + SP[1, 3]*SP[1, 4]^2*SP[2, 4]*SP[3, 5]*SP[4, 5]*
      SPT[3, 4]^2*SPT[4, 5]^2 + 3*SP[1, 4]^3*SP[2, 5]^2*SP[3, 5]*SPT[2, 4]*
      SPT[3, 5]*SPT[4, 5]^2 + 6*SP[1, 3]*SP[1, 4]^2*SP[2, 5]^2*SP[4, 5]*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 + 2*SP[1, 4]^2*SP[1, 5]*SP[2, 5]^2*
      SP[3, 5]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + SP[1, 3]*SP[1, 4]*SP[1, 5]*
      SP[2, 5]^2*SP[4, 5]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 
     7*SP[1, 3]*SP[1, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^2 - 2*SP[1, 3]^2*SP[1, 4]*SP[2, 5]*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5]^2 - 4*SP[1, 2]*SP[1, 3]*SP[1, 4]*SP[3, 5]*
      SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 3*SP[1, 2]*SP[1, 3]^2*
      SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 3*SP[1, 4]^2*SP[1, 5]*
      SP[2, 5]*SP[3, 5]^2*SPT[3, 5]^2*SPT[4, 5]^2 - 
     3*SP[1, 2]*SP[1, 4]*SP[1, 5]*SP[3, 5]^2*SP[4, 5]*SPT[3, 5]^2*
      SPT[4, 5]^2 - 3*SP[1, 3]^2*SP[1, 5]*SP[2, 5]*SP[4, 5]^2*SPT[3, 5]^2*
      SPT[4, 5]^2 + 3*SP[1, 2]*SP[1, 3]*SP[1, 5]*SP[3, 5]*SP[4, 5]^2*
      SPT[3, 5]^2*SPT[4, 5]^2 - SP[1, 4]^3*SP[2, 5]^2*SP[3, 5]*SPT[2, 3]*
      SPT[4, 5]^3 + 5*SP[1, 4]^3*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[4, 5]^3 + 
     2*SP[1, 4]^2*SP[1, 5]*SP[2, 5]^2*SP[4, 5]*SPT[2, 5]*SPT[4, 5]^3 + 
     SP[1, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[3, 4]*SPT[4, 5]^3 + 
     SP[1, 3]*SP[1, 4]^2*SP[2, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[4, 5]^3))/
   (3*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[3, 4]*SPT[1, 3]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])^2*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])^2) + 
  (38*SPT[1, 5]*SPT[3, 1]*(-7*SP[1, 3]^3*SP[2, 4]^4*SP[3, 4]*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]*SPT[3, 4]^3 - 14*SP[1, 3]^3*SP[2, 4]^3*SP[3, 4]^2*
      SP[3, 5]*SP[4, 5]*SPT[3, 4]^4 + 7*SP[1, 2]*SP[1, 3]^2*SP[2, 4]^2*
      SP[3, 4]^3*SP[3, 5]*SP[4, 5]*SPT[3, 4]^4 + SP[1, 3]^3*SP[2, 4]^4*
      SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^3*SPT[3, 5] + SP[1, 3]^3*SP[2, 4]^3*
      SP[2, 5]^3*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5] + 
     3*SP[1, 3]^3*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[3, 4]*
      SPT[3, 5] - 2*SP[1, 3]^3*SP[2, 3]*SP[2, 4]^3*SP[2, 5]*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5] - SP[1, 3]^3*SP[2, 3]*SP[2, 4]^3*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5] + 
     SP[1, 3]^3*SP[2, 3]^2*SP[2, 4]^2*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]^2*
      SPT[3, 5] - 8*SP[1, 3]^3*SP[2, 4]^3*SP[3, 4]*SP[3, 5]^2*SP[4, 5]*
      SPT[3, 4]^3*SPT[3, 5] + 9*SP[1, 2]*SP[1, 3]^2*SP[2, 4]^2*SP[3, 4]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^3*SPT[3, 5] - 3*SP[1, 2]^2*SP[1, 3]*
      SP[2, 4]*SP[3, 4]^3*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^3*SPT[3, 5] + 
     5*SP[1, 3]^3*SP[2, 3]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*SP[4, 5]^2*
      SPT[3, 4]^3*SPT[3, 5] - 3*SP[1, 2]*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*
      SP[3, 4]^2*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^3*SPT[3, 5] + 
     2*SP[1, 3]^3*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 5]^2 - 2*SP[1, 3]^3*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[3, 5]^2 - 4*SP[1, 3]^3*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2 + 
     SP[1, 3]^3*SP[2, 3]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]^2 - 5*SP[1, 2]*SP[1, 3]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^3*
      SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^2 + 6*SP[1, 2]^2*SP[1, 3]*SP[2, 4]*
      SP[3, 4]^2*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^2 - 
     2*SP[1, 2]^3*SP[3, 4]^3*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^2 - 
     6*SP[1, 3]^3*SP[2, 3]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^2*
      SPT[3, 5]^2 + 9*SP[1, 2]*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[3, 4]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]^2 - 
     4*SP[1, 2]^2*SP[1, 3]*SP[2, 3]*SP[3, 4]^2*SP[3, 5]^2*SP[4, 5]^2*
      SPT[3, 4]^2*SPT[3, 5]^2 + 4*SP[1, 3]^3*SP[2, 3]^2*SP[2, 4]*SP[3, 5]*
      SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]^2 - 2*SP[1, 2]*SP[1, 3]^2*SP[2, 3]^2*
      SP[3, 4]*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]^2 + 
     SP[1, 3]*SP[1, 4]^2*SP[2, 4]^4*SP[2, 5]^2*SP[3, 5]*SPT[2, 4]^3*
      SPT[4, 5] + 2*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^3*SP[3, 5]*
      SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5] + SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^4*SP[3, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5] + 
     SP[1, 3]^2*SP[1, 4]*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 4]*SPT[4, 5] - SP[1, 3]*SP[1, 4]^2*SP[2, 4]^4*SP[3, 5]^3*
      SPT[2, 4]*SPT[3, 4]^2*SPT[4, 5] + 2*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^4*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 4]^2*SPT[4, 5] - 
     SP[1, 3]^3*SP[2, 4]^4*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]^2*
      SPT[4, 5] + 8*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^3*SP[3, 4]*SP[3, 5]^2*
      SP[4, 5]*SPT[3, 4]^3*SPT[4, 5] - 8*SP[1, 3]^3*SP[2, 4]^3*SP[3, 4]*
      SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^3*SPT[4, 5] + 3*SP[1, 3]*SP[1, 4]^2*
      SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] + 
     SP[1, 3]^2*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 5]*SPT[4, 5] + 3*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*
      SP[3, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] - 
     SP[1, 3]^3*SP[2, 4]^2*SP[2, 5]^3*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5] - SP[1, 3]*SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^4*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] + 7*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^3*
      SP[3, 5]^3*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] - 
     4*SP[1, 2]*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^3*SP[4, 5]*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] - 10*SP[1, 3]^3*SP[2, 4]^3*SP[3, 5]^2*
      SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] + 7*SP[1, 2]*SP[1, 3]^2*
      SP[2, 4]^2*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]*
      SPT[4, 5] + 3*SP[1, 3]^3*SP[2, 3]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]^3*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] + 3*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^2*SP[3, 5]^3*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5] + 
     SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^4*SPT[3, 4]*SPT[3, 5]^2*
      SPT[4, 5] + 4*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*
      SP[4, 5]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] - 2*SP[1, 2]*SP[1, 3]*SP[1, 4]*
      SP[2, 4]^2*SP[3, 5]^4*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] + 
     2*SP[1, 3]^3*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5] - 4*SP[1, 2]*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]^3*
      SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] + 
     SP[1, 2]^2*SP[1, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5] - 2*SP[1, 3]^3*SP[2, 3]*SP[2, 4]*SP[2, 5]*
      SP[3, 5]*SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] + 
     3*SP[1, 2]*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5] + SP[1, 4]^3*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*
      SPT[2, 4]^2*SPT[4, 5]^2 + 3*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[4, 5]^2 + 2*SP[1, 4]^3*SP[2, 4]^2*
      SP[2, 5]^3*SP[3, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2 + 
     3*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]*SPT[4, 5]^2 + SP[1, 4]^3*SP[2, 4]*SP[2, 5]^4*SP[3, 5]^2*
      SPT[2, 5]^2*SPT[4, 5]^2 - SP[1, 4]^3*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^3*
      SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2 + 3*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^3*
      SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2 + 
     SP[1, 3]^2*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^2 - SP[1, 3]*SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^3*
      SP[4, 5]*SPT[3, 4]^2*SPT[4, 5]^2 + 2*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^3*
      SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^2*SPT[4, 5]^2 + 
     SP[1, 4]^3*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^3*SPT[2, 4]*SPT[3, 5]*
      SPT[4, 5]^2 + 6*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 + 3*SP[1, 3]^2*SP[1, 4]*
      SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]*
      SPT[4, 5]^2 - SP[1, 3]^3*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 5]*SPT[4, 5]^2 + 2*SP[1, 4]^3*SP[2, 4]*SP[2, 5]^3*SP[3, 5]^3*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 2*SP[1, 3]^2*SP[1, 4]*SP[2, 4]*
      SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 
     SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5]^2 + 4*SP[1, 3]^2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 
     2*SP[1, 3]^3*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^2 - 3*SP[1, 2]*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^3*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 - 2*SP[1, 3]*SP[1, 4]^2*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]*SPT[3, 5]^2*SPT[4, 5]^2 + 
     2*SP[1, 2]*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^4*SP[4, 5]*SPT[3, 5]^2*
      SPT[4, 5]^2 + 3*SP[1, 3]^2*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]^2*SPT[3, 5]^2*SPT[4, 5]^2 + 2*SP[1, 2]*SP[1, 3]*SP[1, 4]*
      SP[2, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 5]^2*SPT[4, 5]^2 - 
     2*SP[1, 2]^2*SP[1, 4]*SP[2, 4]*SP[3, 5]^4*SP[4, 5]^2*SPT[3, 5]^2*
      SPT[4, 5]^2 + 2*SP[1, 3]^3*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*
      SPT[3, 5]^2*SPT[4, 5]^2 - 4*SP[1, 2]*SP[1, 3]^2*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^3*SPT[3, 5]^2*SPT[4, 5]^2 + 
     2*SP[1, 2]^2*SP[1, 3]*SP[2, 4]*SP[3, 5]^3*SP[4, 5]^3*SPT[3, 5]^2*
      SPT[4, 5]^2 + SP[1, 4]^3*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^3*SPT[2, 3]*
      SPT[4, 5]^3 + 5*SP[1, 4]^3*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 4]*SPT[4, 5]^3 + 2*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^3 + 5*SP[1, 4]^3*SP[2, 4]*
      SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 5]*SPT[4, 5]^3 - 
     SP[1, 4]^3*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]*
      SPT[4, 5]^3 + 3*SP[1, 3]*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^2*SPT[3, 4]*SPT[4, 5]^3 + 2*SP[1, 4]^3*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]^3*SP[4, 5]*SPT[3, 5]*SPT[4, 5]^3 + 3*SP[1, 3]*SP[1, 4]^2*
      SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 5]*SPT[4, 5]^3 + 
     2*SP[1, 3]^2*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[3, 5]*
      SPT[4, 5]^3 + 4*SP[1, 4]^3*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*
      SPT[4, 5]^4))/(3*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*SP[2, 4]*SP[3, 4]*
    SP[3, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])^2*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])^2), 
 (-20*SP[1, 2]^3*SPT[3, 1])/(3*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[2, 5]) + (8*SP[1, 2]^2*SPT[3, 1]*SPT[3, 4])/
   (3*SP[1, 4]*SP[1, 5]*SP[2, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (298*SP[1, 2]^2*SPT[3, 1]*SPT[3, 5])/(3*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (298*SP[1, 2]*SP[1, 3]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (3*SP[1, 4]*SP[1, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (152*SP[2, 3]*SP[2, 4]*SPT[3, 1]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[2, 5]*SP[3, 4]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (50*SP[2, 3]*SP[2, 5]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5])/
   (3*SP[2, 4]*SP[3, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (4*SP[1, 3]*SP[2, 5]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5]*
    (SP[2, 4]*SP[2, 5]*SP[3, 5]*SPT[2, 3] - SP[2, 5]^2*SP[4, 5]*SPT[2, 5] - 
     SP[2, 4]*SP[3, 5]*SP[4, 5]*SPT[3, 4] + SP[2, 5]*SP[3, 5]*SP[4, 5]*
      SPT[3, 5] - SP[2, 5]*SP[4, 5]^2*SPT[4, 5]))/
   (SP[1, 5]*SP[2, 4]*SP[3, 5]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) + 
  (32*SPT[3, 1]*SPT[4, 5]^2*(-3*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SPT[2, 4]^2 - 
     2*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SPT[2, 4]*SPT[2, 5] + 
     SP[1, 4]*SP[2, 5]^3*SPT[2, 5]^2 - 3*SP[1, 3]*SP[2, 4]^2*SP[4, 5]*
      SPT[2, 4]*SPT[3, 4] + 3*SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*
      SPT[3, 5] - 2*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[4, 5]*SPT[2, 4]*SPT[4, 5] + 
     3*SP[1, 3]*SP[2, 5]*SP[4, 5]^2*SPT[3, 5]*SPT[4, 5] - 
     SP[1, 4]*SP[2, 5]*SP[4, 5]^2*SPT[4, 5]^2))/
   (3*SP[1, 3]*SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (38*SPT[3, 1]*(SP[1, 3]*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^3*SP[4, 5]*SPT[2, 4]^2*
      SPT[2, 5]*SPT[3, 5] + SP[1, 3]*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]^2 + SP[1, 4]*SP[2, 4]^3*SP[2, 5]^3*
      SP[3, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5] + SP[1, 4]*SP[2, 4]^2*
      SP[2, 5]^4*SP[3, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5] - 
     SP[1, 3]*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]*
      SPT[4, 5] + SP[1, 3]*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] + 3*SP[1, 3]*SP[2, 3]*SP[2, 4]*
      SP[2, 5]^3*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] - 
     2*SP[1, 3]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5] + 6*SP[1, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5] - 4*SP[1, 3]*SP[2, 3]*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5] + 
     3*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]*
      SPT[4, 5]^2 + 2*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]^2*SPT[4, 5]^2 - SP[1, 4]*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]^2*
      SPT[2, 3]*SPT[2, 5]*SPT[4, 5]^2 + 3*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^3*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2 - 
     6*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*
      SPT[4, 5]^2 + SP[1, 3]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2 - 3*SP[1, 3]*SP[2, 4]^3*SP[3, 5]^2*
      SP[4, 5]^2*SPT[3, 4]^2*SPT[4, 5]^2 + 9*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 - 
     9*SP[1, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]*
      SPT[4, 5]^2 + 3*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^3*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 - SP[1, 4]*SP[2, 4]*SP[2, 5]^3*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 
     2*SP[1, 3]*SP[2, 3]*SP[2, 5]^3*SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^2 - 2*SP[1, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 6*SP[1, 3]*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]^2*SPT[3, 5]^2*SPT[4, 5]^2 - 
     5*SP[1, 3]*SP[2, 3]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[3, 5]^2*
      SPT[4, 5]^2 + SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 3]*SPT[4, 5]^3 + 2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^3 - 2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*SPT[4, 5]^3 + 
     7*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 5]*
      SPT[4, 5]^3 - 8*SP[1, 3]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*
      SPT[3, 5]*SPT[4, 5]^3 + 2*SP[1, 3]*SP[2, 3]*SP[2, 5]^2*SP[4, 5]^4*
      SPT[3, 5]*SPT[4, 5]^3))/(3*SP[1, 5]*SP[2, 4]*SP[2, 5]*SP[3, 4]*SP[3, 5]*
    SP[4, 5]*(SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2), 
 (-622*SP[1, 2]*SPT[1, 4]^2*SPT[3, 1]*SPT[3, 5])/
   (27*SP[3, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) - 
  (118*SP[1, 2]*SPT[1, 4]*(SP[1, 2]*SPT[1, 2] + SP[2, 4]*SPT[2, 4])*SPT[3, 1]*
    SPT[3, 5])/(27*SP[1, 4]*SP[3, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) - 
  (1268*SP[1, 2]*SP[2, 3]*SPT[1, 4]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (27*SP[1, 3]*SP[2, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) - 
  (36*SP[1, 4]*SP[2, 3]^2*SPT[1, 4]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (SP[1, 3]*SP[2, 5]*SP[3, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 4]*SPT[3, 4])*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) - 
  (4*SP[1, 2]^2*SPT[1, 4]*SPT[3, 1]*SPT[4, 5])/(SP[1, 3]*SP[1, 5]*SP[2, 3]*
    SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) + 
  (62*SP[2, 4]*SP[2, 5]*SPT[1, 4]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5])/
   (27*SP[2, 3]*SP[4, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) + 
  (44*SPT[1, 4]*SPT[3, 1]*SPT[3, 5]^2*(SP[1, 3]*SP[2, 4]*SP[2, 5]*SPT[2, 4] + 
     2*SP[1, 3]*SP[2, 4]*SP[3, 5]*SPT[3, 4] - SP[1, 2]*SP[3, 4]*SP[3, 5]*
      SPT[3, 4] - SP[1, 3]*SP[2, 3]*SP[4, 5]*SPT[3, 4] - 
     2*SP[1, 3]*SP[2, 5]*SP[3, 5]*SPT[3, 5] + 2*SP[1, 2]*SP[3, 5]^2*
      SPT[3, 5] - 2*SP[1, 4]*SP[2, 5]*SP[3, 5]*SPT[4, 5] + 
     SP[1, 3]*SP[2, 5]*SP[4, 5]*SPT[4, 5]))/(3*SP[1, 4]*SP[3, 5]*SPT[1, 3]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^2) - 
  (32*SPT[1, 4]*SPT[3, 1]*SPT[3, 5]*
    (-(SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]) - 
     (4*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*SP[4, 5]*
       SPT[3, 4]^2)/9 + (8*SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[3, 4]^2*
       SP[3, 5]*SP[4, 5]*SPT[3, 4]^2)/9 - 
     (4*SP[1, 2]^2*SP[2, 3]*SP[3, 4]^3*SP[3, 5]*SP[4, 5]*SPT[3, 4]^2)/9 - 
     2*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[3, 4]*SP[4, 5]^2*SPT[3, 4]^2 + 
     SP[1, 2]*SP[1, 3]*SP[2, 3]^2*SP[3, 4]^2*SP[4, 5]^2*SPT[3, 4]^2 - 
     SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*
      SPT[3, 5] - SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]^2*
      SP[4, 5]*SPT[3, 4]*SPT[3, 5] + SP[1, 2]*SP[1, 3]*SP[2, 3]^2*SP[3, 4]*
      SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5] + 
     (22*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*
       SPT[3, 5]^2)/9 - (22*SP[1, 3]^2*SP[2, 3]^2*SP[2, 5]*SP[3, 5]*
       SP[4, 5]^2*SPT[3, 5]^2)/9 - (4*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*
       SP[3, 5]^2*SPT[2, 4]*SPT[4, 5])/9 - 
     (5*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[4, 5])/
      9 - (4*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 5]*
       SPT[4, 5])/9 - (5*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*
       SPT[2, 5]*SPT[4, 5])/9 - (4*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[3, 5]^3*
       SPT[3, 4]*SPT[4, 5])/9 - (2*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]*
       SPT[3, 4]*SPT[4, 5])/3 + (SP[1, 2]*SP[1, 3]*SP[2, 4]^2*SP[3, 4]*
       SP[3, 5]^2*SP[4, 5]*SPT[3, 4]*SPT[4, 5])/9 + 
     (19*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*
       SPT[4, 5])/9 - (14*SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[3, 4]*
       SP[3, 5]*SP[4, 5]^2*SPT[3, 4]*SPT[4, 5])/9 - 
     2*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[4, 5]^3*SPT[3, 4]*SPT[4, 5] + 
     SP[1, 2]*SP[1, 3]*SP[2, 3]^2*SP[3, 4]*SP[4, 5]^3*SPT[3, 4]*SPT[4, 5] - 
     (5*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[3, 5]*
       SPT[4, 5])/9 - (4*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*
       SP[4, 5]^2*SPT[3, 5]*SPT[4, 5])/9 - 
     (4*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*
       SPT[4, 5]^2)/9 - (5*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*
       SPT[4, 5]^2)/9))/(3*SP[1, 3]*SP[1, 4]*SP[2, 3]*SP[2, 5]*SP[3, 4]*
    SP[3, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) + 
  (38*SPT[1, 4]*SPT[3, 1]*(SP[1, 3]^2*SP[2, 3]*SP[2, 4]^3*SP[2, 5]^2*SP[4, 5]*
      SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5] + SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*
      SP[2, 5]^3*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5] - 
     (40*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
       SPT[3, 4]*SPT[3, 5]^2)/9 + (58*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]^2*
       SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2)/9 - 
     3*SP[1, 3]^2*SP[2, 3]^3*SP[2, 4]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]^2 - (10*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^2*
       SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^2)/3 - 
     (5*SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[3, 4]^2*SP[3, 5]^2*SP[4, 5]*
       SPT[3, 4]^2*SPT[3, 5]^2)/3 + (14*SP[1, 2]^2*SP[2, 3]*SP[3, 4]^3*
       SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^2)/9 + 
     (44*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]^2*
       SPT[3, 4]^2*SPT[3, 5]^2)/9 - (4*SP[1, 2]*SP[1, 3]*SP[2, 3]^2*
       SP[3, 4]^2*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]^2)/9 - 
     2*SP[1, 3]^2*SP[2, 3]^3*SP[3, 4]*SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]^2 - 
     SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
      SPT[3, 5]^3 + SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^3 - SP[1, 3]^2*SP[2, 3]^3*SP[2, 5]*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]^3 - (5*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*
       SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 5]*SPT[3, 5]^3)/9 + 
     (5*SP[1, 3]^2*SP[2, 3]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]*
       SPT[3, 5]^3)/9 + 2*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]*
      SPT[3, 4]*SPT[3, 5]^3 - 2*SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[3, 4]*
      SP[3, 5]^3*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^3 - 3*SP[1, 3]^2*SP[2, 3]^2*
      SP[2, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^3 + 
     2*SP[1, 2]*SP[1, 3]*SP[2, 3]^2*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5]^3 + SP[1, 3]^2*SP[2, 3]^3*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]*
      SPT[3, 5]^3 - (5*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]^3*
       SP[4, 5]*SPT[3, 5]^4)/9 + (5*SP[1, 3]^2*SP[2, 3]^2*SP[2, 5]*SP[3, 5]^2*
       SP[4, 5]^2*SPT[3, 5]^4)/9 + SP[1, 3]*SP[1, 4]*SP[2, 4]^4*SP[2, 5]^2*
      SP[3, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5] + 2*SP[1, 3]*SP[1, 4]*
      SP[2, 4]^3*SP[2, 5]^3*SP[3, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5] + 
     SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^4*SP[3, 5]*SPT[2, 5]^3*SPT[4, 5] + 
     3*SP[1, 3]*SP[1, 4]*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^2*SPT[2, 4]^2*SPT[3, 5]*
      SPT[4, 5] - 2*SP[1, 3]^2*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] - SP[1, 3]^2*SP[2, 3]*SP[2, 4]^3*
      SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5] + 
     (41*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 4]*
       SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/9 - 
     (23*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]*
       SPT[2, 5]*SPT[3, 5]*SPT[4, 5])/9 + 
     (14*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]^2*SPT[2, 5]^2*
       SPT[3, 5]*SPT[4, 5])/9 - (5*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*
       SP[4, 5]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5])/9 + 
     3*SP[1, 3]*SP[1, 4]*SP[2, 4]^4*SP[3, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5] - (67*SP[1, 3]^2*SP[2, 4]^4*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
       SPT[3, 4]*SPT[3, 5]*SPT[4, 5])/9 + 
     (40*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
       SPT[3, 4]*SPT[3, 5]*SPT[4, 5])/9 + SP[1, 3]*SP[1, 4]*SP[2, 4]^3*
      SP[3, 4]*SP[3, 5]^3*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] - 
     (16*SP[1, 3]^2*SP[2, 4]^3*SP[3, 4]*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^2*
       SPT[3, 5]*SPT[4, 5])/3 - (5*SP[1, 2]*SP[1, 3]*SP[2, 4]^2*SP[3, 4]^2*
       SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5])/3 + 
     (14*SP[1, 2]^2*SP[2, 4]*SP[3, 4]^3*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^2*
       SPT[3, 5]*SPT[4, 5])/9 + (10*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 4]*
       SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5])/3 + 
     (5*SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[3, 4]^2*SP[3, 5]*SP[4, 5]^2*
       SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5])/3 - 
     (14*SP[1, 2]^2*SP[2, 3]*SP[3, 4]^3*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^2*
       SPT[3, 5]*SPT[4, 5])/9 - 2*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[3, 4]*
      SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] + 
     SP[1, 2]*SP[1, 3]*SP[2, 3]^2*SP[3, 4]^2*SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]*
      SPT[4, 5] + (28*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^3*
       SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5])/9 - 
     (23*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
       SPT[3, 5]^2*SPT[4, 5])/3 + (23*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*
       SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5])/9 + 
     SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]^2*
      SPT[4, 5] + (5*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^3*
       SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5])/9 - 
     (19*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 5]*
       SPT[3, 5]^2*SPT[4, 5])/9 + (5*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*
       SP[3, 5]*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5])/9 + 
     (5*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[3, 5]^4*SPT[3, 4]*SPT[3, 5]^2*
       SPT[4, 5])/9 - (29*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]*
       SPT[3, 5]^2*SPT[4, 5])/9 - (17*SP[1, 2]*SP[1, 3]*SP[2, 4]^2*SP[3, 4]*
       SP[3, 5]^3*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5])/9 - 
     (25*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*
       SPT[3, 5]^2*SPT[4, 5])/9 + (49*SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[2, 4]*
       SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5])/9 + 
     (58*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]*
       SPT[3, 5]^2*SPT[4, 5])/9 - 3*SP[1, 2]*SP[1, 3]*SP[2, 3]^2*SP[3, 4]*
      SP[3, 5]*SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] - 
     2*SP[1, 3]^2*SP[2, 3]^3*SP[4, 5]^4*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] - 
     (14*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[3, 5]^3*
       SPT[4, 5])/9 + (14*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*
       SP[4, 5]^2*SPT[3, 5]^3*SPT[4, 5])/9 - SP[1, 3]^2*SP[2, 3]^2*SP[2, 5]*
      SP[3, 5]*SP[4, 5]^3*SPT[3, 5]^3*SPT[4, 5] + 2*SP[1, 4]^2*SP[2, 4]^4*
      SP[2, 5]*SP[3, 5]^2*SPT[2, 4]^2*SPT[4, 5]^2 - 
     2*SP[1, 3]*SP[1, 4]*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*
      SPT[4, 5]^2 + 4*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 4]*
      SPT[2, 5]*SPT[4, 5]^2 - 2*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^2 + 
     2*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]^2*SPT[2, 5]^2*SPT[4, 5]^2 + 
     SP[1, 4]^2*SP[2, 4]^4*SP[3, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^2 - 
     4*SP[1, 3]*SP[1, 4]*SP[2, 4]^4*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*
      SPT[4, 5]^2 + 3*SP[1, 3]^2*SP[2, 4]^4*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^2 - 2*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[3, 4]*
      SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^2*SPT[4, 5]^2 + 
     4*SP[1, 3]^2*SP[2, 4]^3*SP[3, 4]*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^2*
      SPT[4, 5]^2 - SP[1, 2]*SP[1, 3]*SP[2, 4]^2*SP[3, 4]^2*SP[3, 5]*
      SP[4, 5]^2*SPT[3, 4]^2*SPT[4, 5]^2 + 
     (32*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^3*SPT[2, 4]*SPT[3, 5]*
       SPT[4, 5]^2)/9 - (37*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*
       SP[4, 5]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2)/9 + 
     (14*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
       SPT[3, 5]*SPT[4, 5]^2)/9 - SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 + 
     (23*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^3*SPT[2, 5]*SPT[3, 5]*
       SPT[4, 5]^2)/9 - (14*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*
       SP[3, 5]^2*SP[4, 5]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2)/9 + 
     (26*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]*SPT[3, 5]*
       SPT[4, 5]^2)/9 - (29*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]^2*
       SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2)/9 + 
     (4*SP[1, 2]*SP[1, 3]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*
       SPT[3, 5]*SPT[4, 5]^2)/3 + (7*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 5]*
       SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2)/3 - 
     (22*SP[1, 2]*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]^3*
       SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2)/9 - 2*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*
      SP[4, 5]^4*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 
     SP[1, 2]*SP[1, 3]*SP[2, 3]^2*SP[3, 4]*SP[4, 5]^4*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^2 + (28*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*
       SP[4, 5]*SPT[3, 5]^2*SPT[4, 5]^2)/9 - 
     (46*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 5]^2*
       SPT[4, 5]^2)/9 + SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^3*SPT[3, 5]^2*SPT[4, 5]^2 - SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]*
      SP[3, 5]^3*SPT[2, 3]*SPT[4, 5]^3 - SP[1, 3]*SP[1, 4]*SP[2, 4]^3*
      SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[4, 5]^3 + 
     SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]*SPT[4, 5]^3 - 
     4*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]*
      SPT[4, 5]^3 + 3*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]*
      SPT[4, 5]^3 + (23*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*
       SPT[3, 5]*SPT[4, 5]^3)/9 - (64*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*
       SP[3, 5]^2*SP[4, 5]^2*SPT[3, 5]*SPT[4, 5]^3)/9 + 
     (32*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[3, 5]*
       SPT[4, 5]^3)/9 - 2*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^2*SPT[4, 5]^4 + SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^3*SPT[4, 5]^4))/(3*SP[1, 3]*SP[1, 4]*SP[2, 3]*SP[2, 5]*
    SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])^2*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^2), 
 (-654*SP[1, 2]*SPT[3, 1]*SPT[4, 5])/(SP[1, 3]*SP[4, 5]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])) + 
  (32*SP[1, 4]*SP[2, 3]*SPT[1, 5]*SPT[3, 1]*SPT[3, 4]^2)/
   (3*SP[1, 5]*SP[3, 4]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])^
     2) - (278*SP[1, 2]*SPT[1, 5]*SPT[3, 1]*SPT[3, 4])/
   (3*SP[1, 5]*SP[3, 4]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5])) + (1292*SP[2, 3]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (3*SP[1, 5]*SP[3, 4]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + 
     SP[4, 5]*SPT[4, 5])) + (1672*SP[1, 4]*SP[2, 3]*SPT[3, 1]*SPT[3, 4]*
    SPT[4, 5])/(3*SP[1, 3]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) - 
  (82*SP[1, 5]*SP[2, 3]*SPT[1, 4]*SPT[3, 1]*SPT[3, 5]^2)/
   (3*SP[1, 4]*SP[3, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^
     2) - (50*SP[1, 2]*SPT[1, 4]*SPT[3, 1]*SPT[3, 5])/
   (3*SP[1, 4]*SP[3, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5])) - (532*SP[2, 3]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (3*SP[1, 4]*SP[3, 5]*SPT[1, 3]*(SP[1, 5]*SPT[1, 5] + 
     SP[4, 5]*SPT[4, 5])) - (190*SP[1, 5]*SP[2, 3]*SPT[3, 1]*SPT[3, 5]*
    SPT[4, 5])/(3*SP[1, 3]*SP[4, 5]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) + 
  (418*SP[2, 3]*SPT[1, 4]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (3*SP[3, 5]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) - 
  (1292*SP[2, 3]*SPT[1, 5]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (3*SP[3, 4]*SPT[1, 3]*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) + 
  (76*SPT[3, 1]*(-(SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^3*SP[4, 5]*SPT[2, 4]^2*
       SPT[2, 5]^2*SPT[3, 5]) - SP[1, 3]^2*SP[2, 4]*SP[2, 5]^4*SP[4, 5]*
      SPT[2, 4]*SPT[2, 5]^3*SPT[3, 5] + 3*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[3, 5]^2 - 3*SP[1, 3]^2*SP[2, 3]*
      SP[2, 4]^2*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^3*SPT[3, 5]^2 + 
     SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*
      SPT[3, 5]^2 - SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^2 - 2*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^3*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]^2 + 
     SP[1, 3]^2*SP[2, 3]*SP[2, 5]^3*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^2*
      SPT[3, 5]^2 + 12*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 4]*SPT[3, 5]^2 - 18*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]^2 + 
     6*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]*
      SPT[3, 5]^2 + 18*SP[1, 3]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]^2 - 18*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*
      SP[3, 4]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]^2 + 
     3*SP[1, 3]^2*SP[2, 3]^2*SP[3, 4]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]^2*
      SPT[3, 5]^2 + 12*SP[1, 3]^2*SP[2, 4]*SP[3, 4]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[3, 4]^3*SPT[3, 5]^2 - 3*SP[1, 2]*SP[1, 3]*SP[3, 4]^3*SP[3, 5]^2*
      SP[4, 5]*SPT[3, 4]^3*SPT[3, 5]^2 - 6*SP[1, 3]^2*SP[2, 3]*SP[3, 4]^2*
      SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^3*SPT[3, 5]^2 + 
     14*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 5]^3 - 13*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]^3 + 2*SP[1, 3]^2*SP[2, 3]^2*SP[2, 5]*
      SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 5]^3 + 2*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^3 + 
     SP[1, 3]^2*SP[2, 3]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]^3 + 26*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]^3 - 33*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^3 + 9*SP[1, 3]^2*SP[2, 3]^2*
      SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^3 + 
     19*SP[1, 3]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]^2*
      SPT[3, 5]^3 - 5*SP[1, 2]*SP[1, 3]*SP[3, 4]^2*SP[3, 5]^3*SP[4, 5]*
      SPT[3, 4]^2*SPT[3, 5]^3 - 12*SP[1, 3]^2*SP[2, 3]*SP[3, 4]*SP[3, 5]^2*
      SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]^3 + 8*SP[1, 3]^2*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*SPT[3, 5]^4 - 3*SP[1, 3]^2*SP[2, 3]*
      SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^4 + 
     7*SP[1, 3]^2*SP[2, 4]*SP[3, 5]^4*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^4 - 
     2*SP[1, 2]*SP[1, 3]*SP[3, 4]*SP[3, 5]^4*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^4 - 
     5*SP[1, 3]^2*SP[2, 3]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^4 - 
     SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*SPT[2, 4]^2*SPT[2, 5]^2*
      SPT[4, 5] - 2*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^4*SP[3, 5]*SPT[2, 4]*
      SPT[2, 5]^3*SPT[4, 5] - SP[1, 4]^2*SP[2, 5]^5*SP[3, 5]*SPT[2, 5]^4*
      SPT[4, 5] + SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 4]^2*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5] - SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] - 
     2*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*SP[3, 5]^2*SPT[2, 4]*SPT[2, 5]^2*
      SPT[3, 5]*SPT[4, 5] - 2*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^3*SP[4, 5]^2*
      SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5] - 3*SP[1, 4]^2*SP[2, 5]^4*
      SP[3, 5]^2*SPT[2, 5]^3*SPT[3, 5]*SPT[4, 5] + SP[1, 3]^2*SP[2, 5]^4*
      SP[4, 5]^2*SPT[2, 5]^3*SPT[3, 5]*SPT[4, 5] + 9*SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]*SP[3, 5]^3*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5] + 
     8*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 5]^2*SPT[4, 5] + 4*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5] + 
     4*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[3, 5]^2*SPT[4, 5] + 6*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^3*
      SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5] + 10*SP[1, 3]*SP[1, 4]*
      SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*
      SPT[4, 5] + 2*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5] + 10*SP[1, 3]^2*SP[2, 3]*
      SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5] - 
     3*SP[1, 4]^2*SP[2, 5]^3*SP[3, 5]^3*SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] + 
     2*SP[1, 3]*SP[1, 4]*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 5]^2*
      SPT[3, 5]^2*SPT[4, 5] + 3*SP[1, 3]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] + 11*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^4*
      SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] - 2*SP[1, 3]*SP[1, 4]*
      SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2*
      SPT[4, 5] + 31*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] - 15*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*
      SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] - 
     3*SP[1, 3]^2*SP[2, 3]^2*SP[4, 5]^4*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2*
      SPT[4, 5] + 4*SP[1, 4]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]^4*SPT[3, 4]^2*
      SPT[3, 5]^2*SPT[4, 5] - 10*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]*
      SP[3, 5]^3*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5] + 
     45*SP[1, 3]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^2*
      SPT[3, 5]^2*SPT[4, 5] - 16*SP[1, 2]*SP[1, 3]*SP[3, 4]^2*SP[3, 5]^2*
      SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5] - 
     13*SP[1, 3]^2*SP[2, 3]*SP[3, 4]*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]^2*
      SPT[3, 5]^2*SPT[4, 5] + 10*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^4*
      SPT[2, 4]*SPT[3, 5]^3*SPT[4, 5] + 4*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*SPT[3, 5]^3*SPT[4, 5] + 
     41*SP[1, 3]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 5]^3*SPT[4, 5] + 3*SP[1, 3]^2*SP[2, 3]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]^3*SPT[4, 5] - SP[1, 4]^2*SP[2, 5]^2*
      SP[3, 5]^4*SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5] + 
     6*SP[1, 3]*SP[1, 4]*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 5]*SPT[3, 5]^3*
      SPT[4, 5] + 3*SP[1, 3]^2*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 5]*
      SPT[3, 5]^3*SPT[4, 5] + 4*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^5*SPT[3, 4]*
      SPT[3, 5]^3*SPT[4, 5] - 15*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]^4*
      SP[4, 5]*SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] + 4*SP[1, 2]*SP[1, 4]*SP[3, 4]*
      SP[3, 5]^4*SP[4, 5]*SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] + 
     66*SP[1, 3]^2*SP[2, 4]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^3*
      SPT[4, 5] - 27*SP[1, 2]*SP[1, 3]*SP[3, 4]*SP[3, 5]^3*SP[4, 5]^2*
      SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] - 29*SP[1, 3]^2*SP[2, 3]*SP[3, 5]^2*
      SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] - SP[1, 3]*SP[1, 4]*SP[2, 5]*
      SP[3, 5]^4*SP[4, 5]*SPT[3, 5]^4*SPT[4, 5] + 6*SP[1, 3]^2*SP[2, 5]*
      SP[3, 5]^3*SP[4, 5]^2*SPT[3, 5]^4*SPT[4, 5] - 
     SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]*
      SPT[2, 5]*SPT[4, 5]^2 - SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5]^2 + 36*SP[1, 4]^2*SP[2, 4]*
      SP[2, 5]^3*SP[3, 5]^2*SPT[2, 3]*SPT[2, 5]^2*SPT[4, 5]^2 + 
     32*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]^2*SPT[4, 5]^2 + 33*SP[1, 4]^2*SP[2, 5]^4*SP[3, 5]*SP[4, 5]*
      SPT[2, 5]^3*SPT[4, 5]^2 - 10*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*
      SPT[2, 3]*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^2 - 5*SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     9*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*
      SPT[3, 5]*SPT[4, 5]^2 + 8*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[4, 5]^3*
      SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 68*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]^3*SPT[2, 3]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 
     25*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 64*SP[1, 3]*SP[1, 4]*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^2 + 12*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 63*SP[1, 4]^2*SP[2, 5]^3*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 + 51*SP[1, 3]*SP[1, 4]*
      SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     9*SP[1, 3]^2*SP[2, 5]^3*SP[4, 5]^3*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 - 
     6*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^4*SPT[2, 3]*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^2 - 11*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 27*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 - 
     7*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5]^2 - 15*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[4, 5]^4*
      SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 - 6*SP[1, 4]^2*SP[2, 4]*
      SP[3, 4]*SP[3, 5]^3*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     17*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^2*
      SPT[3, 5]*SPT[4, 5]^2 - 27*SP[1, 3]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]*
      SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     12*SP[1, 2]*SP[1, 3]*SP[3, 4]^2*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]^2*
      SPT[3, 5]*SPT[4, 5]^2 - 7*SP[1, 3]^2*SP[2, 3]*SP[3, 4]*SP[4, 5]^4*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 28*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^4*SPT[2, 3]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     47*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[3, 5]^2*SPT[4, 5]^2 + 159*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + 
     17*SP[1, 3]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 5]^2*SPT[4, 5]^2 + 2*SP[1, 3]^2*SP[2, 3]*SP[2, 5]*SP[4, 5]^4*
      SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + 30*SP[1, 4]^2*SP[2, 5]^2*SP[3, 5]^3*
      SP[4, 5]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^2 + 115*SP[1, 3]*SP[1, 4]*
      SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^2 + 
     26*SP[1, 3]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]^2*
      SPT[4, 5]^2 - 40*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^4*SP[4, 5]*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^2 + 68*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]^3*
      SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     6*SP[1, 2]*SP[1, 4]*SP[3, 4]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^2*
      SPT[4, 5]^2 + 12*SP[1, 3]^2*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^2 + 11*SP[1, 2]*SP[1, 3]*SP[3, 4]*SP[3, 5]^2*
      SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     2*SP[1, 3]^2*SP[2, 3]*SP[3, 5]*SP[4, 5]^4*SPT[3, 4]*SPT[3, 5]^2*
      SPT[4, 5]^2 - SP[1, 4]^2*SP[2, 5]*SP[3, 5]^4*SP[4, 5]*SPT[3, 5]^3*
      SPT[4, 5]^2 + 42*SP[1, 3]*SP[1, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]^2*
      SPT[3, 5]^3*SPT[4, 5]^2 + 42*SP[1, 3]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^3*
      SPT[3, 5]^3*SPT[4, 5]^2 + 2*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*
      SPT[2, 3]^2*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 3]*SPT[2, 4]*SPT[4, 5]^3 + SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[4, 5]^3 + 
     39*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*
      SPT[2, 5]*SPT[4, 5]^3 + 37*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^3 + 71*SP[1, 4]^2*SP[2, 5]^3*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 5]^2*SPT[4, 5]^3 + 
     2*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*SPT[3, 4]*
      SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^3 - SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 5]*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^3 + 2*SP[1, 4]^2*SP[2, 4]*
      SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^2*SPT[4, 5]^3 - 
     SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]^2*
      SPT[4, 5]^3 + 81*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*
      SPT[2, 3]*SPT[3, 5]*SPT[4, 5]^3 + 105*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^3 + 
     19*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 5]*SPT[4, 5]^3 + 8*SP[1, 3]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]^4*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^3 + 173*SP[1, 4]^2*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3 + 63*SP[1, 3]*SP[1, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3 + 
     8*SP[1, 3]^2*SP[2, 5]^2*SP[4, 5]^4*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3 - 
     7*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^3 + 35*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^3*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3 + 2*SP[1, 2]*SP[1, 4]*SP[3, 4]*
      SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3 - 
     25*SP[1, 3]^2*SP[2, 4]*SP[3, 5]*SP[4, 5]^4*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^3 + 10*SP[1, 2]*SP[1, 3]*SP[3, 4]*SP[3, 5]*SP[4, 5]^4*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3 - 7*SP[1, 3]^2*SP[2, 3]*SP[4, 5]^5*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3 + 33*SP[1, 4]^2*SP[2, 5]*SP[3, 5]^3*
      SP[4, 5]^2*SPT[3, 5]^2*SPT[4, 5]^3 + 151*SP[1, 3]*SP[1, 4]*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^3*SPT[3, 5]^2*SPT[4, 5]^3 + 
     11*SP[1, 3]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^4*SPT[3, 5]^2*SPT[4, 5]^3 + 
     SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[4, 5]^4 + 
     37*SP[1, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[4, 5]^4 + 
     3*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]*SPT[4, 5]^4 - 
     SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]*SP[4, 5]^4*SPT[3, 4]*SPT[4, 5]^4 + 
     107*SP[1, 4]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^3*SPT[3, 5]*SPT[4, 5]^4 + 
     10*SP[1, 3]*SP[1, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^4*SPT[3, 5]*
      SPT[4, 5]^4))/(3*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[3, 4]*SP[3, 5]*SP[4, 5]*
    SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + SP[1, 3]*SPT[1, 3])*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^2) + 
  (38*SPT[3, 1]*(SP[1, 3]^2*SP[2, 4]^4*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^4*
      SPT[2, 5]*SPT[3, 5] - SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^4*SP[4, 5]*
      SPT[2, 4]^2*SPT[2, 5]^3*SPT[3, 5] + 6*SP[1, 3]^2*SP[2, 4]^4*SP[2, 5]*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]^4*SPT[3, 5]^2 - 4*SP[1, 3]^2*SP[2, 3]*
      SP[2, 4]^3*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^4*SPT[3, 5]^2 - 
     6*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*
      SPT[2, 5]^2*SPT[3, 5]^2 + 2*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]^3*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]^2*SPT[3, 5]^2 + 
     15*SP[1, 3]^2*SP[2, 4]^4*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^3*SPT[3, 4]*
      SPT[3, 5]^2 - 20*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^3*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]^2 + 6*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]^2*
      SP[4, 5]^3*SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]^2 + 
     20*SP[1, 3]^2*SP[2, 4]^3*SP[3, 4]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 4]^2*SPT[3, 5]^2 - 20*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 4]*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]^2*SPT[3, 5]^2 + 
     4*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[3, 4]*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[3, 4]^2*SPT[3, 5]^2 + 15*SP[1, 3]^2*SP[2, 4]^2*SP[3, 4]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 4]^3*SPT[3, 5]^2 - 
     10*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[3, 4]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]^3*SPT[3, 5]^2 + SP[1, 3]^2*SP[2, 3]^2*SP[3, 4]^2*SP[4, 5]^3*
      SPT[2, 4]*SPT[3, 4]^3*SPT[3, 5]^2 + 6*SP[1, 3]^2*SP[2, 4]*SP[3, 4]^3*
      SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^4*SPT[3, 5]^2 - 
     SP[1, 2]*SP[1, 3]*SP[3, 4]^4*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^4*
      SPT[3, 5]^2 - 2*SP[1, 3]^2*SP[2, 3]*SP[3, 4]^3*SP[3, 5]*SP[4, 5]^2*
      SPT[3, 4]^4*SPT[3, 5]^2 - 15*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^3 + 
     10*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^3 - SP[1, 3]^2*SP[2, 3]^2*SP[2, 5]^2*
      SP[4, 5]^3*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^3 - 
     20*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 5]^4 + 20*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]^4 - 4*SP[1, 3]^2*SP[2, 3]^2*SP[2, 5]*
      SP[3, 5]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 5]^4 - 
     15*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]^4*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]^4 + 20*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[3, 5]^3*SP[4, 5]^2*
      SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^4 - 6*SP[1, 3]^2*SP[2, 3]^2*SP[3, 5]^2*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^4 - 6*SP[1, 3]^2*SP[2, 4]*
      SP[3, 4]*SP[3, 5]^4*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^4 + 
     SP[1, 2]*SP[1, 3]*SP[3, 4]^2*SP[3, 5]^4*SP[4, 5]*SPT[3, 4]^2*
      SPT[3, 5]^4 + 4*SP[1, 3]^2*SP[2, 3]*SP[3, 4]*SP[3, 5]^3*SP[4, 5]^2*
      SPT[3, 4]^2*SPT[3, 5]^4 + SP[1, 4]^2*SP[2, 4]^4*SP[2, 5]^2*SP[3, 5]*
      SPT[2, 4]^4*SPT[2, 5]*SPT[4, 5] + SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^3*
      SP[3, 5]*SPT[2, 4]^3*SPT[2, 5]^2*SPT[4, 5] - SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^4*SP[3, 5]*SPT[2, 4]^2*SPT[2, 5]^3*SPT[4, 5] - 
     SP[1, 4]^2*SP[2, 4]*SP[2, 5]^5*SP[3, 5]*SPT[2, 4]*SPT[2, 5]^4*
      SPT[4, 5] + 4*SP[1, 4]^2*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^2*SPT[2, 4]^4*
      SPT[3, 5]*SPT[4, 5] - 2*SP[1, 3]*SP[1, 4]*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]^4*SPT[3, 5]*SPT[4, 5] - 8*SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^3*SP[3, 5]^2*SPT[2, 4]^2*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5] - 
     2*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^3*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]^2*
      SPT[3, 5]*SPT[4, 5] - 4*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^4*SP[3, 5]^2*
      SPT[2, 4]*SPT[2, 5]^3*SPT[3, 5]*SPT[4, 5] - 2*SP[1, 3]*SP[1, 4]*
      SP[2, 4]*SP[2, 5]^4*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^3*SPT[3, 5]*
      SPT[4, 5] + 2*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^4*SP[4, 5]^2*SPT[2, 4]*
      SPT[2, 5]^3*SPT[3, 5]*SPT[4, 5] + 6*SP[1, 4]^2*SP[2, 4]^4*SP[3, 5]^3*
      SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]*SPT[4, 5] - 18*SP[1, 3]*SP[1, 4]*
      SP[2, 4]^4*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5] + 18*SP[1, 3]^2*SP[2, 4]^4*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^3*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5] - 6*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^3*
      SP[4, 5]^3*SPT[2, 4]^3*SPT[3, 4]*SPT[3, 5]*SPT[4, 5] + 
     4*SP[1, 4]^2*SP[2, 4]^3*SP[3, 4]*SP[3, 5]^3*SPT[2, 4]^2*SPT[3, 4]^2*
      SPT[3, 5]*SPT[4, 5] - 28*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[3, 4]*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] + 
     44*SP[1, 3]^2*SP[2, 4]^3*SP[3, 4]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] - 14*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*
      SP[3, 4]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5] + 
     SP[1, 4]^2*SP[2, 4]^2*SP[3, 4]^2*SP[3, 5]^3*SPT[2, 4]*SPT[3, 4]^3*
      SPT[3, 5]*SPT[4, 5] - 17*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 4]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*SPT[3, 4]^3*SPT[3, 5]*SPT[4, 5] + 
     41*SP[1, 3]^2*SP[2, 4]^2*SP[3, 4]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]^3*SPT[3, 5]*SPT[4, 5] - 11*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*
      SP[3, 4]^2*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]^3*SPT[3, 5]*SPT[4, 5] - 
     4*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]^3*SP[3, 5]^2*SP[4, 5]*SPT[3, 4]^4*
      SPT[3, 5]*SPT[4, 5] + 18*SP[1, 3]^2*SP[2, 4]*SP[3, 4]^3*SP[3, 5]*
      SP[4, 5]^2*SPT[3, 4]^4*SPT[3, 5]*SPT[4, 5] - 
     3*SP[1, 2]*SP[1, 3]*SP[3, 4]^4*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^4*SPT[3, 5]*
      SPT[4, 5] - 3*SP[1, 3]^2*SP[2, 3]*SP[3, 4]^3*SP[4, 5]^3*SPT[3, 4]^4*
      SPT[3, 5]*SPT[4, 5] - 10*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^3*
      SPT[2, 4]^3*SPT[3, 5]^2*SPT[4, 5] - 3*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*
      SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^3*SPT[3, 5]^2*SPT[4, 5] + 
     26*SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^3*
      SPT[3, 5]^2*SPT[4, 5] - 7*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*
      SP[4, 5]^3*SPT[2, 4]^3*SPT[3, 5]^2*SPT[4, 5] - 
     22*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^3*SPT[2, 4]^2*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5] + 5*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5] + 
     3*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5] - 6*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*
      SP[3, 5]^3*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] - 
     10*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] + 12*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^3*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] - 
     2*SP[1, 3]^2*SP[2, 3]*SP[2, 5]^3*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]^2*
      SPT[3, 5]^2*SPT[4, 5] - 20*SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^4*SPT[2, 4]^2*
      SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] + 8*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*
      SP[3, 5]^3*SP[4, 5]*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] + 
     85*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5] - 76*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[3, 5]*
      SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5] + 
     10*SP[1, 3]^2*SP[2, 3]^2*SP[2, 4]*SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5] - 15*SP[1, 4]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^4*
      SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5] + 
     12*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5] + 112*SP[1, 3]^2*SP[2, 4]^2*SP[3, 4]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5] - 
     64*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5] + 4*SP[1, 3]^2*SP[2, 3]^2*SP[3, 4]*
      SP[4, 5]^4*SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5] - 
     4*SP[1, 4]^2*SP[2, 4]*SP[3, 4]^2*SP[3, 5]^4*SPT[3, 4]^3*SPT[3, 5]^2*
      SPT[4, 5] + SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]^2*SP[3, 5]^3*SP[4, 5]*
      SPT[3, 4]^3*SPT[3, 5]^2*SPT[4, 5] + 68*SP[1, 3]^2*SP[2, 4]*SP[3, 4]^2*
      SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^3*SPT[3, 5]^2*SPT[4, 5] - 
     15*SP[1, 2]*SP[1, 3]*SP[3, 4]^3*SP[3, 5]^2*SP[4, 5]^2*SPT[3, 4]^3*
      SPT[3, 5]^2*SPT[4, 5] - 19*SP[1, 3]^2*SP[2, 3]*SP[3, 4]^2*SP[3, 5]*
      SP[4, 5]^3*SPT[3, 4]^3*SPT[3, 5]^2*SPT[4, 5] - 
     28*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^4*SPT[2, 4]^2*SPT[3, 5]^3*
      SPT[4, 5] + 20*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*
      SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]^3*SPT[4, 5] + 14*SP[1, 3]^2*SP[2, 4]^2*
      SP[2, 5]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]^3*SPT[4, 5] - 
     7*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[3, 5]^3*SPT[4, 5] - SP[1, 3]^2*SP[2, 3]^2*SP[2, 5]*SP[4, 5]^4*
      SPT[2, 4]^2*SPT[3, 5]^3*SPT[4, 5] - 4*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]^4*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5] - 
     20*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5] + 30*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5] - 
     10*SP[1, 3]^2*SP[2, 3]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5] - 17*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^5*
      SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] + 45*SP[1, 3]*SP[1, 4]*
      SP[2, 4]^2*SP[3, 5]^4*SP[4, 5]*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^3*
      SPT[4, 5] - 4*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] - 26*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*
      SP[3, 5]^2*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5] + 
     6*SP[1, 3]^2*SP[2, 3]^2*SP[3, 5]*SP[4, 5]^4*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]^3*SPT[4, 5] - 4*SP[1, 4]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]^5*
      SPT[3, 4]^2*SPT[3, 5]^3*SPT[4, 5] + 28*SP[1, 3]*SP[1, 4]*SP[2, 4]*
      SP[3, 4]*SP[3, 5]^4*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^3*SPT[4, 5] - 
     4*SP[1, 2]*SP[1, 4]*SP[3, 4]^2*SP[3, 5]^4*SP[4, 5]*SPT[3, 4]^2*
      SPT[3, 5]^3*SPT[4, 5] - 18*SP[1, 3]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]^3*
      SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]^3*SPT[4, 5] + 
     2*SP[1, 2]*SP[1, 3]*SP[3, 4]^2*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]^2*
      SPT[3, 5]^3*SPT[4, 5] - 8*SP[1, 3]^2*SP[2, 3]*SP[3, 4]*SP[3, 5]^2*
      SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]^3*SPT[4, 5] - 
     SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^5*SPT[2, 4]*SPT[3, 5]^4*
      SPT[4, 5] - 5*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]^4*SP[4, 5]*
      SPT[2, 4]*SPT[3, 5]^4*SPT[4, 5] + 20*SP[1, 3]^2*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^3*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^4*SPT[4, 5] - 
     14*SP[1, 3]^2*SP[2, 3]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 5]^4*SPT[4, 5] + 2*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]^5*
      SP[4, 5]*SPT[3, 4]*SPT[3, 5]^4*SPT[4, 5] + 5*SP[1, 3]^2*SP[2, 4]*
      SP[3, 5]^4*SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^4*SPT[4, 5] - 
     6*SP[1, 3]^2*SP[2, 3]*SP[3, 5]^3*SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]^4*
      SPT[4, 5] - 3*SP[1, 4]^2*SP[2, 4]^4*SP[2, 5]*SP[3, 5]^2*SPT[2, 3]*
      SPT[2, 4]^3*SPT[4, 5]^2 - 3*SP[1, 4]^2*SP[2, 4]^4*SP[2, 5]*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]^4*SPT[4, 5]^2 - 5*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[2, 5]*SPT[4, 5]^2 + 
     27*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]^2*SPT[2, 3]*SPT[2, 4]*
      SPT[2, 5]^2*SPT[4, 5]^2 + 18*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*
      SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]^2*SPT[4, 5]^2 + 
     SP[1, 4]^2*SP[2, 4]*SP[2, 5]^4*SP[3, 5]^2*SPT[2, 3]*SPT[2, 5]^3*
      SPT[4, 5]^2 + 22*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^4*SP[3, 5]*SP[4, 5]*
      SPT[2, 4]*SPT[2, 5]^3*SPT[4, 5]^2 + 2*SP[1, 4]^2*SP[2, 5]^5*SP[3, 5]*
      SP[4, 5]*SPT[2, 5]^4*SPT[4, 5]^2 - 3*SP[1, 4]^2*SP[2, 4]^4*SP[3, 5]^3*
      SPT[2, 3]*SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5]^2 - 
     9*SP[1, 4]^2*SP[2, 4]^4*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^3*SPT[3, 4]*
      SPT[4, 5]^2 + 6*SP[1, 3]*SP[1, 4]*SP[2, 4]^4*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 4]^3*SPT[3, 4]*SPT[4, 5]^2 - SP[1, 4]^2*SP[2, 4]^3*SP[3, 4]*
      SP[3, 5]^3*SPT[2, 3]*SPT[2, 4]*SPT[3, 4]^2*SPT[4, 5]^2 - 
     8*SP[1, 4]^2*SP[2, 4]^3*SP[3, 4]*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 4]^2*SPT[4, 5]^2 + 10*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[3, 4]*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 4]^2*SPT[4, 5]^2 - 
     2*SP[1, 4]^2*SP[2, 4]^2*SP[3, 4]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
      SPT[3, 4]^3*SPT[4, 5]^2 + 5*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 4]^2*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]^3*SPT[4, 5]^2 + 
     SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]^3*SP[3, 5]*SP[4, 5]^2*SPT[3, 4]^4*
      SPT[4, 5]^2 + 12*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^3*SPT[2, 3]*
      SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5]^2 - 6*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5]^2 + 
     17*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^3*
      SPT[3, 5]*SPT[4, 5]^2 + SP[1, 3]^2*SP[2, 4]^3*SP[2, 5]*SP[4, 5]^3*
      SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5]^2 + 89*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]^3*SPT[2, 3]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 
     72*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]^2*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 16*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^2 - 3*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 + 3*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*
      SP[3, 5]^3*SPT[2, 3]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     101*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 + 2*SP[1, 3]*SP[1, 4]*SP[2, 4]*
      SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*
      SPT[4, 5]^2 + 5*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^3*SP[4, 5]^3*SPT[2, 4]*
      SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 + 5*SP[1, 4]^2*SP[2, 5]^4*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 5]^3*SPT[3, 5]*SPT[4, 5]^2 + 
     5*SP[1, 3]*SP[1, 4]*SP[2, 5]^4*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]^3*SPT[3, 5]*
      SPT[4, 5]^2 - SP[1, 3]^2*SP[2, 5]^4*SP[4, 5]^3*SPT[2, 5]^3*SPT[3, 5]*
      SPT[4, 5]^2 + 16*SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^4*SPT[2, 3]*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 23*SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^3*
      SP[4, 5]*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 + 
     6*SP[1, 3]*SP[1, 4]*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 - 3*SP[1, 3]^2*SP[2, 4]^3*SP[3, 5]*
      SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^2 - 
     13*SP[1, 3]^2*SP[2, 3]*SP[2, 4]^2*SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5]^2 + 6*SP[1, 4]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^4*
      SPT[2, 3]*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     28*SP[1, 4]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2 - 14*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*
      SP[3, 4]*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]*
      SPT[4, 5]^2 - 7*SP[1, 3]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*SP[4, 5]^3*
      SPT[2, 4]*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2 - 
     18*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[3, 4]*SP[4, 5]^4*SPT[2, 4]*
      SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 7*SP[1, 4]^2*SP[2, 4]*SP[3, 4]^2*
      SP[3, 5]^3*SP[4, 5]*SPT[3, 4]^3*SPT[3, 5]*SPT[4, 5]^2 - 
     13*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]^2*SP[3, 5]^2*SP[4, 5]^2*
      SPT[3, 4]^3*SPT[3, 5]*SPT[4, 5]^2 + SP[1, 3]^2*SP[2, 4]*SP[3, 4]^2*
      SP[3, 5]*SP[4, 5]^3*SPT[3, 4]^3*SPT[3, 5]*SPT[4, 5]^2 + 
     3*SP[1, 2]*SP[1, 3]*SP[3, 4]^3*SP[3, 5]*SP[4, 5]^3*SPT[3, 4]^3*SPT[3, 5]*
      SPT[4, 5]^2 - 7*SP[1, 3]^2*SP[2, 3]*SP[3, 4]^2*SP[4, 5]^4*SPT[3, 4]^3*
      SPT[3, 5]*SPT[4, 5]^2 + 105*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^4*
      SPT[2, 3]*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + 
     131*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]^2*
      SPT[3, 5]^2*SPT[4, 5]^2 + 18*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5]^2 - 
     9*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[3, 5]^2*SPT[4, 5]^2 + SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[2, 5]*
      SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5]^2 + 
     3*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^4*SPT[2, 3]*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5]^2 + 183*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^3*
      SP[4, 5]*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^2 + 
     16*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^2 + 5*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     4*SP[1, 3]^2*SP[2, 3]*SP[2, 5]^2*SP[4, 5]^4*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5]^2 + 2*SP[1, 4]^2*SP[2, 5]^3*SP[3, 5]^3*SP[4, 5]*
      SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5]^2 + 17*SP[1, 3]*SP[1, 4]*SP[2, 5]^3*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5]^2 - 
     3*SP[1, 3]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^3*SPT[2, 5]^2*SPT[3, 5]^2*
      SPT[4, 5]^2 + 34*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^5*SPT[2, 3]*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^2 + 75*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^4*SP[4, 5]*
      SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     51*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + 42*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]^2*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2 - 
     6*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*SP[3, 5]*SP[4, 5]^4*SPT[2, 4]*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^2 + SP[1, 3]^2*SP[2, 3]^2*SP[4, 5]^5*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + 14*SP[1, 4]^2*SP[2, 4]*SP[3, 4]*
      SP[3, 5]^4*SP[4, 5]*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5]^2 - 
     79*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]^2*
      SPT[3, 5]^2*SPT[4, 5]^2 + 7*SP[1, 2]*SP[1, 4]*SP[3, 4]^2*SP[3, 5]^3*
      SP[4, 5]^2*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5]^2 + 
     82*SP[1, 3]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]^2*
      SPT[3, 5]^2*SPT[4, 5]^2 - 19*SP[1, 2]*SP[1, 3]*SP[3, 4]^2*SP[3, 5]^2*
      SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]^2*SPT[4, 5]^2 - 
     13*SP[1, 3]^2*SP[2, 3]*SP[3, 4]*SP[3, 5]*SP[4, 5]^4*SPT[3, 4]^2*
      SPT[3, 5]^2*SPT[4, 5]^2 + SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^5*
      SPT[2, 3]*SPT[3, 5]^3*SPT[4, 5]^2 + 118*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^4*SP[4, 5]*SPT[2, 4]*SPT[3, 5]^3*SPT[4, 5]^2 + 
     38*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 4]*
      SPT[3, 5]^3*SPT[4, 5]^2 - SP[1, 3]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]^3*SPT[4, 5]^2 - 
     4*SP[1, 3]^2*SP[2, 3]*SP[2, 5]*SP[3, 5]*SP[4, 5]^4*SPT[2, 4]*SPT[3, 5]^3*
      SPT[4, 5]^2 - 4*SP[1, 4]^2*SP[2, 5]^2*SP[3, 5]^4*SP[4, 5]*SPT[2, 5]*
      SPT[3, 5]^3*SPT[4, 5]^2 + 21*SP[1, 3]*SP[1, 4]*SP[2, 5]^2*SP[3, 5]^3*
      SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5]^2 - 
     3*SP[1, 3]^2*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]^3*
      SPT[4, 5]^2 + 17*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^5*SP[4, 5]*SPT[3, 4]*
      SPT[3, 5]^3*SPT[4, 5]^2 + 43*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]^4*
      SP[4, 5]^2*SPT[3, 4]*SPT[3, 5]^3*SPT[4, 5]^2 - 
     29*SP[1, 3]^2*SP[2, 4]*SP[3, 5]^3*SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]^3*
      SPT[4, 5]^2 + 6*SP[1, 3]^2*SP[2, 3]*SP[3, 5]^2*SP[4, 5]^4*SPT[3, 4]*
      SPT[3, 5]^3*SPT[4, 5]^2 - 4*SP[1, 3]*SP[1, 4]*SP[2, 5]*SP[3, 5]^4*
      SP[4, 5]^2*SPT[3, 5]^4*SPT[4, 5]^2 + 9*SP[1, 3]^2*SP[2, 5]*SP[3, 5]^3*
      SP[4, 5]^3*SPT[3, 5]^4*SPT[4, 5]^2 - 3*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]*
      SP[3, 5]^3*SPT[2, 3]^2*SPT[2, 4]*SPT[4, 5]^3 + 
     6*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*
      SPT[2, 4]^2*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]^3*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]^3*SPT[4, 5]^3 - 26*SP[1, 4]^2*SP[2, 4]^2*
      SP[2, 5]^2*SP[3, 5]^3*SPT[2, 3]^2*SPT[2, 5]*SPT[4, 5]^3 - 
     21*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*
      SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^3 + 2*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5]^3 - 
     46*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 3]*
      SPT[2, 5]^2*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*
      SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]^2*SPT[4, 5]^3 - 
     15*SP[1, 4]^2*SP[2, 5]^4*SP[3, 5]*SP[4, 5]^2*SPT[2, 5]^3*SPT[4, 5]^3 - 
     2*SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^4*SPT[2, 3]^2*SPT[3, 4]*SPT[4, 5]^3 - 
     4*SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^3 - 6*SP[1, 4]^2*SP[2, 4]^3*SP[3, 5]^2*SP[4, 5]^2*
      SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5]^3 + SP[1, 3]*SP[1, 4]*SP[2, 4]^3*
      SP[3, 5]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 4]*SPT[4, 5]^3 - 
     4*SP[1, 4]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*
      SPT[3, 4]^2*SPT[4, 5]^3 - 8*SP[1, 4]^2*SP[2, 4]^2*SP[3, 4]*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 4]*SPT[3, 4]^2*SPT[4, 5]^3 - 
     2*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 4]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 4]^2*SPT[4, 5]^3 - 3*SP[1, 4]^2*SP[2, 4]*SP[3, 4]^2*SP[3, 5]^2*
      SP[4, 5]^2*SPT[3, 4]^3*SPT[4, 5]^3 - 56*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^4*SPT[2, 3]^2*SPT[3, 5]*SPT[4, 5]^3 - 
     78*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 3]*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^3 + 18*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5]^3 + 
     3*SP[1, 3]^2*SP[2, 4]^2*SP[2, 5]*SP[4, 5]^4*SPT[2, 4]^2*SPT[3, 5]*
      SPT[4, 5]^3 - 127*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]*
      SPT[2, 3]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3 + 81*SP[1, 4]^2*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^3 - 38*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*
      SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3 + 
     4*SP[1, 3]^2*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^4*SPT[2, 4]*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5]^3 - 30*SP[1, 4]^2*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]^2*
      SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^3 - 13*SP[1, 3]*SP[1, 4]*SP[2, 5]^3*
      SP[3, 5]*SP[4, 5]^3*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^3 - 
     3*SP[1, 3]^2*SP[2, 5]^3*SP[4, 5]^4*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^3 - 
     15*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^4*SP[4, 5]*SPT[2, 3]*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]^2*
      SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3 + 31*SP[1, 3]*SP[1, 4]*
      SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^3 - 25*SP[1, 3]^2*SP[2, 4]^2*SP[3, 5]*SP[4, 5]^4*SPT[2, 4]*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3 - 8*SP[1, 3]^2*SP[2, 3]*SP[2, 4]*
      SP[4, 5]^5*SPT[2, 4]*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^3 - 
     9*SP[1, 4]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]^3*SP[4, 5]^2*SPT[3, 4]^2*
      SPT[3, 5]*SPT[4, 5]^3 + 26*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]*
      SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^3 - 
     3*SP[1, 2]*SP[1, 4]*SP[3, 4]^2*SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]^2*
      SPT[3, 5]*SPT[4, 5]^3 - 25*SP[1, 3]^2*SP[2, 4]*SP[3, 4]*SP[3, 5]*
      SP[4, 5]^4*SPT[3, 4]^2*SPT[3, 5]*SPT[4, 5]^3 + 
     9*SP[1, 2]*SP[1, 3]*SP[3, 4]^2*SP[3, 5]*SP[4, 5]^4*SPT[3, 4]^2*SPT[3, 5]*
      SPT[4, 5]^3 - 4*SP[1, 3]^2*SP[2, 3]*SP[3, 4]*SP[4, 5]^5*SPT[3, 4]^2*
      SPT[3, 5]*SPT[4, 5]^3 - 123*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^4*
      SP[4, 5]*SPT[2, 3]*SPT[3, 5]^2*SPT[4, 5]^3 + 134*SP[1, 4]^2*SP[2, 4]*
      SP[2, 5]*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^3 - 
     39*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 5]^2*SPT[4, 5]^3 - 19*SP[1, 3]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^4*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^3 - 
     SP[1, 3]^2*SP[2, 3]*SP[2, 5]*SP[4, 5]^5*SPT[2, 4]*SPT[3, 5]^2*
      SPT[4, 5]^3 - 17*SP[1, 4]^2*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5]^3 - 29*SP[1, 3]*SP[1, 4]*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5]^3 - 
     5*SP[1, 3]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^4*SPT[2, 5]*SPT[3, 5]^2*
      SPT[4, 5]^3 + 88*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^4*SP[4, 5]^2*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^3 - 85*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]^3*
      SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^3 + 
     19*SP[1, 3]^2*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^4*SPT[3, 4]*SPT[3, 5]^2*
      SPT[4, 5]^3 + SP[1, 3]^2*SP[2, 3]*SP[3, 5]*SP[4, 5]^5*SPT[3, 4]*
      SPT[3, 5]^2*SPT[4, 5]^3 - 4*SP[1, 4]^2*SP[2, 5]*SP[3, 5]^4*SP[4, 5]^2*
      SPT[3, 5]^3*SPT[4, 5]^3 - 15*SP[1, 3]^2*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^4*
      SPT[3, 5]^3*SPT[4, 5]^3 + 3*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*
      SP[4, 5]*SPT[2, 3]^2*SPT[4, 5]^4 + SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 3]*SPT[2, 4]*SPT[4, 5]^4 + 
     7*SP[1, 4]^2*SP[2, 4]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]^2*
      SPT[4, 5]^4 - 43*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*
      SPT[2, 3]*SPT[2, 5]*SPT[4, 5]^4 - 16*SP[1, 4]^2*SP[2, 4]*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*SPT[2, 5]*SPT[4, 5]^4 - 
     33*SP[1, 4]^2*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^3*SPT[2, 5]^2*SPT[4, 5]^4 - 
     SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^3*SP[4, 5]^2*SPT[2, 3]*SPT[3, 4]*
      SPT[4, 5]^4 + 7*SP[1, 4]^2*SP[2, 4]^2*SP[3, 5]^2*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^4 - 8*SP[1, 3]*SP[1, 4]*SP[2, 4]^2*SP[3, 5]*
      SP[4, 5]^4*SPT[2, 4]*SPT[3, 4]*SPT[4, 5]^4 - 
     4*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 4]*SP[3, 5]*SP[4, 5]^4*SPT[3, 4]^2*
      SPT[4, 5]^4 - 96*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]^2*
      SPT[2, 3]*SPT[3, 5]*SPT[4, 5]^4 - 31*SP[1, 4]^2*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^3*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^4 - 
     18*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^4*SPT[2, 4]*
      SPT[3, 5]*SPT[4, 5]^4 + 2*SP[1, 3]^2*SP[2, 4]*SP[2, 5]*SP[4, 5]^5*
      SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^4 - 86*SP[1, 4]^2*SP[2, 5]^2*SP[3, 5]^2*
      SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^4 - 14*SP[1, 3]*SP[1, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^4*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^4 - 
     2*SP[1, 3]^2*SP[2, 5]^2*SP[4, 5]^5*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^4 - 
     14*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^3*SP[4, 5]^3*SPT[3, 4]*SPT[3, 5]*
      SPT[4, 5]^4 + 7*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^4*
      SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^4 - 5*SP[1, 3]^2*SP[2, 4]*SP[3, 5]*
      SP[4, 5]^5*SPT[3, 4]*SPT[3, 5]*SPT[4, 5]^4 - 19*SP[1, 4]^2*SP[2, 5]*
      SP[3, 5]^3*SP[4, 5]^3*SPT[3, 5]^2*SPT[4, 5]^4 - 
     57*SP[1, 3]*SP[1, 4]*SP[2, 5]*SP[3, 5]^2*SP[4, 5]^4*SPT[3, 5]^2*
      SPT[4, 5]^4 + 2*SP[1, 3]^2*SP[2, 5]*SP[3, 5]*SP[4, 5]^5*SPT[3, 5]^2*
      SPT[4, 5]^4 + SP[1, 4]^2*SP[2, 4]*SP[2, 5]*SP[3, 5]*SP[4, 5]^4*
      SPT[2, 4]*SPT[4, 5]^5 - 16*SP[1, 4]^2*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^4*
      SPT[2, 5]*SPT[4, 5]^5 + 4*SP[1, 4]^2*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^4*
      SPT[3, 4]*SPT[4, 5]^5 - 3*SP[1, 3]*SP[1, 4]*SP[2, 4]*SP[3, 5]*
      SP[4, 5]^5*SPT[3, 4]*SPT[4, 5]^5 - 51*SP[1, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^4*SPT[3, 5]*SPT[4, 5]^5 + SP[1, 3]*SP[1, 4]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^5*SPT[3, 5]*SPT[4, 5]^5))/(3*SP[1, 3]*SP[1, 4]*SP[1, 5]*
    SP[3, 4]*SP[3, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 2]*SPT[1, 2] + 
     SP[1, 3]*SPT[1, 3])*(SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])^2*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])^2), 
 (-8*SP[1, 2]*SPT[1, 4]*SPT[3, 1]*SPT[3, 5])/(SP[1, 4]*SP[3, 5]*SPT[1, 3]*
    (SP[1, 2]*SPT[1, 2] + SP[1, 4]*SPT[1, 4])) + 
  (70*SP[2, 3]*SP[2, 4]*SPT[2, 4]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (3*SP[1, 5]*SP[3, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])^
     2) + (20*SP[1, 2]*SPT[1, 5]*SPT[3, 1]*SPT[3, 4])/
   (3*SP[1, 5]*SP[3, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])) - (32*SP[2, 3]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (3*SP[1, 5]*SP[3, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + 
     SP[3, 5]*SPT[3, 5])) + (82*SP[2, 4]*SP[2, 5]*SPT[2, 4]*SPT[3, 1]*
    SPT[3, 5]*SPT[4, 5])/(3*SP[1, 3]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2) - 
  (6*SP[1, 2]*SPT[3, 1]*SPT[4, 5])/(SP[1, 3]*SP[4, 5]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (32*SP[2, 5]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5])/(3*SP[1, 3]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) - 
  (38*SP[2, 4]*SPT[1, 5]*SPT[3, 1]*SPT[3, 4]*SPT[4, 5])/
   (3*SP[3, 4]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (38*SPT[3, 1]*(SP[1, 3]*SP[2, 3]*SP[2, 4]^2*SP[2, 5]^2*SP[4, 5]*SPT[2, 4]^3*
      SPT[2, 5]*SPT[3, 5] + SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[2, 5]^3*SP[4, 5]*
      SPT[2, 4]^2*SPT[2, 5]^2*SPT[3, 5] - SP[1, 3]*SP[2, 3]*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]^2 + 
     SP[1, 4]*SP[2, 4]^3*SP[2, 5]^2*SP[3, 5]*SPT[2, 4]^3*SPT[2, 5]*
      SPT[4, 5] + 2*SP[1, 4]*SP[2, 4]^2*SP[2, 5]^3*SP[3, 5]*SPT[2, 4]^2*
      SPT[2, 5]^2*SPT[4, 5] + SP[1, 4]*SP[2, 4]*SP[2, 5]^4*SP[3, 5]*SPT[2, 4]*
      SPT[2, 5]^3*SPT[4, 5] - 2*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*SP[3, 5]^2*
      SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5] + 3*SP[1, 3]*SP[2, 4]^3*SP[2, 5]*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[3, 5]*SPT[4, 5] + 
     SP[1, 3]*SP[2, 3]*SP[2, 4]^2*SP[2, 5]*SP[4, 5]^2*SPT[2, 4]^3*SPT[3, 5]*
      SPT[4, 5] - SP[1, 4]*SP[2, 4]^2*SP[2, 5]^2*SP[3, 5]^2*SPT[2, 4]^2*
      SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 2*SP[1, 3]*SP[2, 4]^2*SP[2, 5]^2*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5] + 
     2*SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[2, 5]^2*SP[4, 5]^2*SPT[2, 4]^2*SPT[2, 5]*
      SPT[3, 5]*SPT[4, 5] + 2*SP[1, 4]*SP[2, 4]*SP[2, 5]^3*SP[3, 5]^2*
      SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5] - 2*SP[1, 3]*SP[2, 4]*
      SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*SPT[3, 5]*
      SPT[4, 5] + SP[1, 4]*SP[2, 5]^4*SP[3, 5]^2*SPT[2, 5]^3*SPT[3, 5]*
      SPT[4, 5] - SP[1, 3]*SP[2, 5]^4*SP[3, 5]*SP[4, 5]*SPT[2, 5]^3*SPT[3, 5]*
      SPT[4, 5] - 4*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^3*SPT[2, 4]^2*
      SPT[3, 5]^2*SPT[4, 5] + 4*SP[1, 3]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5] - SP[1, 3]*SP[2, 3]*SP[2, 4]*
      SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]^2*SPT[4, 5] - 
     SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^3*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]^2*
      SPT[4, 5] + SP[1, 3]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*SPT[2, 4]*
      SPT[2, 5]*SPT[3, 5]^2*SPT[4, 5] + 2*SP[1, 4]*SP[2, 5]^3*SP[3, 5]^3*
      SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] - 2*SP[1, 3]*SP[2, 5]^3*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 5]^2*SPT[3, 5]^2*SPT[4, 5] - 
     2*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]^4*SPT[2, 4]*SPT[3, 5]^3*
      SPT[4, 5] + 3*SP[1, 3]*SP[2, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]*SPT[2, 4]*
      SPT[3, 5]^3*SPT[4, 5] + SP[1, 4]*SP[2, 5]^2*SP[3, 5]^4*SPT[2, 5]*
      SPT[3, 5]^3*SPT[4, 5] - SP[1, 3]*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]*
      SPT[2, 5]*SPT[3, 5]^3*SPT[4, 5] + 2*SP[1, 4]*SP[2, 4]^3*SP[2, 5]*
      SP[3, 5]*SP[4, 5]*SPT[2, 4]^3*SPT[4, 5]^2 + 6*SP[1, 4]*SP[2, 4]^2*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]*SPT[2, 4]^2*SPT[2, 5]*SPT[4, 5]^2 + 
     4*SP[1, 4]*SP[2, 4]*SP[2, 5]^3*SP[3, 5]*SP[4, 5]*SPT[2, 4]*SPT[2, 5]^2*
      SPT[4, 5]^2 + SP[1, 3]*SP[2, 4]^3*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*
      SPT[3, 4]*SPT[4, 5]^2 - SP[1, 4]*SP[2, 4]^2*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 4*SP[1, 3]*SP[2, 4]^2*
      SP[2, 5]*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[3, 5]*SPT[4, 5]^2 + 
     SP[1, 3]*SP[2, 3]*SP[2, 4]*SP[2, 5]*SP[4, 5]^3*SPT[2, 4]^2*SPT[3, 5]*
      SPT[4, 5]^2 + 5*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]*
      SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^2 - 3*SP[1, 3]*SP[2, 4]*
      SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^2 + 4*SP[1, 4]*SP[2, 5]^3*SP[3, 5]^2*SP[4, 5]*SPT[2, 5]^2*
      SPT[3, 5]*SPT[4, 5]^2 - 3*SP[1, 3]*SP[2, 5]^3*SP[3, 5]*SP[4, 5]^2*
      SPT[2, 5]^2*SPT[3, 5]*SPT[4, 5]^2 + 2*SP[1, 3]*SP[2, 4]*SP[2, 5]*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + 
     5*SP[1, 4]*SP[2, 5]^2*SP[3, 5]^3*SP[4, 5]*SPT[2, 5]*SPT[3, 5]^2*
      SPT[4, 5]^2 - 3*SP[1, 3]*SP[2, 5]^2*SP[3, 5]^2*SP[4, 5]^2*SPT[2, 5]*
      SPT[3, 5]^2*SPT[4, 5]^2 + SP[1, 3]*SP[2, 4]*SP[3, 5]^3*SP[4, 5]^2*
      SPT[3, 4]*SPT[3, 5]^2*SPT[4, 5]^2 + SP[1, 4]*SP[2, 5]*SP[3, 5]^4*
      SP[4, 5]*SPT[3, 5]^3*SPT[4, 5]^2 + 5*SP[1, 4]*SP[2, 4]^2*SP[2, 5]*
      SP[3, 5]*SP[4, 5]^2*SPT[2, 4]^2*SPT[4, 5]^3 + 
     6*SP[1, 4]*SP[2, 4]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^2*SPT[2, 4]*SPT[2, 5]*
      SPT[4, 5]^3 + SP[1, 3]*SP[2, 4]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 4]*
      SPT[3, 4]*SPT[4, 5]^3 + 4*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^2*SPT[2, 4]*SPT[3, 5]*SPT[4, 5]^3 + 6*SP[1, 4]*SP[2, 5]^2*
      SP[3, 5]^2*SP[4, 5]^2*SPT[2, 5]*SPT[3, 5]*SPT[4, 5]^3 - 
     3*SP[1, 3]*SP[2, 5]^2*SP[3, 5]*SP[4, 5]^3*SPT[2, 5]*SPT[3, 5]*
      SPT[4, 5]^3 + SP[1, 3]*SP[2, 4]*SP[3, 5]^2*SP[4, 5]^3*SPT[3, 4]*
      SPT[3, 5]*SPT[4, 5]^3 + 3*SP[1, 4]*SP[2, 5]*SP[3, 5]^3*SP[4, 5]^2*
      SPT[3, 5]^2*SPT[4, 5]^3 + 3*SP[1, 4]*SP[2, 4]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^3*SPT[2, 4]*SPT[4, 5]^4 + 3*SP[1, 4]*SP[2, 5]*SP[3, 5]^2*
      SP[4, 5]^3*SPT[3, 5]*SPT[4, 5]^4 - SP[1, 3]*SP[2, 5]*SP[3, 5]*
      SP[4, 5]^4*SPT[3, 5]*SPT[4, 5]^4))/(3*SP[1, 3]*SP[1, 5]*SP[3, 4]*
    SP[3, 5]*SP[4, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])^2*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])^2), 
 (277*SP[1, 2]^3*SPT[3, 1])/(9*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 4]*
    SP[2, 5]) - (554*SP[1, 2]*SP[2, 3]*SPT[3, 1]*SPT[3, 4])/
   (9*SP[1, 3]*SP[1, 5]*SP[2, 5]*SP[3, 4]*SPT[1, 3]) - 
  (554*SP[1, 2]*SP[2, 3]*SPT[3, 1]*SPT[3, 5])/(9*SP[1, 3]*SP[1, 4]*SP[2, 4]*
    SP[3, 5]*SPT[1, 3]) + (2*SP[2, 3]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/
   (SP[1, 4]*SP[3, 5]*SPT[1, 3]*(SP[1, 3]*SPT[1, 3] + SP[3, 4]*SPT[3, 4])) + 
  (2*SP[2, 3]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/(SP[1, 5]*SP[3, 4]*SPT[1, 3]*
    (SP[1, 3]*SPT[1, 3] + SP[3, 5]*SPT[3, 5])) - 
  (277*SP[1, 2]^2*SPT[3, 1]*SPT[4, 5])/(9*SP[1, 3]*SP[1, 4]*SP[1, 5]*SP[2, 3]*
    SPT[1, 3]) - (554*SP[1, 2]*SP[2, 4]*SPT[3, 1]*SPT[4, 5])/
   (9*SP[1, 3]*SP[1, 4]*SP[2, 3]*SP[4, 5]*SPT[1, 3]) + 
  (2*SP[1, 2]*SPT[3, 1]*SPT[4, 5])/(SP[1, 3]*SP[4, 5]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) + 
  (2*SP[2, 5]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5])/(SP[1, 3]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[3, 4]*SPT[3, 4])) - 
  (2*SP[2, 5]*SPT[3, 1]*SPT[3, 5]*SPT[4, 5])/(SP[1, 3]*SP[4, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[3, 5]*SPT[3, 5])) + 
  (2*SP[1, 2]*SPT[1, 5]*SPT[3, 1]*SPT[3, 4])/(SP[1, 5]*SP[3, 4]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) - 
  (2*SP[2, 3]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/(SP[1, 5]*SP[3, 4]*SPT[1, 3]*
    (SP[1, 4]*SPT[1, 4] + SP[4, 5]*SPT[4, 5])) + 
  (2*SP[1, 2]*SPT[1, 4]*SPT[3, 1]*SPT[3, 5])/(SP[1, 4]*SP[3, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5])) - 
  (2*SP[2, 3]*SPT[3, 1]*SPT[3, 4]*SPT[3, 5])/(SP[1, 4]*SP[3, 5]*SPT[1, 3]*
    (SP[1, 5]*SPT[1, 5] + SP[4, 5]*SPT[4, 5]))}


==> anc/generatingIdeals.m <==
(* ::Package:: *)

(* ::Section:: *)
(*5-Point Primary Decompositions at Co-dimension 2*)


(* 
	Employed notation:
	- Weyl spinor components:	lam[i, \[Alpha]] =  \lambda_{i, \alpha};	   lamt[i, \[Alpha]] = \tilde\lambda_{i,\dot\alpha}
	- Spinor brackets:	SP[i, j] = \langle i|j \rangle; 	SPT[i, j] = [i|j]; 
*)	


(* Momentum Conservation Ideal J_{\Lambda_5} as defined in Eq. (2.24) *)
JLambda5 = {lam[1,1]*lamt[1,1] + lam[2,1]*lamt[2,1] + lam[3,1]*lamt[3,1] + lam[4,1]*lamt[4,1] + lam[5,1]*lamt[5,1],
-lam[1,0]*lamt[1,1] - lam[2,0]*lamt[2,1] - lam[3,0]*lamt[3,1] - lam[4,0]*lamt[4,1] - lam[5,0]*lamt[5,1],
-lam[1,1]*lamt[1,0] - lam[2,1]*lamt[2,0] - lam[3,1]*lamt[3,0] - lam[4,1]*lamt[4,0] - lam[5,1]*lamt[5,0],
lam[1,0]*lamt[1,0] + lam[2,0]*lamt[2,0] + lam[3,0]*lamt[3,0] + lam[4,0]*lamt[4,0] + lam[5,0]*lamt[5,0]};


(* Primary Decompositions of Eqs. (5.7) - (5.12) - generators given in quotient ring R_5 as defined in Eq. 2.50 *)
primDecs = {
 {SP[1, 2], SP[1, 3]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
lamt[4,0]*lamt[5,1] - lamt[5,0]*lamt[4,1]},
{lam[1,1],
-lam[1,0]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[1,0]*lam[4,1] + lam[4,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
-lam[2,0]*lam[4,1] + lam[4,0]*lam[2,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
-lam[3,0]*lam[5,1] + lam[5,0]*lam[3,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1]}
}, 
 {SP[1, 2], SP[3, 4]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[1,0]*lam[4,1] + lam[4,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
-lam[2,0]*lam[4,1] + lam[4,0]*lam[2,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
-lam[3,0]*lam[5,1] + lam[5,0]*lam[3,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
lam[1,0]*lamt[1,0]*lamt[5,1] - lam[1,0]*lamt[5,0]*lamt[1,1] + lam[2,0]*lamt[2,0]*lamt[5,1] - lam[2,0]*lamt[5,0]*lamt[2,1],
lam[1,1]*lamt[1,0]*lamt[5,1] - lam[1,1]*lamt[5,0]*lamt[1,1] + lam[2,1]*lamt[2,0]*lamt[5,1] - lam[2,1]*lamt[5,0]*lamt[2,1]}
 },
 {SP[1, 2], SPT[1, 2]} -> {
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
lamt[1,0]*lamt[2,1] - lamt[2,0]*lamt[1,1]}
}, 
 {SP[1, 2], SPT[1, 3]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
lamt[1,0]*lamt[3,1] - lamt[3,0]*lamt[1,1]}
}, 
 {SP[1, 2], SPT[3, 4]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lamt[3,0]*lamt[4,1] + lamt[4,0]*lamt[3,1]},
{-lamt[3,0]*lamt[4,1] + lamt[4,0]*lamt[3,1],
-lamt[3,0]*lamt[5,1] + lamt[5,0]*lamt[3,1],
-lamt[4,0]*lamt[5,1] + lamt[5,0]*lamt[4,1],
lam[1,0]*lam[2,1] - lam[2,0]*lam[1,1]}
 }, 
 {SP[1, 2], SP[1, 2]*SPT[2, 1] + SP[1, 3]*SPT[3, 1]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
lamt[4,0]*lamt[5,1] - lamt[5,0]*lamt[4,1]},
{lam[1,1],
-lam[1,0]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[1,0]*lam[4,1] + lam[4,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
-lam[2,0]*lam[4,1] + lam[4,0]*lam[2,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
-lam[3,0]*lam[5,1] + lam[5,0]*lam[3,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
lamt[1,0]*lamt[3,1] - lamt[3,0]*lamt[1,1]}
 },
 {SP[1, 2], SP[3, 1]*SPT[1, 3] + SP[3, 2]*SPT[2, 3]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
lamt[4,0]*lamt[5,1] - lamt[5,0]*lamt[4,1]},
{-lamt[3,0]*lamt[4,1] + lamt[4,0]*lamt[3,1],
-lamt[3,0]*lamt[5,1] + lamt[5,0]*lamt[3,1],
-lamt[4,0]*lamt[5,1] + lamt[5,0]*lamt[4,1],
lam[1,0]*lam[2,1] - lam[2,0]*lam[1,1]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[1,0]*lam[4,1] + lam[4,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
-lam[2,0]*lam[4,1] + lam[4,0]*lam[2,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
-lam[3,0]*lam[5,1] + lam[5,0]*lam[3,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1],
lam[1,0]*lamt[1,0]*lamt[3,1] - lam[1,0]*lamt[3,0]*lamt[1,1] + lam[2,0]*lamt[2,0]*lamt[3,1] - lam[2,0]*lamt[3,0]*lamt[2,1],
lam[1,1]*lamt[1,0]*lamt[3,1] - lam[1,1]*lamt[3,0]*lamt[1,1] + lam[2,1]*lamt[2,0]*lamt[3,1] - lam[2,1]*lamt[3,0]*lamt[2,1]}
 },
 {SP[1, 2], SP[3, 1]*SPT[1, 3] + SP[3, 4]*SPT[4, 3]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[1,0]*lam[4,1] + lam[4,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
-lam[2,0]*lam[4,1] + lam[4,0]*lam[2,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
-lam[3,0]*lam[5,1] + lam[5,0]*lam[3,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
lam[1,0]*lam[3,1]*lamt[1,0]*lamt[3,1] - lam[1,0]*lam[3,1]*lamt[3,0]*lamt[1,1] - lam[3,0]*lam[1,1]*lamt[1,0]*lamt[3,1] + lam[3,0]*lam[1,1]*lamt[3,0]*lamt[1,1] + lam[3,0]*lam[4,1]*lamt[3,0]*lamt[4,1] - lam[3,0]*lam[4,1]*lamt[4,0]*lamt[3,1] - lam[4,0]*lam[3,1]*lamt[3,0]*lamt[4,1] + lam[4,0]*lam[3,1]*lamt[4,0]*lamt[3,1],
lam[1,0]*lamt[1,0]*lamt[3,0]*lamt[4,1]*lamt[5,1] - lam[1,0]*lamt[1,0]*lamt[5,0]*lamt[3,1]*lamt[4,1] - lam[1,0]*lamt[3,0]*lamt[4,0]*lamt[1,1]*lamt[5,1] + lam[1,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]*lamt[3,1] + lam[2,0]*lamt[2,0]*lamt[3,0]*lamt[4,1]*lamt[5,1] - lam[2,0]*lamt[2,0]*lamt[4,0]*lamt[3,1]*lamt[5,1] - lam[2,0]*lamt[3,0]*lamt[5,0]*lamt[2,1]*lamt[4,1] + lam[2,0]*lamt[4,0]*lamt[5,0]*lamt[2,1]*lamt[3,1],
lam[1,1]*lamt[1,0]*lamt[3,0]*lamt[4,1]*lamt[5,1] - lam[1,1]*lamt[1,0]*lamt[5,0]*lamt[3,1]*lamt[4,1] - lam[1,1]*lamt[3,0]*lamt[4,0]*lamt[1,1]*lamt[5,1] + lam[1,1]*lamt[4,0]*lamt[5,0]*lamt[1,1]*lamt[3,1] + lam[2,1]*lamt[2,0]*lamt[3,0]*lamt[4,1]*lamt[5,1] - lam[2,1]*lamt[2,0]*lamt[4,0]*lamt[3,1]*lamt[5,1] - lam[2,1]*lamt[3,0]*lamt[5,0]*lamt[2,1]*lamt[4,1] + lam[2,1]*lamt[4,0]*lamt[5,0]*lamt[2,1]*lamt[3,1]}
 },
 {SP[1, 2]*SPT[2, 1] + SP[1, 3]*SPT[3, 1], SP[1, 2]*SPT[2, 1] + SP[1, 4]*SPT[4, 1]} -> {
 {lam[1,1],
-lam[1,0]},
{lamt[1,1],
-lamt[1,0]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[1,0]*lam[4,1] + lam[4,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
-lam[2,0]*lam[4,1] + lam[4,0]*lam[2,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
-lam[3,0]*lam[5,1] + lam[5,0]*lam[3,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1]},
{-lamt[1,0]*lamt[2,1] + lamt[2,0]*lamt[1,1],
-lamt[1,0]*lamt[3,1] + lamt[3,0]*lamt[1,1],
-lamt[1,0]*lamt[4,1] + lamt[4,0]*lamt[1,1],
-lamt[1,0]*lamt[5,1] + lamt[5,0]*lamt[1,1],
-lamt[2,0]*lamt[3,1] + lamt[3,0]*lamt[2,1],
-lamt[2,0]*lamt[4,1] + lamt[4,0]*lamt[2,1],
-lamt[2,0]*lamt[5,1] + lamt[5,0]*lamt[2,1],
-lamt[3,0]*lamt[4,1] + lamt[4,0]*lamt[3,1],
-lamt[3,0]*lamt[5,1] + lamt[5,0]*lamt[3,1],
-lamt[4,0]*lamt[5,1] + lamt[5,0]*lamt[4,1]},
{lam[1,0]*lam[2,1]*lamt[1,0]*lamt[2,1] - lam[1,0]*lam[2,1]*lamt[2,0]*lamt[1,1] + lam[1,0]*lam[3,1]*lamt[1,0]*lamt[3,1] - lam[1,0]*lam[3,1]*lamt[3,0]*lamt[1,1] - lam[2,0]*lam[1,1]*lamt[1,0]*lamt[2,1] + lam[2,0]*lam[1,1]*lamt[2,0]*lamt[1,1] - lam[3,0]*lam[1,1]*lamt[1,0]*lamt[3,1] + lam[3,0]*lam[1,1]*lamt[3,0]*lamt[1,1],
lam[1,0]*lam[2,1]*lamt[1,0]*lamt[2,1] - lam[1,0]*lam[2,1]*lamt[2,0]*lamt[1,1] + lam[1,0]*lam[4,1]*lamt[1,0]*lamt[4,1] - lam[1,0]*lam[4,1]*lamt[4,0]*lamt[1,1] - lam[2,0]*lam[1,1]*lamt[1,0]*lamt[2,1] + lam[2,0]*lam[1,1]*lamt[2,0]*lamt[1,1] - lam[4,0]*lam[1,1]*lamt[1,0]*lamt[4,1] + lam[4,0]*lam[1,1]*lamt[4,0]*lamt[1,1],
-lam[2,0]*lam[3,1]*lamt[1,0]^2*lamt[2,1]*lamt[3,1] + lam[2,0]*lam[3,1]*lamt[1,0]*lamt[2,0]*lamt[1,1]*lamt[3,1] + lam[2,0]*lam[3,1]*lamt[1,0]*lamt[3,0]*lamt[1,1]*lamt[2,1] - lam[2,0]*lam[3,1]*lamt[2,0]*lamt[3,0]*lamt[1,1]^2 + lam[2,0]*lam[4,1]*lamt[1,0]^2*lamt[2,1]*lamt[4,1] - lam[2,0]*lam[4,1]*lamt[1,0]*lamt[2,0]*lamt[1,1]*lamt[4,1] - lam[2,0]*lam[4,1]*lamt[1,0]*lamt[4,0]*lamt[1,1]*lamt[2,1] + lam[2,0]*lam[4,1]*lamt[2,0]*lamt[4,0]*lamt[1,1]^2 + lam[3,0]*lam[2,1]*lamt[1,0]^2*lamt[2,1]*lamt[3,1] - lam[3,0]*lam[2,1]*lamt[1,0]*lamt[2,0]*lamt[1,1]*lamt[3,1] - lam[3,0]*lam[2,1]*lamt[1,0]*lamt[3,0]*lamt[1,1]*lamt[2,1] + lam[3,0]*lam[2,1]*lamt[2,0]*lamt[3,0]*lamt[1,1]^2 + lam[3,0]*lam[4,1]*lamt[1,0]^2*lamt[3,1]*lamt[4,1] - lam[3,0]*lam[4,1]*lamt[1,0]*lamt[3,0]*lamt[1,1]*lamt[4,1] - lam[3,0]*lam[4,1]*lamt[1,0]*lamt[4,0]*lamt[1,1]*lamt[3,1] + lam[3,0]*lam[4,1]*lamt[3,0]*lamt[4,0]*lamt[1,1]^2 - lam[4,0]*lam[2,1]*lamt[1,0]^2*lamt[2,1]*lamt[4,1] + lam[4,0]*lam[2,1]*lamt[1,0]*lamt[2,0]*lamt[1,1]*lamt[4,1] + lam[4,0]*lam[2,1]*lamt[1,0]*lamt[4,0]*lamt[1,1]*lamt[2,1] - lam[4,0]*lam[2,1]*lamt[2,0]*lamt[4,0]*lamt[1,1]^2 - lam[4,0]*lam[3,1]*lamt[1,0]^2*lamt[3,1]*lamt[4,1] + lam[4,0]*lam[3,1]*lamt[1,0]*lamt[3,0]*lamt[1,1]*lamt[4,1] + lam[4,0]*lam[3,1]*lamt[1,0]*lamt[4,0]*lamt[1,1]*lamt[3,1] - lam[4,0]*lam[3,1]*lamt[3,0]*lamt[4,0]*lamt[1,1]^2,
lam[1,0]^2*lam[2,1]*lam[3,1]*lamt[2,0]*lamt[3,1] - lam[1,0]^2*lam[2,1]*lam[3,1]*lamt[3,0]*lamt[2,1] - lam[1,0]^2*lam[2,1]*lam[4,1]*lamt[2,0]*lamt[4,1] + lam[1,0]^2*lam[2,1]*lam[4,1]*lamt[4,0]*lamt[2,1] - lam[1,0]^2*lam[3,1]*lam[4,1]*lamt[3,0]*lamt[4,1] + lam[1,0]^2*lam[3,1]*lam[4,1]*lamt[4,0]*lamt[3,1] - lam[1,0]*lam[2,0]*lam[1,1]*lam[3,1]*lamt[2,0]*lamt[3,1] + lam[1,0]*lam[2,0]*lam[1,1]*lam[3,1]*lamt[3,0]*lamt[2,1] + lam[1,0]*lam[2,0]*lam[1,1]*lam[4,1]*lamt[2,0]*lamt[4,1] - lam[1,0]*lam[2,0]*lam[1,1]*lam[4,1]*lamt[4,0]*lamt[2,1] - lam[1,0]*lam[3,0]*lam[1,1]*lam[2,1]*lamt[2,0]*lamt[3,1] + lam[1,0]*lam[3,0]*lam[1,1]*lam[2,1]*lamt[3,0]*lamt[2,1] + lam[1,0]*lam[3,0]*lam[1,1]*lam[4,1]*lamt[3,0]*lamt[4,1] - lam[1,0]*lam[3,0]*lam[1,1]*lam[4,1]*lamt[4,0]*lamt[3,1] + lam[1,0]*lam[4,0]*lam[1,1]*lam[2,1]*lamt[2,0]*lamt[4,1] - lam[1,0]*lam[4,0]*lam[1,1]*lam[2,1]*lamt[4,0]*lamt[2,1] + lam[1,0]*lam[4,0]*lam[1,1]*lam[3,1]*lamt[3,0]*lamt[4,1] - lam[1,0]*lam[4,0]*lam[1,1]*lam[3,1]*lamt[4,0]*lamt[3,1] + lam[2,0]*lam[3,0]*lam[1,1]^2*lamt[2,0]*lamt[3,1] - lam[2,0]*lam[3,0]*lam[1,1]^2*lamt[3,0]*lamt[2,1] - lam[2,0]*lam[4,0]*lam[1,1]^2*lamt[2,0]*lamt[4,1] + lam[2,0]*lam[4,0]*lam[1,1]^2*lamt[4,0]*lamt[2,1] - lam[3,0]*lam[4,0]*lam[1,1]^2*lamt[3,0]*lamt[4,1] + lam[3,0]*lam[4,0]*lam[1,1]^2*lamt[4,0]*lamt[3,1],
lam[1,0]^2*lam[2,0]*lam[3,1]*lam[4,1]*lam[5,1] - lam[1,0]^2*lam[3,0]*lam[2,1]*lam[4,1]*lam[5,1] - lam[1,0]^2*lam[4,0]*lam[2,1]*lam[3,1]*lam[5,1] + lam[1,0]^2*lam[5,0]*lam[2,1]*lam[3,1]*lam[4,1] - 2*lam[1,0]*lam[2,0]*lam[5,0]*lam[1,1]*lam[3,1]*lam[4,1] + 2*lam[1,0]*lam[3,0]*lam[4,0]*lam[1,1]*lam[2,1]*lam[5,1] - lam[2,0]*lam[3,0]*lam[4,0]*lam[1,1]^2*lam[5,1] + lam[2,0]*lam[3,0]*lam[5,0]*lam[1,1]^2*lam[4,1] + lam[2,0]*lam[4,0]*lam[5,0]*lam[1,1]^2*lam[3,1] - lam[3,0]*lam[4,0]*lam[5,0]*lam[1,1]^2*lam[2,1],
-lamt[1,0]^2*lamt[2,0]*lamt[3,1]*lamt[4,1]*lamt[5,1] + lamt[1,0]^2*lamt[3,0]*lamt[2,1]*lamt[4,1]*lamt[5,1] + lamt[1,0]^2*lamt[4,0]*lamt[2,1]*lamt[3,1]*lamt[5,1] - lamt[1,0]^2*lamt[5,0]*lamt[2,1]*lamt[3,1]*lamt[4,1] + 2*lamt[1,0]*lamt[2,0]*lamt[5,0]*lamt[1,1]*lamt[3,1]*lamt[4,1] - 2*lamt[1,0]*lamt[3,0]*lamt[4,0]*lamt[1,1]*lamt[2,1]*lamt[5,1] + lamt[2,0]*lamt[3,0]*lamt[4,0]*lamt[1,1]^2*lamt[5,1] - lamt[2,0]*lamt[3,0]*lamt[5,0]*lamt[1,1]^2*lamt[4,1] - lamt[2,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]^2*lamt[3,1] + lamt[3,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]^2*lamt[2,1]}
 },
 {SP[1, 2]*SPT[2, 1] + SP[1, 3]*SPT[3, 1], SP[2, 1]*SPT[1, 2] + SP[2, 3]*SPT[3, 2]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
lamt[4,0]*lamt[5,1] - lamt[5,0]*lamt[4,1]},
{-lamt[1,0]*lamt[2,1] + lamt[2,0]*lamt[1,1],
-lamt[1,0]*lamt[3,1] + lamt[3,0]*lamt[1,1],
-lamt[2,0]*lamt[3,1] + lamt[3,0]*lamt[2,1],
lam[4,0]*lam[5,1] - lam[5,0]*lam[4,1]},
{-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[1,0]*lam[4,1] + lam[4,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
-lam[2,0]*lam[4,1] + lam[4,0]*lam[2,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
-lam[3,0]*lam[5,1] + lam[5,0]*lam[3,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1]},
{-lamt[1,0]*lamt[2,1] + lamt[2,0]*lamt[1,1],
-lamt[1,0]*lamt[3,1] + lamt[3,0]*lamt[1,1],
-lamt[1,0]*lamt[4,1] + lamt[4,0]*lamt[1,1],
-lamt[1,0]*lamt[5,1] + lamt[5,0]*lamt[1,1],
-lamt[2,0]*lamt[3,1] + lamt[3,0]*lamt[2,1],
-lamt[2,0]*lamt[4,1] + lamt[4,0]*lamt[2,1],
-lamt[2,0]*lamt[5,1] + lamt[5,0]*lamt[2,1],
-lamt[3,0]*lamt[4,1] + lamt[4,0]*lamt[3,1],
-lamt[3,0]*lamt[5,1] + lamt[5,0]*lamt[3,1],
-lamt[4,0]*lamt[5,1] + lamt[5,0]*lamt[4,1]},
{lam[1,0]*lam[2,1]*lamt[1,0]*lamt[2,1] - lam[1,0]*lam[2,1]*lamt[2,0]*lamt[1,1] + lam[1,0]*lam[3,1]*lamt[1,0]*lamt[3,1] - lam[1,0]*lam[3,1]*lamt[3,0]*lamt[1,1] - lam[2,0]*lam[1,1]*lamt[1,0]*lamt[2,1] + lam[2,0]*lam[1,1]*lamt[2,0]*lamt[1,1] - lam[3,0]*lam[1,1]*lamt[1,0]*lamt[3,1] + lam[3,0]*lam[1,1]*lamt[3,0]*lamt[1,1],
lam[1,0]*lam[2,1]*lamt[1,0]*lamt[2,1] - lam[1,0]*lam[2,1]*lamt[2,0]*lamt[1,1] - lam[2,0]*lam[1,1]*lamt[1,0]*lamt[2,1] + lam[2,0]*lam[1,1]*lamt[2,0]*lamt[1,1] + lam[2,0]*lam[3,1]*lamt[2,0]*lamt[3,1] - lam[2,0]*lam[3,1]*lamt[3,0]*lamt[2,1] - lam[3,0]*lam[2,1]*lamt[2,0]*lamt[3,1] + lam[3,0]*lam[2,1]*lamt[3,0]*lamt[2,1],
lam[1,0]^2*lam[2,1]*lam[3,1]*lamt[1,1] - lam[1,0]*lam[2,0]*lam[1,1]*lam[3,1]*lamt[1,1] - lam[1,0]*lam[2,0]*lam[2,1]*lam[3,1]*lamt[2,1] - lam[1,0]*lam[2,0]*lam[3,1]^2*lamt[3,1] - lam[1,0]*lam[3,0]*lam[1,1]*lam[2,1]*lamt[1,1] + lam[1,0]*lam[3,0]*lam[2,1]^2*lamt[2,1] + lam[1,0]*lam[3,0]*lam[2,1]*lam[3,1]*lamt[3,1] + lam[2,0]^2*lam[1,1]*lam[3,1]*lamt[2,1] + lam[2,0]*lam[3,0]*lam[1,1]^2*lamt[1,1] - lam[2,0]*lam[3,0]*lam[1,1]*lam[2,1]*lamt[2,1] + lam[2,0]*lam[3,0]*lam[1,1]*lam[3,1]*lamt[3,1] - lam[3,0]^2*lam[1,1]*lam[2,1]*lamt[3,1],
-lam[1,0]^2*lam[2,1]*lam[3,1]*lamt[1,0] + lam[1,0]*lam[2,0]*lam[1,1]*lam[3,1]*lamt[1,0] + lam[1,0]*lam[2,0]*lam[2,1]*lam[3,1]*lamt[2,0] + lam[1,0]*lam[2,0]*lam[3,1]^2*lamt[3,0] + lam[1,0]*lam[3,0]*lam[1,1]*lam[2,1]*lamt[1,0] - lam[1,0]*lam[3,0]*lam[2,1]^2*lamt[2,0] - lam[1,0]*lam[3,0]*lam[2,1]*lam[3,1]*lamt[3,0] - lam[2,0]^2*lam[1,1]*lam[3,1]*lamt[2,0] - lam[2,0]*lam[3,0]*lam[1,1]^2*lamt[1,0] + lam[2,0]*lam[3,0]*lam[1,1]*lam[2,1]*lamt[2,0] - lam[2,0]*lam[3,0]*lam[1,1]*lam[3,1]*lamt[3,0] + lam[3,0]^2*lam[1,1]*lam[2,1]*lamt[3,0],
lam[1,0]*lamt[1,0]^2*lamt[2,1]*lamt[3,1] - lam[1,0]*lamt[1,0]*lamt[2,0]*lamt[1,1]*lamt[3,1] - lam[1,0]*lamt[1,0]*lamt[3,0]*lamt[1,1]*lamt[2,1] + lam[1,0]*lamt[2,0]*lamt[3,0]*lamt[1,1]^2 - lam[2,0]*lamt[1,0]*lamt[2,0]*lamt[2,1]*lamt[3,1] + lam[2,0]*lamt[1,0]*lamt[3,0]*lamt[2,1]^2 + lam[2,0]*lamt[2,0]^2*lamt[1,1]*lamt[3,1] - lam[2,0]*lamt[2,0]*lamt[3,0]*lamt[1,1]*lamt[2,1] - lam[3,0]*lamt[1,0]*lamt[2,0]*lamt[3,1]^2 + lam[3,0]*lamt[1,0]*lamt[3,0]*lamt[2,1]*lamt[3,1] + lam[3,0]*lamt[2,0]*lamt[3,0]*lamt[1,1]*lamt[3,1] - lam[3,0]*lamt[3,0]^2*lamt[1,1]*lamt[2,1],
lam[1,1]*lamt[1,0]^2*lamt[2,1]*lamt[3,1] - lam[1,1]*lamt[1,0]*lamt[2,0]*lamt[1,1]*lamt[3,1] - lam[1,1]*lamt[1,0]*lamt[3,0]*lamt[1,1]*lamt[2,1] + lam[1,1]*lamt[2,0]*lamt[3,0]*lamt[1,1]^2 - lam[2,1]*lamt[1,0]*lamt[2,0]*lamt[2,1]*lamt[3,1] + lam[2,1]*lamt[1,0]*lamt[3,0]*lamt[2,1]^2 + lam[2,1]*lamt[2,0]^2*lamt[1,1]*lamt[3,1] - lam[2,1]*lamt[2,0]*lamt[3,0]*lamt[1,1]*lamt[2,1] - lam[3,1]*lamt[1,0]*lamt[2,0]*lamt[3,1]^2 + lam[3,1]*lamt[1,0]*lamt[3,0]*lamt[2,1]*lamt[3,1] + lam[3,1]*lamt[2,0]*lamt[3,0]*lamt[1,1]*lamt[3,1] - lam[3,1]*lamt[3,0]^2*lamt[1,1]*lamt[2,1]}
 },
 {SP[1, 2]*SPT[2, 1] + SP[1, 3]*SPT[3, 1], SP[2, 1]*SPT[1, 2] + SP[2, 4]*SPT[4, 2]} -> {
 {-lam[1,0]*lam[2,1] + lam[2,0]*lam[1,1],
-lam[1,0]*lam[3,1] + lam[3,0]*lam[1,1],
-lam[1,0]*lam[4,1] + lam[4,0]*lam[1,1],
-lam[1,0]*lam[5,1] + lam[5,0]*lam[1,1],
-lam[2,0]*lam[3,1] + lam[3,0]*lam[2,1],
-lam[2,0]*lam[4,1] + lam[4,0]*lam[2,1],
-lam[2,0]*lam[5,1] + lam[5,0]*lam[2,1],
-lam[3,0]*lam[4,1] + lam[4,0]*lam[3,1],
-lam[3,0]*lam[5,1] + lam[5,0]*lam[3,1],
-lam[4,0]*lam[5,1] + lam[5,0]*lam[4,1]},
{-lamt[1,0]*lamt[2,1] + lamt[2,0]*lamt[1,1],
-lamt[1,0]*lamt[3,1] + lamt[3,0]*lamt[1,1],
-lamt[1,0]*lamt[4,1] + lamt[4,0]*lamt[1,1],
-lamt[1,0]*lamt[5,1] + lamt[5,0]*lamt[1,1],
-lamt[2,0]*lamt[3,1] + lamt[3,0]*lamt[2,1],
-lamt[2,0]*lamt[4,1] + lamt[4,0]*lamt[2,1],
-lamt[2,0]*lamt[5,1] + lamt[5,0]*lamt[2,1],
-lamt[3,0]*lamt[4,1] + lamt[4,0]*lamt[3,1],
-lamt[3,0]*lamt[5,1] + lamt[5,0]*lamt[3,1],
-lamt[4,0]*lamt[5,1] + lamt[5,0]*lamt[4,1]},
{lam[1,0]*lam[2,1]*lamt[1,0]*lamt[2,1] - lam[1,0]*lam[2,1]*lamt[2,0]*lamt[1,1] + lam[1,0]*lam[3,1]*lamt[1,0]*lamt[3,1] - lam[1,0]*lam[3,1]*lamt[3,0]*lamt[1,1] - lam[2,0]*lam[1,1]*lamt[1,0]*lamt[2,1] + lam[2,0]*lam[1,1]*lamt[2,0]*lamt[1,1] - lam[3,0]*lam[1,1]*lamt[1,0]*lamt[3,1] + lam[3,0]*lam[1,1]*lamt[3,0]*lamt[1,1],
lam[1,0]*lam[2,1]*lamt[1,0]*lamt[2,1] - lam[1,0]*lam[2,1]*lamt[2,0]*lamt[1,1] - lam[2,0]*lam[1,1]*lamt[1,0]*lamt[2,1] + lam[2,0]*lam[1,1]*lamt[2,0]*lamt[1,1] + lam[2,0]*lam[4,1]*lamt[2,0]*lamt[4,1] - lam[2,0]*lam[4,1]*lamt[4,0]*lamt[2,1] - lam[4,0]*lam[2,1]*lamt[2,0]*lamt[4,1] + lam[4,0]*lam[2,1]*lamt[4,0]*lamt[2,1],
lam[1,0]*lamt[1,0]^2*lamt[2,0]*lamt[3,1]*lamt[4,1]*lamt[5,1] - lam[1,0]*lamt[1,0]^2*lamt[5,0]*lamt[2,1]*lamt[3,1]*lamt[4,1] - lam[1,0]*lamt[1,0]*lamt[2,0]*lamt[3,0]*lamt[1,1]*lamt[4,1]*lamt[5,1] - lam[1,0]*lamt[1,0]*lamt[2,0]*lamt[4,0]*lamt[1,1]*lamt[3,1]*lamt[5,1] + lam[1,0]*lamt[1,0]*lamt[3,0]*lamt[5,0]*lamt[1,1]*lamt[2,1]*lamt[4,1] + lam[1,0]*lamt[1,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]*lamt[2,1]*lamt[3,1] + lam[1,0]*lamt[2,0]*lamt[3,0]*lamt[4,0]*lamt[1,1]^2*lamt[5,1] - lam[1,0]*lamt[3,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]^2*lamt[2,1] + lam[2,0]*lamt[1,0]*lamt[2,0]*lamt[3,0]*lamt[2,1]*lamt[4,1]*lamt[5,1] - lam[2,0]*lamt[1,0]*lamt[2,0]*lamt[5,0]*lamt[2,1]*lamt[3,1]*lamt[4,1] - lam[2,0]*lamt[1,0]*lamt[3,0]*lamt[4,0]*lamt[2,1]^2*lamt[5,1] + lam[2,0]*lamt[1,0]*lamt[4,0]*lamt[5,0]*lamt[2,1]^2*lamt[3,1] - lam[2,0]*lamt[2,0]^2*lamt[3,0]*lamt[1,1]*lamt[4,1]*lamt[5,1] + lam[2,0]*lamt[2,0]^2*lamt[5,0]*lamt[1,1]*lamt[3,1]*lamt[4,1] + lam[2,0]*lamt[2,0]*lamt[3,0]*lamt[4,0]*lamt[1,1]*lamt[2,1]*lamt[5,1] - lam[2,0]*lamt[2,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]*lamt[2,1]*lamt[3,1] + lam[3,0]*lamt[1,0]*lamt[2,0]*lamt[3,0]*lamt[3,1]*lamt[4,1]*lamt[5,1] - lam[3,0]*lamt[1,0]*lamt[2,0]*lamt[5,0]*lamt[3,1]^2*lamt[4,1] - lam[3,0]*lamt[1,0]*lamt[3,0]*lamt[4,0]*lamt[2,1]*lamt[3,1]*lamt[5,1] + lam[3,0]*lamt[1,0]*lamt[4,0]*lamt[5,0]*lamt[2,1]*lamt[3,1]^2 - lam[3,0]*lamt[2,0]*lamt[3,0]^2*lamt[1,1]*lamt[4,1]*lamt[5,1] + lam[3,0]*lamt[2,0]*lamt[3,0]*lamt[5,0]*lamt[1,1]*lamt[3,1]*lamt[4,1] + lam[3,0]*lamt[3,0]^2*lamt[4,0]*lamt[1,1]*lamt[2,1]*lamt[5,1] - lam[3,0]*lamt[3,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]*lamt[2,1]*lamt[3,1],
lam[1,1]*lamt[1,0]^2*lamt[2,0]*lamt[3,1]*lamt[4,1]*lamt[5,1] - lam[1,1]*lamt[1,0]^2*lamt[5,0]*lamt[2,1]*lamt[3,1]*lamt[4,1] - lam[1,1]*lamt[1,0]*lamt[2,0]*lamt[3,0]*lamt[1,1]*lamt[4,1]*lamt[5,1] - lam[1,1]*lamt[1,0]*lamt[2,0]*lamt[4,0]*lamt[1,1]*lamt[3,1]*lamt[5,1] + lam[1,1]*lamt[1,0]*lamt[3,0]*lamt[5,0]*lamt[1,1]*lamt[2,1]*lamt[4,1] + lam[1,1]*lamt[1,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]*lamt[2,1]*lamt[3,1] + lam[1,1]*lamt[2,0]*lamt[3,0]*lamt[4,0]*lamt[1,1]^2*lamt[5,1] - lam[1,1]*lamt[3,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]^2*lamt[2,1] + lam[2,1]*lamt[1,0]*lamt[2,0]*lamt[3,0]*lamt[2,1]*lamt[4,1]*lamt[5,1] - lam[2,1]*lamt[1,0]*lamt[2,0]*lamt[5,0]*lamt[2,1]*lamt[3,1]*lamt[4,1] - lam[2,1]*lamt[1,0]*lamt[3,0]*lamt[4,0]*lamt[2,1]^2*lamt[5,1] + lam[2,1]*lamt[1,0]*lamt[4,0]*lamt[5,0]*lamt[2,1]^2*lamt[3,1] - lam[2,1]*lamt[2,0]^2*lamt[3,0]*lamt[1,1]*lamt[4,1]*lamt[5,1] + lam[2,1]*lamt[2,0]^2*lamt[5,0]*lamt[1,1]*lamt[3,1]*lamt[4,1] + lam[2,1]*lamt[2,0]*lamt[3,0]*lamt[4,0]*lamt[1,1]*lamt[2,1]*lamt[5,1] - lam[2,1]*lamt[2,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]*lamt[2,1]*lamt[3,1] + lam[3,1]*lamt[1,0]*lamt[2,0]*lamt[3,0]*lamt[3,1]*lamt[4,1]*lamt[5,1] - lam[3,1]*lamt[1,0]*lamt[2,0]*lamt[5,0]*lamt[3,1]^2*lamt[4,1] - lam[3,1]*lamt[1,0]*lamt[3,0]*lamt[4,0]*lamt[2,1]*lamt[3,1]*lamt[5,1] + lam[3,1]*lamt[1,0]*lamt[4,0]*lamt[5,0]*lamt[2,1]*lamt[3,1]^2 - lam[3,1]*lamt[2,0]*lamt[3,0]^2*lamt[1,1]*lamt[4,1]*lamt[5,1] + lam[3,1]*lamt[2,0]*lamt[3,0]*lamt[5,0]*lamt[1,1]*lamt[3,1]*lamt[4,1] + lam[3,1]*lamt[3,0]^2*lamt[4,0]*lamt[1,1]*lamt[2,1]*lamt[5,1] - lam[3,1]*lamt[3,0]*lamt[4,0]*lamt[5,0]*lamt[1,1]*lamt[2,1]*lamt[3,1],
-lam[1,0]^2*lam[2,0]*lam[3,1]*lam[4,1]*lam[5,1]*lamt[1,1] + lam[1,0]^2*lam[5,0]*lam[2,1]*lam[3,1]*lam[4,1]*lamt[1,1] + lam[1,0]*lam[2,0]*lam[3,0]*lam[1,1]*lam[4,1]*lam[5,1]*lamt[1,1] - lam[1,0]*lam[2,0]*lam[3,0]*lam[2,1]*lam[4,1]*lam[5,1]*lamt[2,1] - lam[1,0]*lam[2,0]*lam[3,0]*lam[3,1]*lam[4,1]*lam[5,1]*lamt[3,1] + lam[1,0]*lam[2,0]*lam[4,0]*lam[1,1]*lam[3,1]*lam[5,1]*lamt[1,1] + lam[1,0]*lam[2,0]*lam[5,0]*lam[2,1]*lam[3,1]*lam[4,1]*lamt[2,1] + lam[1,0]*lam[2,0]*lam[5,0]*lam[3,1]^2*lam[4,1]*lamt[3,1] + lam[1,0]*lam[3,0]*lam[4,0]*lam[2,1]^2*lam[5,1]*lamt[2,1] + lam[1,0]*lam[3,0]*lam[4,0]*lam[2,1]*lam[3,1]*lam[5,1]*lamt[3,1] - lam[1,0]*lam[3,0]*lam[5,0]*lam[1,1]*lam[2,1]*lam[4,1]*lamt[1,1] - lam[1,0]*lam[4,0]*lam[5,0]*lam[1,1]*lam[2,1]*lam[3,1]*lamt[1,1] - lam[1,0]*lam[4,0]*lam[5,0]*lam[2,1]^2*lam[3,1]*lamt[2,1] - lam[1,0]*lam[4,0]*lam[5,0]*lam[2,1]*lam[3,1]^2*lamt[3,1] + lam[2,0]^2*lam[3,0]*lam[1,1]*lam[4,1]*lam[5,1]*lamt[2,1] - lam[2,0]^2*lam[5,0]*lam[1,1]*lam[3,1]*lam[4,1]*lamt[2,1] + lam[2,0]*lam[3,0]^2*lam[1,1]*lam[4,1]*lam[5,1]*lamt[3,1] - lam[2,0]*lam[3,0]*lam[4,0]*lam[1,1]^2*lam[5,1]*lamt[1,1] - lam[2,0]*lam[3,0]*lam[4,0]*lam[1,1]*lam[2,1]*lam[5,1]*lamt[2,1] - lam[2,0]*lam[3,0]*lam[5,0]*lam[1,1]*lam[3,1]*lam[4,1]*lamt[3,1] + lam[2,0]*lam[4,0]*lam[5,0]*lam[1,1]*lam[2,1]*lam[3,1]*lamt[2,1] - lam[3,0]^2*lam[4,0]*lam[1,1]*lam[2,1]*lam[5,1]*lamt[3,1] + lam[3,0]*lam[4,0]*lam[5,0]*lam[1,1]^2*lam[2,1]*lamt[1,1] + lam[3,0]*lam[4,0]*lam[5,0]*lam[1,1]*lam[2,1]*lam[3,1]*lamt[3,1],
lam[1,0]^2*lam[2,0]*lam[3,1]*lam[4,1]*lam[5,1]*lamt[1,0] - lam[1,0]^2*lam[5,0]*lam[2,1]*lam[3,1]*lam[4,1]*lamt[1,0] - lam[1,0]*lam[2,0]*lam[3,0]*lam[1,1]*lam[4,1]*lam[5,1]*lamt[1,0] + lam[1,0]*lam[2,0]*lam[3,0]*lam[2,1]*lam[4,1]*lam[5,1]*lamt[2,0] + lam[1,0]*lam[2,0]*lam[3,0]*lam[3,1]*lam[4,1]*lam[5,1]*lamt[3,0] - lam[1,0]*lam[2,0]*lam[4,0]*lam[1,1]*lam[3,1]*lam[5,1]*lamt[1,0] - lam[1,0]*lam[2,0]*lam[5,0]*lam[2,1]*lam[3,1]*lam[4,1]*lamt[2,0] - lam[1,0]*lam[2,0]*lam[5,0]*lam[3,1]^2*lam[4,1]*lamt[3,0] - lam[1,0]*lam[3,0]*lam[4,0]*lam[2,1]^2*lam[5,1]*lamt[2,0] - lam[1,0]*lam[3,0]*lam[4,0]*lam[2,1]*lam[3,1]*lam[5,1]*lamt[3,0] + lam[1,0]*lam[3,0]*lam[5,0]*lam[1,1]*lam[2,1]*lam[4,1]*lamt[1,0] + lam[1,0]*lam[4,0]*lam[5,0]*lam[1,1]*lam[2,1]*lam[3,1]*lamt[1,0] + lam[1,0]*lam[4,0]*lam[5,0]*lam[2,1]^2*lam[3,1]*lamt[2,0] + lam[1,0]*lam[4,0]*lam[5,0]*lam[2,1]*lam[3,1]^2*lamt[3,0] - lam[2,0]^2*lam[3,0]*lam[1,1]*lam[4,1]*lam[5,1]*lamt[2,0] + lam[2,0]^2*lam[5,0]*lam[1,1]*lam[3,1]*lam[4,1]*lamt[2,0] - lam[2,0]*lam[3,0]^2*lam[1,1]*lam[4,1]*lam[5,1]*lamt[3,0] + lam[2,0]*lam[3,0]*lam[4,0]*lam[1,1]^2*lam[5,1]*lamt[1,0] + lam[2,0]*lam[3,0]*lam[4,0]*lam[1,1]*lam[2,1]*lam[5,1]*lamt[2,0] + lam[2,0]*lam[3,0]*lam[5,0]*lam[1,1]*lam[3,1]*lam[4,1]*lamt[3,0] - lam[2,0]*lam[4,0]*lam[5,0]*lam[1,1]*lam[2,1]*lam[3,1]*lamt[2,0] + lam[3,0]^2*lam[4,0]*lam[1,1]*lam[2,1]*lam[5,1]*lamt[3,0] - lam[3,0]*lam[4,0]*lam[5,0]*lam[1,1]^2*lam[2,1]*lamt[1,0] - lam[3,0]*lam[4,0]*lam[5,0]*lam[1,1]*lam[2,1]*lam[3,1]*lamt[3,0]}
 }
}


==> anc/generatingIdeals.py <==
# Requirements for this file:
# - 're' package (see docs.python.org/3/library/re.html) (pip install re)
# - 'syngular' package (see github.com/GDeLaurentis/syngular and the example folder) (pip install syngular)

import re
from syngular import Ideal, Ring, QuotientRing

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Implementation of symmetry operation (Eq. (2.23) and Eq. (2.24))
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

def __call__(self, *args):
    if isinstance(args[0], str) and isinstance(args[1], bool):
        return self.image(args)
    else:
        raise NotImplementedError

def image(self, rule):
    return Ideal(self.ring, [covariant_poly_image(poly, rule) for poly in self.generators])


def covariant_poly_image(polynomial, rule):
    polynomial = re.sub(r"(?<=[abcd])(\d)", lambda match: rule[0][int(match.group(0)) - 1], polynomial)
    if rule[1] is True:
        polynomial = polynomial.replace("a", "A").replace("b", "B").replace("c", "a").replace("d", "b").replace("A", "c").replace("B", "d")
    return polynomial

Ideal.image = image
Ideal.__call__ = __call__

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Definition of component ring S_5 (Eq. (2.15)) - Notation: a1 = \lambda10, b1 = \lambda11, c1 = \tilde\lambda_{1\dot\0}, d1 = \tilde\lambda_{1\dot\1}, etc.
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

S5 = Ring('0', ('a1', 'b1', 'c1', 'd1', 'a2', 'b2', 'c2', 'd2', 'a3', 'b3', 'c3', 'd3', 'a4', 'b4', 'c4', 'd4', 'a5', 'b5', 'c5', 'd5'), 'dp')

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Definition of momentum conservation ideal J_{\Lambda_5} (Eq. (2.27))
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

JLambda5 = Ideal(S5, ['b1*d1 + b2*d2 + b3*d3 + b4*d4 + b5*d5',
                      '-a1*d1 - a2*d2 - a3*d3 - a4*d4 - a5*d5',
                      '-b1*c1 - b2*c2 - b3*c3 - b4*c4 - b5*c5',
                      'a1*c1 + a2*c2 + a3*c3 + a4*c4 + a5*c5'])

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Definition of quotient ring R_5 (Eq. 2.50)
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

R5 = QuotientRing(S5, JLambda5)

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Definition of maximal co-dimension (2) ideals in LHSs of Eqs. (5.7, 5.9, 5.11)
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

I1 = Ideal(R5, ['-a1*b2 + a2*b1',
                '-a1*b3 + a3*b1'])
I2 = Ideal(R5, ['-a1*b2 + a2*b1',
                '-a3*b4 + a4*b3'])
I3 = Ideal(R5, ['-a1*b2 + a2*b1',
                'c1*d2 - c2*d1'])
I4 = Ideal(R5, ['-a1*b2 + a2*b1',
                'c1*d3 - c3*d1'])
I5 = Ideal(R5, ['-a1*b2 + a2*b1',
                'c3*d4 - c4*d3'])
I6 = Ideal(R5, ['-a1*b2 + a2*b1',
                'a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b3*c1*d3 - a1*b3*c3*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a3*b1*c1*d3 + a3*b1*c3*d1'])
I7 = Ideal(R5, ['-a1*b2 + a2*b1',
                'a1*b3*c1*d3 - a1*b3*c3*d1 + a2*b3*c2*d3 - a2*b3*c3*d2 - a3*b1*c1*d3 + a3*b1*c3*d1 - a3*b2*c2*d3 + a3*b2*c3*d2'])
I8 = Ideal(R5, ['-a1*b2 + a2*b1',
                'a1*b3*c1*d3 - a1*b3*c3*d1 - a3*b1*c1*d3 + a3*b1*c3*d1 + a3*b4*c3*d4 - a3*b4*c4*d3 - a4*b3*c3*d4 + a4*b3*c4*d3'])
I9 = Ideal(R5, ['a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b3*c1*d3 - a1*b3*c3*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a3*b1*c1*d3 + a3*b1*c3*d1',
                'a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b4*c1*d4 - a1*b4*c4*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a4*b1*c1*d4 + a4*b1*c4*d1'])
I10 = Ideal(R5, ['a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b3*c1*d3 - a1*b3*c3*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a3*b1*c1*d3 + a3*b1*c3*d1',
                 'a1*b2*c1*d2 - a1*b2*c2*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 + a2*b3*c2*d3 - a2*b3*c3*d2 - a3*b2*c2*d3 + a3*b2*c3*d2'])
I11 = Ideal(R5, ['a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b3*c1*d3 - a1*b3*c3*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a3*b1*c1*d3 + a3*b1*c3*d1',
                 'a1*b2*c1*d2 - a1*b2*c2*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 + a2*b4*c2*d4 - a2*b4*c4*d2 - a4*b2*c2*d4 + a4*b2*c4*d2'])

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Definition of associated prime ideals (Eqs. (5.7, 5.8, 5.10, 5.12))
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

P1 = Ideal(R5, ['-a1*b2 + a2*b1',
                '-a1*b3 + a3*b1',
                '-a2*b3 + a3*b2',
                'c4*d5 - c5*d4'])
P2 = Ideal(R5, ['b1',
                '-a1'])
P3 = Ideal(R5, ['-a1*b2 + a2*b1',
                '-a1*b3 + a3*b1',
                '-a1*b4 + a4*b1',
                '-a1*b5 + a5*b1',
                '-a2*b3 + a3*b2',
                '-a2*b4 + a4*b2',
                '-a2*b5 + a5*b2',
                '-a3*b4 + a4*b3',
                '-a3*b5 + a5*b3',
                '-a4*b5 + a5*b4'])
P4 = Ideal(R5, ['-a1*b2 + a2*b1',
                '-a3*b4 + a4*b3',
                'a1*c1*d5 - a1*c5*d1 + a2*c2*d5 - a2*c5*d2',
                'b1*c1*d5 - b1*c5*d1 + b2*c2*d5 - b2*c5*d2'])
P5 = Ideal(R5, ['-a1*b2 + a2*b1',
                'c1*d2 - c2*d1'])
P6 = Ideal(R5, ['-a1*b2 + a2*b1',
                'c1*d3 - c3*d1'])
P7 = Ideal(R5, ['-a1*b2 + a2*b1',
                'a1*b3*c1*d3 - a1*b3*c3*d1 - a3*b1*c1*d3 + a3*b1*c3*d1 + a3*b4*c3*d4 - a3*b4*c4*d3 - a4*b3*c3*d4 + a4*b3*c4*d3',
                'a1*c1*c3*d4*d5 - a1*c1*c5*d3*d4 - a1*c3*c4*d1*d5 + a1*c4*c5*d1*d3 + a2*c2*c3*d4*d5 - a2*c2*c4*d3*d5 - a2*c3*c5*d2*d4 + a2*c4*c5*d2*d3',
                'b1*c1*c3*d4*d5 - b1*c1*c5*d3*d4 - b1*c3*c4*d1*d5 + b1*c4*c5*d1*d3 + b2*c2*c3*d4*d5 - b2*c2*c4*d3*d5 - b2*c3*c5*d2*d4 + b2*c4*c5*d2*d3'])
P8 = Ideal(R5, ['a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b3*c1*d3 - a1*b3*c3*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a3*b1*c1*d3 + a3*b1*c3*d1',
                'a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b4*c1*d4 - a1*b4*c4*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a4*b1*c1*d4 + a4*b1*c4*d1',
                '-a2*b3*c1**2*d2*d3 + a2*b3*c1*c2*d1*d3 + a2*b3*c1*c3*d1*d2 - a2*b3*c2*c3*d1**2 + a2*b4*c1**2*d2*d4 - a2*b4*c1*c2*d1*d4 - a2*b4*c1*c4*d1*d2 + a2*b4*c2*c4*d1**2 + a3*b2*c1**2*d2*d3 - a3*b2*c1*c2*d1*d3 - a3*b2*c1*c3*d1*d2 + a3*b2*c2*c3*d1**2 + a3*b4*c1**2*d3*d4 - a3*b4*c1*c3*d1*d4 - a3*b4*c1*c4*d1*d3 + a3*b4*c3*c4*d1**2 - a4*b2*c1**2*d2*d4 + a4*b2*c1*c2*d1*d4 + a4*b2*c1*c4*d1*d2 - a4*b2*c2*c4*d1**2 - a4*b3*c1**2*d3*d4 + a4*b3*c1*c3*d1*d4 + a4*b3*c1*c4*d1*d3 - a4*b3*c3*c4*d1**2',
                'a1**2*b2*b3*c2*d3 - a1**2*b2*b3*c3*d2 - a1**2*b2*b4*c2*d4 + a1**2*b2*b4*c4*d2 - a1**2*b3*b4*c3*d4 + a1**2*b3*b4*c4*d3 - a1*a2*b1*b3*c2*d3 + a1*a2*b1*b3*c3*d2 + a1*a2*b1*b4*c2*d4 - a1*a2*b1*b4*c4*d2 - a1*a3*b1*b2*c2*d3 + a1*a3*b1*b2*c3*d2 + a1*a3*b1*b4*c3*d4 - a1*a3*b1*b4*c4*d3 + a1*a4*b1*b2*c2*d4 - a1*a4*b1*b2*c4*d2 + a1*a4*b1*b3*c3*d4 - a1*a4*b1*b3*c4*d3 + a2*a3*b1**2*c2*d3 - a2*a3*b1**2*c3*d2 - a2*a4*b1**2*c2*d4 + a2*a4*b1**2*c4*d2 - a3*a4*b1**2*c3*d4 + a3*a4*b1**2*c4*d3',
                'a1**2*a2*b3*b4*b5 - a1**2*a3*b2*b4*b5 - a1**2*a4*b2*b3*b5 + a1**2*a5*b2*b3*b4 - 2*a1*a2*a5*b1*b3*b4 + 2*a1*a3*a4*b1*b2*b5 - a2*a3*a4*b1**2*b5 + a2*a3*a5*b1**2*b4 + a2*a4*a5*b1**2*b3 - a3*a4*a5*b1**2*b2',
                '-c1**2*c2*d3*d4*d5 + c1**2*c3*d2*d4*d5 + c1**2*c4*d2*d3*d5 - c1**2*c5*d2*d3*d4 + 2*c1*c2*c5*d1*d3*d4 - 2*c1*c3*c4*d1*d2*d5 + c2*c3*c4*d1**2*d5 - c2*c3*c5*d1**2*d4 - c2*c4*c5*d1**2*d3 + c3*c4*c5*d1**2*d2'])
P9 = Ideal(R5, ['a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b3*c1*d3 - a1*b3*c3*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a3*b1*c1*d3 + a3*b1*c3*d1',
                'a1*b2*c1*d2 - a1*b2*c2*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 + a2*b3*c2*d3 - a2*b3*c3*d2 - a3*b2*c2*d3 + a3*b2*c3*d2',
                'a1**2*b2*b3*d1 - a1*a2*b1*b3*d1 - a1*a2*b2*b3*d2 - a1*a2*b3**2*d3 - a1*a3*b1*b2*d1 + a1*a3*b2**2*d2 + a1*a3*b2*b3*d3 + a2**2*b1*b3*d2 + a2*a3*b1**2*d1 - a2*a3*b1*b2*d2 + a2*a3*b1*b3*d3 - a3**2*b1*b2*d3',
                '-a1**2*b2*b3*c1 + a1*a2*b1*b3*c1 + a1*a2*b2*b3*c2 + a1*a2*b3**2*c3 + a1*a3*b1*b2*c1 - a1*a3*b2**2*c2 - a1*a3*b2*b3*c3 - a2**2*b1*b3*c2 - a2*a3*b1**2*c1 + a2*a3*b1*b2*c2 - a2*a3*b1*b3*c3 + a3**2*b1*b2*c3', 'a1*c1**2*d2*d3 - a1*c1*c2*d1*d3 - a1*c1*c3*d1*d2 + a1*c2*c3*d1**2 - a2*c1*c2*d2*d3 + a2*c1*c3*d2**2 + a2*c2**2*d1*d3 - a2*c2*c3*d1*d2 - a3*c1*c2*d3**2 + a3*c1*c3*d2*d3 + a3*c2*c3*d1*d3 - a3*c3**2*d1*d2', 'b1*c1**2*d2*d3 - b1*c1*c2*d1*d3 - b1*c1*c3*d1*d2 + b1*c2*c3*d1**2 - b2*c1*c2*d2*d3 + b2*c1*c3*d2**2 + b2*c2**2*d1*d3 - b2*c2*c3*d1*d2 - b3*c1*c2*d3**2 + b3*c1*c3*d2*d3 + b3*c2*c3*d1*d3 - b3*c3**2*d1*d2'])
P10 = Ideal(R5, ['a1*b2*c1*d2 - a1*b2*c2*d1 + a1*b3*c1*d3 - a1*b3*c3*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 - a3*b1*c1*d3 + a3*b1*c3*d1',
                 'a1*b2*c1*d2 - a1*b2*c2*d1 - a2*b1*c1*d2 + a2*b1*c2*d1 + a2*b4*c2*d4 - a2*b4*c4*d2 - a4*b2*c2*d4 + a4*b2*c4*d2',
                 'a1*c1**2*c2*d3*d4*d5 - a1*c1**2*c5*d2*d3*d4 - a1*c1*c2*c3*d1*d4*d5 - a1*c1*c2*c4*d1*d3*d5 + a1*c1*c3*c5*d1*d2*d4 + a1*c1*c4*c5*d1*d2*d3 + a1*c2*c3*c4*d1**2*d5 - a1*c3*c4*c5*d1**2*d2 + a2*c1*c2*c3*d2*d4*d5 - a2*c1*c2*c5*d2*d3*d4 - a2*c1*c3*c4*d2**2*d5 + a2*c1*c4*c5*d2**2*d3 - a2*c2**2*c3*d1*d4*d5 + a2*c2**2*c5*d1*d3*d4 + a2*c2*c3*c4*d1*d2*d5 - a2*c2*c4*c5*d1*d2*d3 + a3*c1*c2*c3*d3*d4*d5 - a3*c1*c2*c5*d3**2*d4 - a3*c1*c3*c4*d2*d3*d5 + a3*c1*c4*c5*d2*d3**2 - a3*c2*c3**2*d1*d4*d5 + a3*c2*c3*c5*d1*d3*d4 + a3*c3**2*c4*d1*d2*d5 - a3*c3*c4*c5*d1*d2*d3',
                 'b1*c1**2*c2*d3*d4*d5 - b1*c1**2*c5*d2*d3*d4 - b1*c1*c2*c3*d1*d4*d5 - b1*c1*c2*c4*d1*d3*d5 + b1*c1*c3*c5*d1*d2*d4 + b1*c1*c4*c5*d1*d2*d3 + b1*c2*c3*c4*d1**2*d5 - b1*c3*c4*c5*d1**2*d2 + b2*c1*c2*c3*d2*d4*d5 - b2*c1*c2*c5*d2*d3*d4 - b2*c1*c3*c4*d2**2*d5 + b2*c1*c4*c5*d2**2*d3 - b2*c2**2*c3*d1*d4*d5 + b2*c2**2*c5*d1*d3*d4 + b2*c2*c3*c4*d1*d2*d5 - b2*c2*c4*c5*d1*d2*d3 + b3*c1*c2*c3*d3*d4*d5 - b3*c1*c2*c5*d3**2*d4 - b3*c1*c3*c4*d2*d3*d5 + b3*c1*c4*c5*d2*d3**2 - b3*c2*c3**2*d1*d4*d5 + b3*c2*c3*c5*d1*d3*d4 + b3*c3**2*c4*d1*d2*d5 - b3*c3*c4*c5*d1*d2*d3',
                 '-a1**2*a2*b3*b4*b5*d1 + a1**2*a5*b2*b3*b4*d1 + a1*a2*a3*b1*b4*b5*d1 - a1*a2*a3*b2*b4*b5*d2 - a1*a2*a3*b3*b4*b5*d3 + a1*a2*a4*b1*b3*b5*d1 + a1*a2*a5*b2*b3*b4*d2 + a1*a2*a5*b3**2*b4*d3 + a1*a3*a4*b2**2*b5*d2 + a1*a3*a4*b2*b3*b5*d3 - a1*a3*a5*b1*b2*b4*d1 - a1*a4*a5*b1*b2*b3*d1 - a1*a4*a5*b2**2*b3*d2 - a1*a4*a5*b2*b3**2*d3 + a2**2*a3*b1*b4*b5*d2 - a2**2*a5*b1*b3*b4*d2 + a2*a3**2*b1*b4*b5*d3 - a2*a3*a4*b1**2*b5*d1 - a2*a3*a4*b1*b2*b5*d2 - a2*a3*a5*b1*b3*b4*d3 + a2*a4*a5*b1*b2*b3*d2 - a3**2*a4*b1*b2*b5*d3 + a3*a4*a5*b1**2*b2*d1 + a3*a4*a5*b1*b2*b3*d3',
                 'a1**2*a2*b3*b4*b5*c1 - a1**2*a5*b2*b3*b4*c1 - a1*a2*a3*b1*b4*b5*c1 + a1*a2*a3*b2*b4*b5*c2 + a1*a2*a3*b3*b4*b5*c3 - a1*a2*a4*b1*b3*b5*c1 - a1*a2*a5*b2*b3*b4*c2 - a1*a2*a5*b3**2*b4*c3 - a1*a3*a4*b2**2*b5*c2 - a1*a3*a4*b2*b3*b5*c3 + a1*a3*a5*b1*b2*b4*c1 + a1*a4*a5*b1*b2*b3*c1 + a1*a4*a5*b2**2*b3*c2 + a1*a4*a5*b2*b3**2*c3 - a2**2*a3*b1*b4*b5*c2 + a2**2*a5*b1*b3*b4*c2 - a2*a3**2*b1*b4*b5*c3 + a2*a3*a4*b1**2*b5*c1 + a2*a3*a4*b1*b2*b5*c2 + a2*a3*a5*b1*b3*b4*c3 - a2*a4*a5*b1*b2*b3*c2 + a3**2*a4*b1*b2*b5*c3 - a3*a4*a5*b1**2*b2*c1 - a3*a4*a5*b1*b2*b3*c3'])

# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #
# Checking Equalities in Eqs. (5.7 , 5.9, 5.11)
# ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~ #

print("Checking Eqs. (5.7, 5.9, 5.11) : ", end="")
assert I1 == P1 & P2 & P3
assert I2 == P3 & P4
assert I3 == P5
assert I4 == P6
assert I5 == P1('12543', False) & P1('34512', True)
assert I6 == P1 & P2 & P3 & P6
assert I7 == P1 & P1('34512', True) & P3 & P4('12453', False)
assert I8 == P3 & P7
assert I9 == P2 & P2('12345', True) & P3 & P3('12345', True) & P8
assert I10 == P1 & P1('12345', True) & P3 & P3('12345', True) & P9
assert I11 == P3 & P3('12345', True) & P10
print("PASSED")

ideals = [P1, P2, P3, P4, P5, P6, P7, P8, P9, P10]
for i, ideal in enumerate(ideals):
    print(f"Checking P{i+1} is prime: ", end="")
    ideal.to_full_ring()
    ideal.delete_cached_properties()
    assert ideal.primeTestDLP(verbose=False)
    print(f"PASSED")

